Spin-Dependent Interactions and Heavy-Quark Transport in the QGP

We extend a previously constructed T-matrix approach to the quark-gluon plasma (QGP) to include the effects of spin-dependent interactions between partons. Following earlier work within the relativistic quark model, the spin-dependent interactions figure as relativistic corrections to the Cornell potential. When applied to the vacuum spectroscopy of quarkonia, in particular their mass splittings in S- and P-wave states, the issue of the Lorentz structure of the confining potential arises. We confirm that a significant admixture of a vector interaction (to the previously assumed scalar interaction) improves the description of the experimental mass splittings. The temperature corrections to the in-medium potential are constrained by results from thermal lattice-QCD for the equation of state (EoS) and heavy-quark (HQ) free energy in a selfconsistent set-up for heavy- and light-parton spectral functions in the QGP. We then deploy the refined in-medium heavy-light T-matrix to compute the charm-quark transport coefficients in the QGP. The vector component of the confining potential, through its relativistic corrections, enhances the friction coefficient for charm quarks in the QGP over previous calculations by tens of percent at low momenta and temperatures, and more at higher momenta. Our results are promising for improving the current phenomenology of open heavy-flavor observables at Relativistic Heavy Ion Collider (RHIC) and the Large Hadron Collider (LHC).

==> anc/Fig10-A_194_chi0.6.dat <==
0.07999999999999999	0.3907808229895722
0.3499999999999999	0.3844197668503974
0.8	0.370790260253365
1.43	0.33827020594828683
2.24	0.28321185607520805
3.2299999999999995	0.2168928105653997
4.4	0.16035422081219539
5.75	0.1125726112303217
7.279999999999999	0.07940666991164033
8.989999999999998	0.05796742582385887
10.879999999999999	0.046604687442105

==> anc/Fig10-A_194_chi1.dat <==
0.07999999999999999	0.2825502679324519
0.3499999999999999	0.27904556236001354
0.8	0.25550736643919236
1.43	0.2077042721009027
2.24	0.1459517556915689
3.2299999999999995	0.09312299559348061
4.4	0.057243496988330214
5.75	0.03576137798629961
7.279999999999999	0.02304004338046961
8.989999999999998	0.016145737131091426
10.879999999999999	0.011194733955262376

==> anc/Fig10-A_258_chi0.6.dat <==
0.07999999999999999	0.49758375114337405
0.3499999999999999	0.49458385725902637
0.8	0.46235269124194234
1.43	0.3966231426723742
2.24	0.31392642682181593
3.2299999999999995	0.23674635319831977
4.4	0.17521143988858912
5.75	0.12814677970504845
7.279999999999999	0.095773280481223
8.989999999999998	0.07474686771687684
10.879999999999999	0.062057659638288395

==> anc/Fig10-A_258_chi1.dat <==
0.07999999999999999	0.3548702006005344
0.3499999999999999	0.3497817717469767
0.8	0.31375440511290387
1.43	0.2473193380324572
2.24	0.1717181201693661
3.2299999999999995	0.11029644525388002
4.4	0.07149234239763444
5.75	0.04724742210339533
7.279999999999999	0.03538967776851947
8.989999999999998	0.026362860377854423
10.879999999999999	0.019836482063619258

==> anc/Fig10-A_320_chi0.6.dat <==
0.15	0.534435613
0.35	0.527689545
0.8	0.487933867
1.43	0.412799427
2.24	0.32446845
3.23	0.247189624
4.4	0.186723854
5.75	0.140141123
7.28	0.108269145
8.99	0.086237533
10.88	0.071420665

==> anc/Fig10-A_320_chi1.dat <==
0.07999999999999999	0.37164759367992994
0.3499999999999999	0.36482154318184523
0.8	0.32594675873464884
1.43	0.2567464242137195
2.24	0.18044537868987062
3.2299999999999995	0.12023363514809797
4.4	0.08197494586149134
5.75	0.05746570518854152
7.279999999999999	0.04434335554634085
8.989999999999998	0.034087314118173256
10.879999999999999	0.026653545458141973

==> anc/Fig10-A_400_chi0.6.dat <==
0.15	0.484570549
0.35	0.478290552
0.8	0.43221934
1.43	0.363754597
2.24	0.288964359
3.23	0.222806825
4.4	0.17374111
5.75	0.136110207
7.28	0.108854829
8.99	0.088631041
10.88	0.073312861

==> anc/Fig10-A_400_chi1.dat <==
0.07999999999999999	0.3470730955397704
0.3499999999999999	0.33978044751552106
0.8	0.2974914309601583
1.43	0.2392711814964818
2.24	0.1741083920038574
3.2299999999999995	0.12263714685200103
4.4	0.08851564645396223
5.75	0.06597184370662162
7.279999999999999	0.0522658711691666
8.989999999999998	0.04265436023302631
10.879999999999999	0.034903887126215984

==> anc/Fig11-Ds_chi0.6.dat <==
0.19404000000000002	1.654568323280973
0.25872	2.5372613158336925
0.31948	3.792920321249195
0.39984000000000003	7.078861688212292

==> anc/Fig11-Ds_chi1.dat <==
0.19404000000000002	2.309325630638798
0.25872	3.559583919794666
0.31948	5.49821428630848
0.39984000000000003	9.944405023982574

==> anc/Fig2-V_vac_fit.dat <==
0.01	-7.080578680203045
0.02	-3.523157360406091
0.03	-2.3297360406091374
0.04	-1.7273147208121826
0.05	-1.361293401015228
0.060000000000000005	-1.1134720812182741
0.06999999999999999	-0.9331936185641769
0.08	-0.7951294416243655
0.09	-0.6852081218274112
0.09999999999999999	-0.594986802030457
0.11	-0.5190927549607752
0.12	-0.45394416243654834
0.13	-0.3970613041780553
0.14	-0.346672951414068
0.15000000000000002	-0.3014802030456851
0.16	-0.26050888324873095
0.17	-0.2230140340400119
0.18000000000000002	-0.18841624365482226
0.19	-0.1562580817526048
0.2	-0.12617360406091357
0.21000000000000002	-0.097866569978245
0.22	-0.0710946008306414
0.23	-0.04565747075700716
0.24000000000000002	-0.021388324873096387
0.25	0.0018529949238578758
0.26	0.024185083951581532
0.27	0.0457089678510999
0.28	0.06651124002900666
0.29000000000000004	0.0866665499737442
0.3	0.10623959390862939
0.31	0.1252867201571967
0.32	0.14385723350253807
0.33	0.16199446239040155
0.34	0.17973663780232907
0.35000000000000003	0.19711762146482967
0.36000000000000004	0.21416751269035542
0.37	0.230913156811634
0.38	0.24737857333689559
0.39	0.2635853182350645
0.4	0.2795527918781727
0.41000000000000003	0.2952985019190294
0.42000000000000004	0.31083828861493845
0.43	0.3261865187108961
0.44	0.3413562528841717
0.45	0.3563593908629442
0.46	0.37120679761642034
0.47000000000000003	0.38590841343557625
0.48000000000000004	0.4004733502538072
0.49	0.41490997617321046
0.5	0.42922598984771576
0.51	0.4434284861152583
0.52	0.45752401405700915
0.53	0.4715186284838618
0.54	0.4854179357021997
0.55	0.49922713428703286
0.56	0.5129510514865847
0.5700000000000001	0.5265941757948172
0.5800000000000001	0.540160686154385
0.59	0.5536544781897961
0.6	0.5670791878172589
0.61	0.580438212532246
0.62	0.593734730636974
0.63	0.6069717186366933
0.64	0.6201519670050761
0.65	0.6332780944943384
0.66	0.6463525611444394
0.67	0.6593776801272824
0.68	0.6723556285458345
0.6900000000000001	0.6852884572941957
0.7000000000000001	0.6981781000725165
0.7100000000000001	0.7110263816400945
0.72	0.7238350253807107
0.73	0.7366056602461581
0.74	0.7493398271367815
0.75	0.7620389847715736
0.76	0.7747045150948437
0.77	0.7873377282615862
0.78	0.7999398672393597
0.79	0.8125121120606568
0.8	0.8250555837563454
0.81	0.837571347997744
0.8200000000000001	0.8500604184722051
0.8300000000000001	0.8625237600146782
0.8400000000000001	0.8749622915155911
0.85	0.8873768886234696
0.86	0.8997683862590015
0.87	0.912137580955715
0.88	0.9244852330410708
0.89	0.9368120686705073
0.9	0.9491187817258884
0.91	0.9614060355887768
0.92	0.973674464798058
0.93	0.9859246766006222
0.9400000000000001	0.9981572524030673
0.9500000000000001	1.0103727491317127
0.9600000000000001	1.0225717005076145
0.97	1.034754618242713
0.98	1.0469219931627474
0.99	1.0590742962621134
1.	1.0712119796954314
1.01	1.0719141579132532
1.02	1.0726025679307256
1.03	1.0732776107633926
1.04	1.0739396720031238
1.05	1.0745891225525743
1.06	1.0752263193180729
1.07	1.0758516058636558
1.08	1.076465313028765
1.09	1.0770677595119453
1.1	1.0776592524227042
1.11	1.0782400878035396
1.12	1.078810551124003
1.1300000000000001	1.079370917748529
1.1400000000000001	1.079921453379642
1.1500000000000001	1.0804624144780401
1.1600000000000001	1.0809940486609486
1.17	1.081516595080047
1.18	1.0820302847801773
1.19	1.0825353410399692
1.2	1.0830319796954315
1.21	1.0835204094474975
1.22	1.0840008321544479
1.23	1.0844734431100655
1.24	1.0849384313083348
1.25	1.0853959796954316
1.26	1.0858462654097172
1.27	1.086289460010392
1.28	1.0867257296954314
1.29	1.087155235509385
1.3	1.0875781335415853
1.31	1.0879945751152789
1.32	1.0884047069681588
1.33	1.0888086714247547
1.34	1.089206606561103
1.35	1.0895986463620981
1.36	1.0899849208719021
1.37	1.0903655563377672
1.3800000000000001	1.0907406753476054
1.3900000000000001	1.0911103969616185
1.4000000000000001	1.0914748368382885
1.4100000000000001	1.091834107355006
1.42	1.0921883177236005
1.43	1.092537574101026
1.44	1.0928819796954314
1.45	1.0932216348678452
1.46	1.093556637229678
1.47	1.0938870817362478
1.48	1.0942130607765126
1.49	1.0945346642591898
1.5	1.0948519796954315

==> anc/Fig2-V_vac_lQCD1.dat <==
0.01	-4.6526646908238485
0.02	-2.7812363693086404
0.03	-2.034653518030417
0.04	-1.6080347458714312
0.05	-1.3333198241276358
0.06	-1.1360538346706477
0.07	-0.9820598234278783
0.08	-0.8541645771132673
0.09	-0.7626494273651803
0.1	-0.6594406751492814
0.2	-0.15170106654693072
0.3	0.11544408355103553
0.4	0.30095997970703436
0.5	0.43987093849132286
0.6	0.5961245830612052

==> anc/Fig2-V_vac_lQCD2.dat <==
0.16288986568674818	-0.2847211548281672
0.19420042436074197	-0.17848797426339158
0.21077600921521417	-0.12416716667517746
0.22090189129242135	-0.09289495353112387
0.23833978980984294	-0.043178873257417094
0.25602478405524415	0.005588807894602477
0.27575714290390535	0.0449099346371854
0.29357324916823463	0.08343240948782116
0.3091806221906232	0.11788675126385129
0.32814143723559286	0.15561057422254
0.34643156387604634	0.1934217497319104
0.3740003872406339	0.2424390096001635
0.3979737156246195	0.27956384363989173
0.4156587098700207	0.3056198616146658
0.4384974150132833	0.3441173785936782
0.46601076790832446	0.39148741893479044
0.49300975826757115	0.4230591265383242
0.5163779542565046	0.45922308252055355
0.5486264681428292	0.502262932135015
0.5833509820789093	0.5510805290302815
0.6227955286963969	0.6007966093039881
0.6508383724371086	0.6329673058264823
0.6848266419592085	0.6784155900525967
0.7173878075829767	0.7138932045651843
0.7516584722227677	0.7638588635551246
0.7858333242333421	0.8051267042843281
0.8128272718226301	0.8337658619721188
0.8444101400743972	0.8719514055558392

==> anc/Fig2-V_vac_lQCD3.dat <==
0.03846318122841704	-1.5881198233465674
0.04676739988400687	-1.3522618331645746
0.057742052169583565	-1.1269986878291902
0.06952222831064071	-0.9456449675937829
0.07798266977456615	-0.8354816762186931
0.08953827562864088	-0.7194868898599115
0.09923385367096973	-0.637095371624978
0.11294728706518009	-0.5287796826209588
0.13045888748704998	-0.4320115084361313
0.14963523721024624	-0.33310704400975355
0.1628555923656473	-0.2753117323396984
0.17885866629452649	-0.2148316234741813
0.20750602377306918	-0.12493422060677313
0.22826412943066351	-0.05663067045125342
0.2498326409064988	-0.0018954502082843365
0.2836060592835537	0.08312312764801542
0.313429969787374	0.14441156255087584
0.3388112941791503	0.19149655422613052
0.3680151954123885	0.24932073468323354
0.392688635203894	0.29094952560641996

==> anc/Fig2-V_vac_lQCD4.dat <==
0.09612045428418148	-0.6951974019718948
0.1060746857755978	-0.6070677272212149
0.12197151862354384	-0.4983000906618314
0.13310828287860207	-0.4280194639619221
0.1485560526517474	-0.3512685573436084
0.16419841642397304	-0.2814341568449683
0.18263994002912323	-0.21193442599728018
0.2118589774294911	-0.1230238553943791
0.23733582253985286	-0.04883874943336364
0.2882595752222563	0.06294091398458734
0.31472435909717966	0.11283856527651848
0.34901780924279585	0.17816289381232997
0.39795071562691603	0.25835611684043513
0.4474224977007971	0.33666881516319114
0.49116124118638876	0.40068633839528545
0.5436866521689149	0.4764332360607433
0.6106419566217045	0.5659653360154124
0.6572696725551809	0.6306043885992747
0.7157526536633968	0.7062875396645512
0.7705832550965666	0.7760900668631006
0.8736731683016555	0.904555402878513
0.9467656681100552	0.9946612222348141

==> anc/Fig2-V_vac_lQCD5.dat <==
0.05746301964183585	-1.1291661826824761
0.06550205868422934	-1.0291004153722967
0.07510489906527022	-0.9090214946000812
0.08725382805797825	-0.7560251862802703
0.09778394762474978	-0.664420578445353
0.10979142725014299	-0.5676388228036544
0.13191253663854732	-0.42916943668794644
0.1653103039212182	-0.2720777726403829
0.20271580327780958	-0.14315133807896638
0.24544922880325992	-0.03311762946916286
0.29505866523984847	0.07367070290355394
0.35330437138082643	0.20031764701273078
0.41803317352373465	0.315451232566528
0.47679752734486697	0.4072876529898086
0.552567238436517	0.5061943573581713
0.6160229962735916	0.5910377646991576
0.6759582365241635	0.6683472629183346
0.736867905749571	0.7440340730189687
0.8000171899574635	0.8176345698243321
0.8591823169859879	0.9032506857931963
0.9290740210358879	0.9810624446204941
0.9900386983485844	1.0522675446794365
1.0622643169591792	1.1449925800247764
1.1269538276111666	1.2180135453592318
1.1974741955157993	1.2967911899713769
1.2360898727927507	1.3447763957625902
1.2597590669234344	1.388009443492355
1.2748705743315698	1.4713847044403734
1.285031353883686	1.4035408869126993
1.2976439224692593	1.4123111298391129
1.3066652487846726	1.4745914452460662
1.3269239415034313	1.3955433526141638
1.3558817703120531	1.500361277985792

==> anc/Fig2-V_vac_lQCD6.dat <==
0.06424055551492101	-0.9913177217083446
0.07269647820362786	-0.9087848113889649
0.08633635349619662	-0.7436488693310728
0.11409609969280282	-0.5270671794360366
0.1376398844353423	-0.38626336981724785
0.17323155902574605	-0.2609563938268218
0.19775133484493854	-0.1537874915854296
0.23545499012580456	-0.04107899723254116
0.2842545439584553	0.07878188187189927
0.32862213831187836	0.16685438430277522
0.3780376865125805	0.2604898526515249
0.4246932599473377	0.3220564586501784
0.47514079871269754	0.40115341943204785
0.552052095523698	0.5082054526415518
0.6031556282913985	0.5729976439203173
0.6288353935049736	0.6050898800767908
0.6557231476740785	0.6418101298960335
0.7210745501755412	0.7293450347802239
0.7772980361322411	0.7997703133959961
0.8527213465476887	0.8856456780273756
0.9054488644675249	0.9423505322994841
0.9489524667203043	0.9883735570570196
0.9867601210503218	1.0494493131217435

==> anc/Fig4-AV1_chi0.6.dat <==
2.	0.008173656460087648
2.001	0.008178748030848497
2.002	0.008183845547481776
2.003	0.008188949030519756
2.004	0.008194058500494693
2.005	0.008199173977938859
2.006	0.008204295483384513
2.007	0.008209423037363928
2.008	0.00821455666040936
2.009	0.008219696373053078
2.01	0.008224842195827347
2.011	0.008229994149264433
2.012	0.008235152253896596
2.013	0.008240316530256104
2.014	0.008245486998875222
2.015	0.008250663680286216
2.016	0.008255846595021347
2.017	0.008261035763612883
2.018	0.008266231206593085
2.019	0.008271432944494225
2.02	0.00827664099784856
2.021	0.008281855619451965
2.022	0.008287076583496514
2.023	0.008292303896437894
2.024	0.008297537564731783
2.025	0.008302777594833867
2.026	0.008308023993199826
2.027	0.008313276766285346
2.028	0.008318535920546105
2.029	0.00832380146243779
2.03	0.00832907339841608
2.031	0.008334351582264815
2.032	0.008339636182364357
2.033	0.008344927214423235
2.034	0.008350224694149967
2.035	0.00835552863725308
2.036	0.00836083905944109
2.037	0.008366155976422521
2.038	0.008371479403905896
2.039	0.00837680935759974
2.04	0.008382145853212569
2.041	0.008387489089029372
2.042	0.008392838887116966
2.043	0.008398195252118636
2.044	0.008403558188677659
2.045	0.00840892770143732
2.046	0.0084143037950409
2.047	0.008419686474131681
2.048	0.008425075743352944
2.049	0.00843047160734797
2.05	0.008435874070760043
2.051	0.008441283003337418
2.052	0.008446698552793857
2.053	0.008452120731948098
2.054	0.008457549553618883
2.055	0.00846298503062495
2.056	0.008468427175785033
2.057	0.008473876001917874
2.058	0.008479331521842206
2.059	0.008484793748376776
2.06	0.008490262694340313
2.061	0.008495738129632604
2.062	0.008501220324713704
2.063	0.008506709307124712
2.064	0.008512205104406725
2.065	0.008517707744100841
2.066	0.00852321725374816
2.067	0.008528733660889782
2.068	0.008534256993066805
2.069	0.008539787277820326
2.07	0.008545324542691447
2.071	0.008550869189408549
2.072	0.008556420848647425
2.073	0.008561979525271166
2.074	0.008567545224142848
2.075	0.00857311795012556
2.076	0.008578697708082375
2.077	0.00858428450287638
2.078	0.008589878339370657
2.079	0.00859547922242829
2.08	0.008601087156912355
2.081	0.008606701897854166
2.082	0.008612323715089893
2.083	0.008617952628623944
2.084	0.008623588658460716
2.085	0.00862923182460461
2.086	0.008634882147060027
2.087	0.008640539645831374
2.088	0.008646204340923044
2.089	0.008651876252339444
2.09	0.008657555400084975
2.091	0.008663242086740427
2.092	0.008668936032607969
2.093	0.008674637240566163
2.094	0.008680345713493567
2.095	0.008686061454268744
2.096	0.00869178446577025
2.097	0.008697514750876646
2.098	0.008703252312466492
2.099	0.008708997153418349
2.1	0.008714749276610773
2.101	0.00872050823383017
2.102	0.008726274506386175
2.103	0.008732048124496268
2.104	0.008737829118377923
2.105	0.00874361751824862
2.106	0.008749413354325837
2.107	0.008755216656827058
2.108	0.008761027455969751
2.109	0.008766845781971401
2.11	0.008772671665049485
2.111	0.008778505572367938
2.112	0.008784347070716176
2.113	0.008790196163830076
2.114	0.008796052855445513
2.115	0.008801917149298366
2.116	0.008807789049124505
2.117	0.008813668558659806
2.118	0.008819555681640143
2.119	0.008825450421801396
2.12	0.008831352782879436
2.121	0.008837262421278955
2.122	0.008843179709117386
2.123	0.008849104671180982
2.124	0.008855037332255988
2.125	0.008860977717128656
2.126	0.008866925850585234
2.127	0.008872881757411974
2.128	0.008878845462395129
2.129	0.00888481699032094
2.13	0.008890796365975662
2.1310000000000002	0.008896783706337301
2.132	0.008902778938412967
2.133	0.008908782081401535
2.134	0.008914793154501876
2.135	0.00892081217691286
2.136	0.00892683916783336
2.137	0.008932874146462242
2.138	0.00893891713199838
2.1390000000000002	0.008944968143640647
2.14	0.008951027200587908
2.141	0.00895709435418239
2.142	0.008963169589531528
2.143	0.008969252923886112
2.144	0.008975344374496933
2.145	0.008981443958614773
2.146	0.008987551693490425
2.147	0.008993667596374676
2.148	0.008999791684518319
2.149	0.009005923975172136
2.15	0.00901206448558692
2.151	0.009018213403265623
2.152	0.009024370564888558
2.153	0.009030535977388197
2.154	0.009036709647697018
2.155	0.009042891582747499
2.156	0.009049081789472113
2.157	0.009055280274803337
2.158	0.009061487045673644
2.159	0.009067702109015512
2.16	0.00907392547176142
2.161	0.009080156914506306
2.162	0.00908639668423761
2.163	0.009092644801605227
2.164	0.009098901287259065
2.165	0.00910516616184902
2.166	0.009111439446024997
2.167	0.009117721160436897
2.168	0.009124011325734626
2.169	0.009130309962568079
2.17	0.00913661709158716
2.171	0.009142932433751133
2.172	0.009149256327563611
2.173	0.009155588811837558
2.174	0.00916192992538595
2.175	0.009168279707021753
2.176	0.009174638195557945
2.177	0.00918100542980749
2.178	0.009187381448583363
2.179	0.009193766290698532
2.18	0.009200159994965972
2.181	0.009206563307093409
2.182	0.009212975516156949
2.183	0.009219396618127457
2.184	0.009225826608975798
2.185	0.009232265484672831
2.186	0.009238713241189425
2.187	0.009245169874496442
2.188	0.00925163538056475
2.189	0.009258109755365205
2.19	0.009264592994868677
2.191	0.009271084619747707
2.192	0.009277585130077443
2.193	0.009284094550634702
2.194	0.00929061290619631
2.195	0.009297140221539088
2.196	0.009303676521439866
2.197	0.009310221830675458
2.198	0.009316776174022691
2.199	0.009323339576258386
2.2	0.009329912062159372
2.201	0.00933649361443225
2.202	0.009343084302473768
2.203	0.009349684153610463
2.204	0.00935629319516887
2.205	0.009362911454475516
2.206	0.009369538958856937
2.207	0.009376175735639666
2.208	0.009382821812150239
2.209	0.009389477215715182
2.21	0.009396141973661034
2.211	0.009402816326641543
2.212	0.009409500075727106
2.213	0.009416193235315328
2.214	0.009422895819803823
2.215	0.009429607843590202
2.216	0.009436329321072077
2.217	0.009443060266647055
2.218	0.009449800694712749
2.219	0.009456550619666769
2.22	0.00946331005590673
2.221	0.009470078915298104
2.222	0.009476857320984708
2.223	0.009483645293578216
2.224	0.009490442853690315
2.225	0.009497250021932677
2.226	0.009504066818916983
2.227	0.009510893265254913
2.228	0.00951772938155815
2.229	0.009524575188438368
2.23	0.009531430706507247
2.231	0.009538295014518772
2.232	0.009545169132024606
2.233	0.009552053136718705
2.234	0.00955894710629504
2.235	0.009565851118447571
2.236	0.009572765250870268
2.237	0.009579689581257088
2.238	0.009586624187301997
2.239	0.00959356914669896
2.24	0.009600524537141943
2.241	0.009607492865047586
2.242	0.009614471632191859
2.243	0.009621460769073416
2.2439999999999998	0.009628460206190903
2.245	0.009635469874042976
2.246	0.009642489703128278
2.247	0.009649519623945462
2.248	0.009656559566993182
2.249	0.00966360946277008
2.25	0.00967066924177481
2.251	0.009677736322756874
2.252	0.009684813300191294
2.253	0.009691900256803939
2.254	0.009698997275320679
2.255	0.009706104438467384
2.2560000000000002	0.00971322182896993
2.257	0.009720349529554183
2.258	0.009727487622946016
2.259	0.0097346361918713
2.26	0.009741795319055906
2.261	0.00974896635057523
2.262	0.009756148029238977
2.263	0.009763340361206383
2.2640000000000002	0.009770543352636689
2.265	0.009777757009689117
2.266	0.00978498133852291
2.267	0.009792216345297294
2.268	0.009799462036171509
2.269	0.009806718417304787
2.27	0.009813985494856358
2.271	0.009821262006892513
2.2720000000000002	0.00982854930451955
2.273	0.009835847470750819
2.274	0.009843156588599668
2.275	0.009850476741079453
2.276	0.009857808011203525
2.277	0.009865150481985238
2.278	0.009872504236437936
2.279	0.009879869357574974
2.2800000000000002	0.00988724592840971
2.281	0.009894636361709706
2.282	0.009902038269536872
2.283	0.009909451593707333
2.284	0.009916876276037215
2.285	0.009924312258342649
2.286	0.009931759482439751
2.287	0.009939217890144654
2.2880000000000003	0.009946687423273483
2.289	0.009954168023642362
2.29	0.009961659633067416
2.291	0.009969160469178647
2.292	0.009976672302474437
2.293	0.00998419517926704
2.294	0.009991729145868707
2.295	0.009999274248591697
2.296	0.010006830533748262
2.297	0.010014398047650662
2.298	0.010021976836611143
2.299	0.010029566946941964
2.3	0.01003716842495538
2.301	0.010044781014431887
2.302	0.010052405082550751
2.303	0.010060040693959493
2.304	0.010067687913305623
2.305	0.01007534680523666
2.306	0.010083017434400106
2.307	0.010090699865443482
2.308	0.010098394163014298
2.309	0.010106100391760074
2.31	0.010113818616328313
2.311	0.010121550040709037
2.312	0.010129293521156194
2.313	0.01013704905326624
2.314	0.01014481663263562
2.315	0.01015259625486079
2.316	0.0101603879155382
2.317	0.010168191610264311
2.318	0.010176007334635563
2.319	0.010183835084248416
2.32	0.010191674854699318
2.321	0.010199525531530397
2.322	0.01020738828766845
2.323	0.010215263185985948
2.324	0.010223150289355368
2.325	0.010231049660649184
2.326	0.01023896136273986
2.327	0.010246885458499874
2.328	0.010254822010801697
2.329	0.010262771082517805
2.33	0.010270732736520663
2.331	0.010278709301617703
2.332	0.010286698437417053
2.333	0.01029470006946179
2.334	0.010302714123294997
2.335	0.01031074052445975
2.336	0.010318779198499136
2.337	0.010326830070956236
2.338	0.010334893067374127
2.339	0.01034296811329589
2.34	0.010351055134264608
2.341	0.010359149323038743
2.342	0.010367255624781423
2.343	0.010375374251871164
2.344	0.010383505416686478
2.345	0.010391649331605881
2.346	0.01039980620900788
2.347	0.010407976261270989
2.348	0.01041615970077372
2.349	0.010424356739894591
2.35	0.010432567591012108
2.351	0.010440802456868872
2.352	0.0104490509540027
2.3529999999999998	0.010457312689315488
2.354	0.010465587269709146
2.355	0.010473874302085566
2.356	0.010482173393346653
2.357	0.010490484150394311
2.358	0.010498806180130434
2.359	0.010507139089456928
2.36	0.010515482485275694
2.3609999999999998	0.010523817483725453
2.362	0.010532163303123605
2.363	0.010540520671024355
2.364	0.010548890314981922
2.365	0.010557272962550527
2.366	0.010565669341284376
2.367	0.010574080178737686
2.368	0.010582506202464674
2.3689999999999998	0.010590948140019554
2.37	0.010599406718956548
2.371	0.010607900719213513
2.372	0.010616411721877161
2.373	0.010624939360417848
2.374	0.010633483268305925
2.375	0.010642043079011754
2.376	0.01065061842600569
2.377	0.010659208942758092
2.378	0.010667814262739321
2.379	0.010676434019419725
2.38	0.010685067846269665
2.3810000000000002	0.010693706529996528
2.382	0.01070235908700109
2.383	0.010711025686921167
2.384	0.010719706499394568
2.385	0.010728401694059104
2.386	0.010737111440552588
2.387	0.010745835908512823
2.388	0.010754575267577624
2.3890000000000002	0.010763329687384802
2.39	0.010772099337572163
2.391	0.01078088812780046
2.392	0.010789692261016505
2.393	0.010798511680190052
2.394	0.010807346328290859
2.395	0.01081619614828867
2.396	0.010825061083153242
2.3970000000000002	0.010833941075854331
2.398	0.010842836069361686
2.399	0.010851746006645062
2.4	0.010860670830674213
2.401	0.010869608037938757
2.402	0.01087856016616011
2.403	0.01088752730657954
2.404	0.010896509550438327
2.4050000000000002	0.01090550698897775
2.406	0.010914519713439078
2.407	0.010923547815063592
2.408	0.010932591385092569
2.409	0.010941650514767283
2.41	0.010950725295329018
2.411	0.010959817189160594
2.412	0.010968924833262249
2.4130000000000003	0.010978048235775776
2.414	0.010987187404842957
2.415	0.01099634234860558
2.416	0.011005513075205435
2.417	0.011014699592784312
2.418	0.011023901909484001
2.419	0.011033120033446284
2.42	0.011042353972812951
2.421	0.011051602826116514
2.422	0.01106086756623588
2.423	0.011070148256440659
2.424	0.011079444960000481
2.425	0.011088757740184972
2.426	0.011098086660263753
2.427	0.011107431783506445
2.428	0.011116793173182673
2.429	0.011126170892562058
2.43	0.011135565004914232
2.431	0.011144975062824958
2.432	0.011154401671198251
2.433	0.011163844924254266
2.434	0.01117330491621317
2.435	0.011182781741295113
2.436	0.01119227549372026
2.437	0.011201786267708768
2.438	0.011211314157480803
2.439	0.011220859257256513
2.44	0.011230421661256065
2.441	0.011240004568101635
2.442	0.01124960477946579
2.443	0.011259222201423108
2.444	0.011268856740048173
2.445	0.011278508301415567
2.446	0.01128817679159988
2.447	0.011297862116675685
2.448	0.011307564182717568
2.449	0.011317282895800109
2.45	0.0113270181619979
2.451	0.011336765009367561
2.452	0.011346528517639082
2.453	0.011356308888524498
2.454	0.011366106323735846
2.455	0.011375921024985153
2.456	0.011385753193984457
2.457	0.011395603032445792
2.458	0.011405470742081198
2.459	0.011415356524602698
2.46	0.011425260581722333
2.461	0.011435186749543306
2.462	0.011445131375120356
2.463	0.011455094439899373
2.464	0.011465075925326269
2.465	0.011475075812846942
2.466	0.0114850940839073
2.467	0.01149513071995324
2.468	0.011505185702430665
2.469	0.011515259012785481
2.47	0.011525350632463594
2.471	0.011535458917759235
2.472	0.011545585573764014
2.473	0.011555730680417873
2.474	0.01156589431766076
2.475	0.01157607656543261
2.476	0.011586277503673368
2.477	0.011596497212322976
2.478	0.011606735771321383
2.479	0.011616993260608523
2.48	0.011627269760124345
2.481	0.011637565464273495
2.482	0.011647880331593963
2.483	0.011658214435088422
2.484	0.011668567847759569
2.485	0.011678940642610087
2.4859999999999998	0.011689332892642668
2.487	0.011699744670860001
2.488	0.011710176050264767
2.489	0.011720627103859656
2.49	0.011731097904647363
2.491	0.011741589467701721
2.492	0.011752100866859046
2.493	0.011762632118026802
2.4939999999999998	0.011773183237112456
2.495	0.011783754240023479
2.496	0.011794345142667327
2.497	0.01180495596095147
2.498	0.01181558671078338
2.499	0.011826237408070513
2.5	0.01183690806872034
2.501	0.011847596881010966
2.502	0.011858305799244634
2.503	0.01186903495009423
2.504	0.011879784460232625
2.505	0.01189055445633271
2.5060000000000002	0.01190134506506737
2.507	0.011912156413109476
2.508	0.011922988627131917
2.509	0.01193384183380757
2.51	0.011944716159809323
2.511	0.01195561397842148
2.512	0.011966533033547225
2.513	0.01197747331570118
2.5140000000000002	0.011988434815397957
2.515	0.011999417523152167
2.516	0.012010421429478425
2.517	0.012021446524891349
2.518	0.012032492799905549
2.519	0.012043560245035645
2.52	0.01205464885079624
2.521	0.012065756002275885
2.5220000000000002	0.012076884453319878
2.523	0.012088034352347435
2.524	0.012099205847777784
2.525	0.012110399088030152
2.526	0.012121614221523759
2.527	0.012132851396677836
2.528	0.0121441107619116
2.529	0.012155392465644278
2.5300000000000002	0.0121666966562951
2.531	0.012178025469219379
2.532	0.012189376945479878
2.533	0.012200751113075448
2.534	0.012212148000004946
2.535	0.01222356763426723
2.536	0.012235010043861147
2.537	0.012246475256785554
2.5380000000000003	0.012257963301039312
2.539	0.012269474204621265
2.54	0.012281007995530273
2.541	0.012292564323158839
2.542	0.012304143617058009
2.543	0.012315745928172481
2.544	0.01232737130744694
2.545	0.012339019805826086
2.5460000000000003	0.012350691474254619
2.547	0.01236238636367722
2.548	0.01237410452503859
2.549	0.012385846009283422
2.55	0.012397610867356412
2.551	0.012409397637845718
2.552	0.012421207975710537
2.553	0.01243304202355354
2.5540000000000003	0.012444899923977399
2.555	0.012456781819584768
2.556	0.012468687852978319
2.557	0.012480618166760722
2.558	0.012492572903534638
2.559	0.012504552205902743
2.56	0.012516556216467689
2.561	0.012528586907709952
2.5620000000000003	0.012540642481452716
2.563	0.012552722969396952
2.564	0.012564828403243647
2.565	0.01257695881469378
2.566	0.012589114235448336
2.567	0.012601294697208299
2.568	0.012613500231674641
2.569	0.012625730870548347
2.5700000000000003	0.012637986645530406
2.571	0.012650266347070071
2.572	0.012662571323347421
2.573	0.012674901681290816
2.574	0.012687257527828613
2.575	0.012699638969889175
2.576	0.012712046114400851
2.577	0.012724479068292003
2.578	0.01273693793849099
2.5789999999999997	0.012749422831926168
2.58	0.012761933855525905
2.581	0.012774470130102052
2.582	0.012787032808464103
2.583	0.012799622057305057
2.584	0.012812238043317895
2.585	0.012824880933195618
2.586	0.012837550893631219
2.5869999999999997	0.012850248091317695
2.588	0.012862972692948041
2.589	0.012875724865215245
2.59	0.012888504774812301
2.591	0.012901316680362327
2.592	0.012914156408632424
2.593	0.01292702387831983
2.594	0.012939919008121772
2.5949999999999998	0.012952841716735481
2.596	0.012965791922858193
2.597	0.012978769545187126
2.598	0.012991774502419513
2.599	0.013004806713252591
2.6	0.013017866096383578
2.601	0.01303094672590931
2.602	0.013044054719345622
2.6029999999999998	0.01305719034960795
2.604	0.013070353889611735
2.605	0.013083545612272398
2.606	0.013096765790505385
2.607	0.013110014697226132
2.608	0.013123292605350069
2.609	0.01313659978779263
2.61	0.013149936517469258
2.6109999999999998	0.013163307413890355
2.612	0.013176708139946394
2.613	0.013190138705122801
2.614	0.013203599118905018
2.615	0.013217089390778489
2.616	0.01323060953022864
2.617	0.013244159546740913
2.618	0.013257739449800745
2.6189999999999998	0.013271349248893574
2.62	0.013284988953504842
2.621	0.013298656203085566
2.622	0.01331235352079405
2.623	0.01332608105975418
2.624	0.013339838973089838
2.625	0.01335362741392491
2.626	0.013367446535383283
2.627	0.013381296490588846
2.628	0.01339517743266549
2.629	0.013409089514737089
2.63	0.013423032889927534
2.6310000000000002	0.013437007530088706
2.632	0.013451013780602676
2.633	0.013465051805579517
2.634	0.013479121769129297
2.635	0.013493223835362085
2.636	0.013507358168387959
2.637	0.01352152493231697
2.638	0.013535724291259198
2.6390000000000002	0.013549956409324717
2.64	0.013564221450623581
2.641	0.013578522493782014
2.642	0.013592856611756594
2.643	0.013607223792020048
2.644	0.013621624022045113
2.645	0.013636057289304497
2.646	0.013650523581270937
2.6470000000000002	0.013665022885417166
2.648	0.013679555189215894
2.649	0.013694120480139859
2.65	0.013708718745661784
2.651	0.01372334498706454
2.652	0.01373800448020404
2.653	0.013752697514746325
2.654	0.013767424380357452
2.6550000000000002	0.01378218536670348
2.656	0.013796980763450447
2.657	0.013811810860264409
2.658	0.01382667594681142
2.659	0.01384157631275753
2.66	0.013856512247768796
2.661	0.013871488568423828
2.662	0.013886500763117775
2.6630000000000003	0.013901548847158359
2.664	0.013916632835853279
2.665	0.013931752744510258
2.666	0.013946908588437007
2.667	0.013962100382941241
2.668	0.013977328143330681
2.669	0.013992591884913029
2.67	0.014007891622996002
2.6710000000000003	0.014023224169111328
2.672	0.014038592936510944
2.673	0.014053998134670813
2.674	0.01406943997306689
2.675	0.014084918661175132
2.676	0.014100434408471502
2.677	0.01411598742443194
2.678	0.014131577918532411
2.6790000000000003	0.014147206100248878
2.68	0.014162872179057283
2.681	0.014178576349305142
2.682	0.014194318836513732
2.683	0.014210099851075887
2.684	0.014225919603384443
2.685	0.01424177830383222
2.686	0.014257676162812052
2.6870000000000003	0.014273613390716783
2.688	0.014289590197939225
2.689	0.014305606794872222
2.69	0.014321663391908601
2.691	0.014337764139529856
2.692	0.014353905069246912
2.693	0.014370086152659335
2.694	0.014386307361366712
2.6950000000000003	0.014402568666968627
2.696	0.014418870041064649
2.697	0.014435211455254362
2.698	0.014451592881137345
2.699	0.01446801429031318
2.7	0.01448447565438145
2.701	0.014500969918898958
2.702	0.014517504507328827
2.7030000000000003	0.014534079817091419
2.7039999999999997	0.014550696245607064
2.705	0.014567354190296146
2.706	0.014584054048578994
2.707	0.01460079621787597
2.708	0.014617581095607433
2.709	0.014634409079193722
2.71	0.014651280566055197
2.711	0.014668201886026872
2.7119999999999997	0.014685167144574157
2.713	0.014702176379577131
2.714	0.014719229628915847
2.715	0.014736326930470386
2.716	0.014753468322120824
2.717	0.014770653841747217
2.718	0.014787883527229644
2.719	0.014805157416448174
2.7199999999999998	0.014822475547282879
2.721	0.014839834624935891
2.722	0.014857238221945693
2.723	0.014874686578172844
2.724	0.014892179933477905
2.725	0.01490971852772141
2.726	0.014927302600763923
2.727	0.014944932392465991
2.7279999999999998	0.01496260814268817
2.729	0.01498033009129102
2.73	0.014998098478135075
2.731	0.015015912830527224
2.732	0.01503377414406677
2.733	0.015051682701799322
2.734	0.015069638786770508
2.735	0.015087642682025953
2.7359999999999998	0.01510569467061128
2.737	0.015123795035572117
2.738	0.015141944059954076
2.739	0.015160142026802784
2.74	0.015178389219163875
2.741	0.015196691415254093
2.742	0.015215043069907256
2.743	0.015233444133128311
2.7439999999999998	0.015251894554922207
2.745	0.015270394285293901
2.746	0.015288943274248323
2.747	0.01530754147179043
2.748	0.015326188827925179
2.749	0.015344885292657501
2.75	0.015363630815992351
2.751	0.015382414982378939
2.752	0.015401248735593452
2.753	0.015420132653856344
2.754	0.015439067315388048
2.755	0.015458053298409017
2.7560000000000002	0.01547709118113971
2.757	0.015496181541800555
2.758	0.01551532495861201
2.759	0.01553452200979452
2.76	0.015553773273568534
2.761	0.015573089449790729
2.762	0.015592460381612817
2.763	0.015611886033822752
2.7640000000000002	0.015631366371208495
2.765	0.015650901358557977
2.766	0.015670490960659155
2.767	0.015690135142299978
2.768	0.015709833868268398
2.769	0.015729587103352368
2.77	0.015749394812339824
2.771	0.01576924876354176
2.7720000000000002	0.015789157614979274
2.773	0.01580912182819648
2.774	0.015829141864737512
2.775	0.015849218186146503
2.776	0.015869351253967576
2.777	0.015889541529744877
2.778	0.015909789475022505
2.779	0.015930095551344607
2.7800000000000002	0.015950460220255317
2.781	0.015970887047306218
2.782	0.015991373201912313
2.783	0.01601191895749606
2.784	0.01603252458747993
2.785	0.016053190365286386
2.786	0.016073916564337883
2.787	0.016094703458056886
2.7880000000000003	0.016115551319865872
2.789	0.016136460423187286
2.79	0.016157431041443602
2.791	0.016178468848549354
2.792	0.016199568390132386
2.793	0.016220729612312617
2.794	0.016241952461209942
2.795	0.016263236882944287
2.7960000000000003	0.016284582823635575
2.797	0.016305990229403697
2.798	0.016327459046368578
2.799	0.016348989220650128
2.8	0.01637058069836827
2.801	0.016392219175357083
2.802	0.016413919711675988
2.803	0.016435683117098594
2.8040000000000003	0.01645751020139851
2.805	0.01647940177434932
2.806	0.016501358645724627
2.807	0.01652338162529804
2.808	0.016545471522843157
2.809	0.016567629148133586
2.81	0.01658985531094291
2.811	0.0166121642788231
2.8120000000000003	0.01663454258814647
2.813	0.016656990233063676
2.814	0.016679507207725396
2.815	0.0167020935062823
2.816	0.016724749122885053
2.817	0.016747474051684343
2.818	0.016770268286830814
2.819	0.01679313182247515
2.8200000000000003	0.016816064652768026
2.821	0.01683905869140182
2.822	0.016862122502710235
2.823	0.016885256570568677
2.824	0.01690846137885256
2.825	0.016931737411437307
2.826	0.016955085152198315
2.827	0.016978505085011
2.8280000000000003	0.017001997693750794
2.829	0.017025563462293086
2.83	0.017049202874513298
2.831	0.017072912920887813
2.832	0.017096697790412226
2.833	0.01712055817868312
2.834	0.017144494781297044
2.835	0.017168508293850568
2.836	0.01719259941194026
2.8369999999999997	0.017216768831162688
2.838	0.017241017247114434
2.839	0.017265345355392037
2.84	0.017289753851592076
2.841	0.01731426230029606
2.842	0.01733885138454076
2.843	0.01736352065634791
2.844	0.01738826966773923
2.8449999999999998	0.01741309797073645
2.846	0.017438005117361297
2.847	0.017462990659635472
2.848	0.017488054149580715
2.849	0.017513195139218753
2.85	0.01753841318057129
2.851	0.0175636762367401
2.852	0.017589017363146858
2.8529999999999998	0.017614438026293294
2.854	0.017639939692681135
2.855	0.017665523828812077
2.856	0.017691191901187855
2.857	0.017716945376310196
2.858	0.017742785720680804
2.859	0.017768714400801407
2.86	0.01779473288317373
2.8609999999999998	0.0178208705965658
2.862	0.01784709935053023
2.863	0.017873418916885916
2.864	0.01789982906745178
2.865	0.017926329574046745
2.866	0.017952920208489702
2.867	0.01797960074259958
2.868	0.01800637094819529
2.8689999999999998	0.018033230597095745
2.87	0.01806017946111987
2.871	0.01808718000279173
2.872	0.01811427156439446
2.873	0.018141456178916368
2.874	0.01816873587934573
2.875	0.01819611269867085
2.876	0.018223588669880032
2.877	0.018251165825961566
2.878	0.018278846199903765
2.879	0.018306631824694903
2.88	0.018334524733323285
2.8810000000000002	0.018362587462033033
2.882	0.01839075787369262
2.883	0.018419034334426366
2.884	0.018447415210358583
2.885	0.01847589886761358
2.886	0.018504483672315674
2.887	0.018533167990589152
2.888	0.018561950188558333
2.8890000000000002	0.01859082863234754
2.89	0.018619801688081056
2.891	0.01864882652430182
2.892	0.018677945201538638
2.893	0.01870715858273893
2.894	0.018736467530850134
2.895	0.018765872908819647
2.896	0.018795375579594903
2.8970000000000002	0.018824976406123337
2.898	0.01885467625135235
2.899	0.018884475978229374
2.9	0.01891437644970183
2.901	0.018944362627378197
2.902	0.018974452239262366
2.903	0.01900464711201925
2.904	0.0190349490723138
2.9050000000000002	0.019065359946810956
2.906	0.01909588156217563
2.907	0.019126515745072774
2.908	0.019157264322167317
2.909	0.019188129120124197
2.91	0.01921911196560836
2.911	0.019250247801339417
2.912	0.01928150333089399
2.9130000000000003	0.01931287837390342
2.914	0.019344372749998996
2.915	0.019375986278812044
2.916	0.01940771877997388
2.917	0.01943957007311583
2.918	0.019471539977869212
2.919	0.019503628313865325
2.92	0.019535834900735495
2.9210000000000003	0.019568136497036558
2.922	0.019600557381115175
2.923	0.01963309877024356
2.924	0.01966576188169391
2.925	0.019698547932738415
2.926	0.019731458140649288
2.927	0.019764493722698697
2.928	0.01979765589615885
2.9290000000000003	0.019830945878301955
2.93	0.019864364886400185
2.931	0.019897914071446043
2.932	0.01993159472100838
2.933	0.01996540805637634
2.934	0.019999355298839092
2.935	0.02003343766968575
2.936	0.020067656390205472
2.9370000000000003	0.020102012681687424
2.938	0.020136507765420725
2.939	0.020171142862694537
2.94	0.020205919194798003
2.941	0.020240869729051737
2.942	0.02027596201671153
2.943	0.020311195355064593
2.944	0.02034656904139818
2.9450000000000003	0.020382082372999547
2.946	0.02041773464715591
2.947	0.020453525161154517
2.948	0.02048945321228261
2.949	0.020525518097827433
2.95	0.02056171911507624
2.951	0.020597996194629233
2.952	0.020634411598441708
2.9530000000000003	0.02067096822178195
2.954	0.020707668959918196
2.955	0.02074451670811874
2.956	0.02078151436165184
2.957	0.020818664815785783
2.958	0.020855970965788846
2.959	0.02089343570692927
2.96	0.020931061934475345
2.961	0.020968905879183538
2.9619999999999997	0.021006913868380092
2.963	0.021045085564879464
2.964	0.021083420631496062
2.965	0.021121918731044343
2.966	0.021160579526338763
2.967	0.021199402680193734
2.968	0.021238387855423705
2.969	0.021277534714843126
2.9699999999999998	0.021316842921266434
2.971	0.02135627563213067
2.972	0.021395871228074778
2.973	0.021435631584360328
2.974	0.02147555857624889
2.975	0.02151565407900199
2.976	0.021555919967881202
2.977	0.02159635811814808
2.9779999999999998	0.021636970405064182
2.979	0.021677758703891086
2.98	0.02171872488989031
2.981	0.021759870735856803
2.982	0.021801198225728867
2.983	0.021842709240978118
2.984	0.02188440566307623
2.985	0.02192628937349485
2.9859999999999998	0.021968362253705645
2.987	0.022010626185180283
2.988	0.022053083049390382
2.989	0.022095734727807615
2.99	0.022138583101903656
2.991	0.02218167885316241
2.992	0.022224972105466763
2.993	0.022268461782711864
2.9939999999999998	0.022312146808792867
2.995	0.02235602610760495
2.996	0.02240009860304322
2.997	0.022444363219002852
2.998	0.022488818879379018
2.999	0.02253346450806683
3.	0.022578299028961465
3.0010000000000003	0.022623226747299368
3.002	0.02266834694009852
3.003	0.02271366426571832
3.004	0.022759183382518026
3.005	0.02280490894885698
3.0060000000000002	0.022850845623094515
3.007	0.02289699806358991
3.008	0.022943370928702505
3.0090000000000003	0.022989968876791635
3.01	0.023036796566216558
3.011	0.0230839475186676
3.012	0.023131332143516665
3.013	0.023178949713466682
3.0140000000000002	0.02322679950122057
3.015	0.02327488077948118
3.016	0.023323192820951435
3.0170000000000003	0.023371734898334252
3.018	0.02342050628433247
3.019	0.023469506251649067
3.02	0.023518734072986883
3.021	0.023568126565647184
3.0220000000000002	0.023617749242910397
3.023	0.023667605162655238
3.024	0.02371769738276048
3.025	0.023768028961104883
3.026	0.023818602955567203
3.027	0.023869422424026218
3.028	0.02392049042436064
3.029	0.023971810014449244
3.0300000000000002	0.02402338425217081
3.0309999999999997	0.024075215924049043
3.032	0.024127308375763535
3.033	0.02417966468163872
3.034	0.024232287915999143
3.035	0.02428518115316933
3.036	0.024338347467473757
3.037	0.024391789933236957
3.0380000000000003	0.024445511624783464
3.0389999999999997	0.02449951561643772
3.04	0.02455380498252433
3.041	0.024608465972650734
3.042	0.02466341344493223
3.043	0.024718645432767115
3.044	0.024774159969553605
3.045	0.024829955088690004
3.0460000000000003	0.0248860288235746
3.0469999999999997	0.024942379207605593
3.048	0.024999004274181353
3.049	0.025055902056700073
3.05	0.025113070588560053
3.051	0.025170342024320495
3.052	0.025227890329481684
3.053	0.025285723590704894
3.0540000000000003	0.025343849894651393
3.0549999999999997	0.025402277327982354
3.056	0.025461013977359125
3.057	0.025520067929442874
3.058	0.02557944727089487
3.059	0.02563916008837639
3.06	0.025699214468548625
3.061	0.025759778594466955
3.0620000000000003	0.025820690753586784
3.0629999999999997	0.025881949329757507
3.064	0.025943552706828715
3.065	0.026005499268649812
3.066	0.0260677873990703
3.067	0.026130415481939697
3.068	0.02619338190110742
3.069	0.026256685040422986
3.0700000000000003	0.0263203232837359
3.0709999999999997	0.026384179254366844
3.072	0.02644837411248375
3.073	0.026512913257725635
3.074	0.026577802089731623
3.075	0.026643046008140842
3.076	0.026708650412592343
3.077	0.026774620702725245
3.0780000000000003	0.026840962278178688
3.0789999999999997	0.026907680538591678
3.08	0.026974780883603437
3.081	0.027042264628939217
3.082	0.02711014150566183
3.083	0.027178417160920332
3.084	0.02724709724186369
3.085	0.02731618739564096
3.0860000000000003	0.027385693269401195
3.0869999999999997	0.027455620510293332
3.088	0.027525974765466518
3.089	0.027596761682069686
3.09	0.027667986907251894
3.091	0.027739820512457634
3.092	0.02781209375543162
3.093	0.02788480231821409
3.0940000000000003	0.02795794188284529
3.0949999999999998	0.028031508131365332
3.096	0.028105496745814557
3.097	0.028179903408233082
3.098	0.028254723800661144
3.099	0.028329953605138996
3.1	0.028405588503706773
3.101	0.02848134533623071
3.1020000000000003	0.028557515526450764
3.1029999999999998	0.028634111655932742
3.104	0.028711146306242687
3.105	0.028788632058946412
3.106	0.02886658149560985
3.107	0.02894500719779895
3.108	0.029023921747079552
3.109	0.029103337725017598
3.1100000000000003	0.029183267713179036
3.1109999999999998	0.029263905991030705
3.112	0.029345072430243615
3.113	0.029426768600389567
3.114	0.029508996071040496
3.115	0.029591756411768352
3.116	0.029675051192144964
3.117	0.029758881981742275
3.1180000000000003	0.029843250350132227
3.1189999999999998	0.02992815786688662
3.12	0.030013606101577505
3.121	0.03009949930275502
3.122	0.030185942259256505
3.123	0.030272942438897638
3.124	0.030360507309493988
3.125	0.03044864433886123
3.1260000000000003	0.030537360994815053
3.127	0.03062666474517098
3.128	0.03071656305774481
3.129	0.03080706340035207
3.13	0.03089817324080844
3.1310000000000002	0.030989842809827816
3.132	0.03108214028124281
3.133	0.031175076591784364
3.1340000000000003	0.03126866267818342
3.135	0.03136290947717076
3.136	0.03145782792547745
3.137	0.03155342895983427
3.138	0.031649723516972164
3.1390000000000002	0.03174672253362208
3.14	0.03184443694651483
3.141	0.0319432148835046
3.1420000000000003	0.032042709654373454
3.143	0.0321429117600265
3.144	0.03224381170136918
3.145	0.0323453999793066
3.146	0.03244766709474406
3.1470000000000002	0.03255060354858686
3.148	0.03265419984174015
3.149	0.03275844647510925
3.1500000000000004	0.032863333949599435
3.151	0.032968194939652806
3.152	0.03307371764090831
3.153	0.03317993242254154
3.154	0.033286869653728283
3.1550000000000002	0.03339455970364433
3.1559999999999997	0.03350303294146526
3.157	0.033612319736367025
3.158	0.0337224504575252
3.159	0.03383345547411558
3.16	0.03394536515531395
3.161	0.0340588443623413
3.162	0.03417325051826472
3.1630000000000003	0.034288575538196635
3.1639999999999997	0.03440481133724927
3.165	0.03452194983053523
3.166	0.03463998293316672
3.167	0.03475890256025619
3.168	0.03487870062691608
3.169	0.034999369048258656
3.17	0.03512089973939636
3.1710000000000003	0.03524280524093306
3.1719999999999997	0.03536558589549007
3.173	0.035489262671180494
3.174	0.03561385653611709
3.175	0.03573938845841279
3.176	0.03586587940618058
3.177	0.03599335034753323
3.178	0.03612182225058371
3.1790000000000003	0.03625131608344497
3.1799999999999997	0.03638185281422975
3.181	0.03651343572265685
3.182	0.03664610453725722
3.183	0.03677988129816772
3.184	0.03691478804552522
3.185	0.037050846819466396
3.186	0.03718807966012811
3.1870000000000003	0.037326508607647226
3.1879999999999997	0.03746615570216036
3.189	0.037607042983804566
3.19	0.037749192492716445
3.191	0.0378933512351103
3.192	0.038038772347707535
3.193	0.038185433933306805
3.194	0.038333314094706944
3.1950000000000003	0.038482390934706796
3.1959999999999997	0.03863264255610494
3.197	0.03878404706170041
3.198	0.03893658255429179
3.199	0.039090227136677924
3.2	0.03924495891165764
3.201	0.03939923164312517
3.202	0.0395546401569598
3.2030000000000003	0.03971125494013641
3.2039999999999997	0.03986914647962957
3.205	0.04002838526241438
3.206	0.04018904177546542
3.207	0.04035118650575757
3.208	0.0405148899402657
3.209	0.04068022256596446
3.21	0.04084725486982872
3.2110000000000003	0.04101765499067656
3.2119999999999997	0.04118979893625493
3.213	0.041363660366154485
3.214	0.041539212939965375
3.215	0.04171643031727803
3.216	0.04189528615768289
3.217	0.04207575412077018
3.218	0.042257807866130336
3.2190000000000003	0.0424414210533538
3.2199999999999998	0.04262656734203069
3.221	0.0428119209471163
3.222	0.04299883372705648
3.223	0.043187358095662
3.224	0.043377546466743654
3.225	0.04356945125411195
3.226	0.04376312487157767
3.2270000000000003	0.0439586197329516
3.2279999999999998	0.044155988252044164
3.229	0.04435528284266641
3.23	0.04455655591862877
3.231	0.0447598791474773
3.232	0.044965284522394455
3.233	0.0451728232902977
3.234	0.045382546698104785
3.2350000000000003	0.04559450599273343
3.2359999999999998	0.04580875242110101
3.237	0.04602533723012555
3.238	0.0462443116667244
3.239	0.046465726977815314
3.24	0.046689634410316025
3.241	0.04691792673467299
3.242	0.04714870206678834
3.2430000000000003	0.047381900046093224
3.2439999999999998	0.04761746031201837
3.245	0.04785532250399523
3.246	0.04809542626145454
3.247	0.04833771122382744
3.248	0.048582117030545074
3.249	0.048828583321038274
3.25	0.04907704973473818
3.2510000000000003	0.04932353377925852
3.252	0.049572134930806075
3.253	0.04982303053377093
3.254	0.05007639793254244
3.255	0.050332414471510385
3.2560000000000002	0.050591257495064546
3.257	0.050853104347594366
3.258	0.05111813237348963
3.2590000000000003	0.05138651891714014
3.26	0.05165844132293519
3.261	0.05193811719274946
3.262	0.05222143874939777
3.263	0.052508338473179934
3.2640000000000002	0.05279874884439579
3.265	0.05309260234334478
3.266	0.05338983145032673
3.2670000000000003	0.05369036864564149
3.268	0.05399414640958833
3.269	0.054301097222467516
3.27	0.054611153564578324
3.271	0.05492082250467675
3.2720000000000002	0.05523366953530612
3.273	0.05554983473746547
3.274	0.05586945819215426
3.2750000000000004	0.05619267998037198
3.276	0.05651964018311751
3.277	0.05685047888139077
3.278	0.05718533615619063
3.279	0.05752435208851659
3.2800000000000002	0.05786766675936811
3.2809999999999997	0.05821533842259245
3.282	0.05856759394556249
3.283	0.05892457836849838
3.284	0.05928643673162093
3.285	0.05965331407515093
3.286	0.0600253554393087
3.287	0.06040270586431504
3.2880000000000003	0.06078551039039074
3.2889999999999997	0.06117391405775594
3.29	0.06156806190663197
3.291	0.06197386573254332
3.292	0.06238535432008495
3.293	0.0628023232091562
3.294	0.06322456793965585
3.295	0.06365188405148325
3.2960000000000003	0.06408406708453776
3.2969999999999997	0.06452091257871795
3.298	0.06496221607392376
3.299	0.06540777311005376
3.3	0.06585737922700731
3.301	0.06629794362805629
3.302	0.06674292917982558
3.303	0.06719291241231316
3.3040000000000003	0.06764846985551703
3.3049999999999997	0.06811017803943438
3.306	0.06857861349406381
3.307	0.06905435274940253
3.308	0.06953797233544848
3.309	0.07003004878219973
3.31	0.0705311586196536
3.311	0.07105601013886434
3.3120000000000003	0.07159019163840671
3.3129999999999997	0.07213342317791074
3.314	0.07268542481700817
3.315	0.07324591661532899
3.316	0.07381461863250421
3.317	0.07439125092816486
3.318	0.07497553356194113
3.319	0.07556718659346406
3.3200000000000003	0.07616593008236466
3.3209999999999997	0.07675824747874643
3.322	0.07735789767052681
3.323	0.07796540293609493
3.324	0.078581285553841
3.325	0.07920606780215522
3.326	0.07984027195942696
3.327	0.08048442030404644
3.3280000000000003	0.08113903511440387
3.3289999999999997	0.08180463866888832
3.33	0.08248175324589088
3.331	0.08317037691975353
3.332	0.08387158794285579
3.333	0.08458594036353019
3.334	0.08531398823010826
3.335	0.08605628559092249
3.3360000000000003	0.08681338649430538
3.3369999999999997	0.08758584498858812
3.338	0.08837421512210425
3.339	0.08917905094318489
3.34	0.09000090650016258
3.341	0.09086656865262405
3.342	0.0917487687702978
3.343	0.09264647103416766
3.3440000000000003	0.09355863962521746
3.3449999999999998	0.09448423872442943
3.346	0.09542223251278864
3.347	0.09637158517127731
3.348	0.09733126088087926
3.349	0.0983002238225784
3.35	0.09927743817735728
3.351	0.10020057188768859
3.3520000000000003	0.10113360029661353
3.3529999999999998	0.10207920250866039
3.354	0.10304005762836041
3.355	0.10401884476024192
3.356	0.10501824300883492
3.357	0.1060409314786694
3.358	0.10708958927427406
3.359	0.10816689550017891
3.3600000000000003	0.10927552926091402
3.3609999999999998	0.11049216883675167
3.362	0.11174100935794937
3.363	0.11302024513050508
3.364	0.11432807046041898
3.365	0.11566267965369127
3.366	0.1170222670163204
3.367	0.11840502685430657
3.3680000000000003	0.11980915347365001
3.3689999999999998	0.12123284118034848
3.37	0.1226742842804041
3.371	0.12405119684097078
3.372	0.12544713099712554
3.373	0.1268651586451016
3.374	0.12830835168113025
3.375	0.12977978200144472
3.3760000000000003	0.13128252150227823
3.377	0.13281964207986138
3.378	0.13439421563042941
3.379	0.13600931405021288
3.38	0.13766800923544503
3.3810000000000002	0.1393699801835598
3.382	0.14112189731981795
3.383	0.14292703817068303
3.3840000000000003	0.14478868026261874
3.385	0.14671010112208538
3.386	0.14869457827554924
3.387	0.15074538924947053
3.388	0.15286581157031298
3.3890000000000002	0.1550591227645404
3.39	0.15732860035861368
3.391	0.15988782622677308
3.3920000000000003	0.1625170278296591
3.393	0.16520673697568403
3.394	0.1679474854732684
3.395	0.1707298051308244
3.396	0.17354422775676898
3.3970000000000002	0.1763812851595192
3.398	0.1792315091474884
3.399	0.1820854315290935
3.4000000000000004	0.18493358411275168
3.401	0.18722586892707002
3.402	0.18952621300147404
3.403	0.19185791358557674
3.404	0.19424426792899527
3.4050000000000002	0.1967085732813468
3.406	0.19927412689224525
3.407	0.20196422601130778
3.408	0.2048021678881505
3.409	0.20781124977238946
3.41	0.21101476891364224
3.411	0.21528202193209825
3.412	0.21973903401767297
3.4130000000000003	0.22435782973085877
3.4139999999999997	0.22911043363213965
3.415	0.23396887028201432
3.416	0.2389051642409666
3.417	0.24389134006948895
3.418	0.24889942232807385
3.419	0.25390143557720707
3.42	0.25886940437738115
3.4210000000000003	0.2625879174639346
3.4219999999999997	0.2662884010300912
3.423	0.27001484544393284
3.424	0.2738112410735299
3.425	0.27772157828695926
3.426	0.2817898474522982
3.427	0.2860600389376183
3.428	0.2905761431109967
3.4290000000000003	0.29538215034051096
3.4299999999999997	0.30052205099422974
3.431	0.3059922046371675
3.432	0.31188711915580003
3.433	0.3182536716335425
3.434	0.32513873915381114
3.435	0.3325891988000126
3.436	0.3406519276555627
3.4370000000000003	0.3493738028038784
3.4379999999999997	0.3588017013283605
3.439	0.3689825003124386
3.44	0.3799630768395126
3.441	0.3951046316398872
3.442	0.41093885005028363
3.443	0.4273117410542893
3.444	0.4440693136355128
3.4450000000000003	0.4610575767775631
3.4459999999999997	0.47812253946401917
3.447	0.4951102106785128
3.448	0.5118665994046228
3.449	0.5282377146259584
3.45	0.5440695653261278
3.451	0.5505257128356741
3.452	0.5566608227399199
3.4530000000000003	0.5628471129711388
3.4539999999999997	0.5694568014615933
3.455	0.576862106143566
3.456	0.5854352449493186
3.457	0.5955484358111252
3.458	0.6075738966612622
3.459	0.6218838454319899
3.46	0.6388505000555841
3.4610000000000003	0.6564338728391146
3.4619999999999997	0.6775645816203518
3.463	0.7027610386119202
3.464	0.7325416560263753
3.465	0.7674248460763142
3.466	0.8079290209743427
3.467	0.8545725929330114
3.468	0.9078739741649234
3.4690000000000003	0.9683515768826941
3.4699999999999998	1.0365238132988244
3.471	1.1334238423343899
3.472	1.2378120115111793
3.473	1.3489634150594956
3.474	1.466153147209654
3.475	1.5886563021918128
3.476	1.715747974236284
3.4770000000000003	1.8467032575733893
3.4779999999999998	1.9807972464332133
3.479	2.117305035046256
3.48	2.2555017176425993
3.481	2.3955225284098374
3.482	2.535730291926643
3.483	2.6753479727287712
3.484	2.8135985353521678
3.4850000000000003	2.949704944332774
3.4859999999999998	3.082890164206292
3.487	3.2123771595088404
3.488	3.337388894776125
3.489	3.457148334544087
3.49	3.5708784433486573
3.491	3.6749567433958146
3.492	3.771624092601585
3.4930000000000003	3.8602759065521792
3.4939999999999998	3.9403076008336577
3.495	4.011114591032335
3.496	4.072092292734283
3.497	4.122636121525709
3.498	4.1621414929928
3.499	4.190003822721693
3.5	4.205618526298583
3.5010000000000003	4.177371492387098
3.502	4.137547028764017
3.503	4.087419916283474
3.504	4.028264935799733
3.505	3.96135686816698
3.5060000000000002	3.8879704942393847
3.507	3.809380594871217
3.508	3.726861950916651
3.5090000000000003	3.6416893432298525
3.51	3.555137552665141
3.511	3.491099674526567
3.512	3.4268613682820788
3.513	3.362326607849489
3.5140000000000002	3.2973993671466104
3.515	3.2319836200913428
3.516	3.165983340601499
3.5170000000000003	3.0993025025948913
3.518	3.0318450799894507
3.519	2.9635150467028994
3.52	2.894216376653169
3.521	2.8199046074494514
3.5220000000000002	2.7446714484883943
3.523	2.668660172858125
3.524	2.592014053646673
3.5250000000000004	2.514876363942064
3.526	2.4373903768324627
3.527	2.3596993654057927
3.528	2.2819466027502178
3.529	2.2042753619537656
3.5300000000000002	2.1268289161044627
3.531	2.049586818327263
3.532	1.97286598409538
3.5330000000000004	1.8968196089188516
3.534	1.821600888307851
3.535	1.7473630177723158
3.536	1.674259192822418
3.537	1.6024426089681956
3.5380000000000003	1.5320664617196902
3.5389999999999997	1.4632839465870657
3.54	1.3962482590802723
3.541	1.3313198072316095
3.542	1.2684320156943065
3.543	1.207725521643734
3.544	1.1493409622553423
3.545	1.0934189747045011
3.5460000000000003	1.0401001961665843
3.5469999999999997	0.9895252638170579
3.548	0.9418348148312287
3.549	0.8971694863845592
3.55	0.8556699156524243
3.551	0.8245589130286579
3.552	0.7964657198509343
3.553	0.771101750675336
3.5540000000000003	0.7481784200579504
3.5549999999999997	0.7274071425549032
3.556	0.7084993327222546
3.557	0.6911664051161277
3.558	0.6751197742926106
3.559	0.6600708548077938
3.56	0.6457310612177876
3.561	0.626714294723701
3.5620000000000003	0.6081384234399357
3.5629999999999997	0.5900238021259454
3.564	0.5723907855411269
3.565	0.555259728444933
3.566	0.5386509855967847
3.567	0.5225849117561042
3.568	0.5070818616823347
3.569	0.49216219013489804
3.5700000000000003	0.47784625187321694
3.5709999999999997	0.4648782082661287
3.572	0.4525107403964133
3.573	0.44072033595628096
3.574	0.42948348263791936
3.575	0.41877666813351716
3.576	0.4085763801352771
3.577	0.3988591063353876
3.5780000000000003	0.38960133442603806
3.5789999999999997	0.38077955209943365
3.58	0.372370247047752
3.581	0.3643840754111486
3.582	0.35676128561883486
3.583	0.3494762945479737
3.584	0.3425035190757375
3.585	0.3358173760792889
3.5860000000000003	0.3293922824357912
3.5869999999999997	0.3232026550224187
3.588	0.31722291071632636
3.589	0.31142746639468827
3.59	0.30579073893466774
3.591	0.299728396688809
3.592	0.29380746860584905
3.593	0.28803623510989784
3.5940000000000003	0.28242297662506544
3.5949999999999998	0.27697597357547177
3.596	0.27170350638521984
3.597	0.26661385547842925
3.598	0.26171530127921033
3.599	0.2570161242116735
3.6	0.25252460469993565
3.601	0.24865471705623549
3.6020000000000003	0.24498446030818427
3.6029999999999998	0.24149752737152794
3.604	0.23817761116200148
3.605	0.23500840459535058
3.606	0.23197360058731492
3.607	0.22905689205363441
3.608	0.2262419719100528
3.609	0.22351253307230995
3.6100000000000003	0.22085226845614586
3.6109999999999998	0.21794213520718164
3.612	0.2150869096337089
3.613	0.21228863227390435
3.614	0.20954934366593964
3.615	0.2068710843479865
3.616	0.20425589485822024
3.617	0.20170581573481253
3.6180000000000003	0.19922288751593523
3.6189999999999998	0.1968091507397645
3.62	0.19446664594446894
3.621	0.19226526004391328
3.622	0.19013507529902385
3.623	0.1880740203464158
3.624	0.18608002382270697
3.625	0.18415101436451248
3.6260000000000003	0.1822849206084475
3.627	0.18047967119113056
3.628	0.17873319474917443
3.629	0.1770434199191975
3.63	0.17540827533781503
3.6310000000000002	0.1738347476993756
3.632	0.17231115860956744
3.633	0.17083488773180988
3.6340000000000003	0.16940331472952241
3.635	0.16801381926612696
3.636	0.16666378100504115
3.637	0.16535057960968685
3.638	0.16407159474348354
3.6390000000000002	0.16282420606985074
3.64	0.16160579325220964
3.641	0.16034672282685453
3.6420000000000003	0.1591154489859741
3.643	0.157913412794634
3.644	0.15674205531789615
3.645	0.1556028176208261
3.646	0.15449714076848736
3.6470000000000002	0.15342646582594352
3.648	0.15239223385825953
3.649	0.15139588593049894
3.6500000000000004	0.15043886310772533
3.651	0.14958293962797195
3.652	0.14876556682739586
3.653	0.1479845292151247
3.654	0.1472376113002847
3.6550000000000002	0.14652259759200212
3.656	0.14583727259940413
3.657	0.14517942083161703
3.6580000000000004	0.14454682679776706
3.659	0.1439372750069817
3.66	0.14334854996838634
3.661	0.14273762163194342
3.662	0.1421455626755906
3.6630000000000003	0.1415726312181005
3.664	0.14101908537824662
3.665	0.14048518327480164
3.666	0.13997118302653844
3.667	0.13947734275223
3.668	0.13900392057064903
3.669	0.1385511746005689
3.67	0.1381193629607623
3.6710000000000003	0.13771489747585208
3.6719999999999997	0.13733150960689192
3.673	0.13696908452078438
3.674	0.13662750738443316
3.675	0.13630666336474134
3.676	0.13600643762861203
3.677	0.13572671534294875
3.678	0.13546738167465452
3.6790000000000003	0.13522832179063254
3.6799999999999997	0.13500942085778633
3.681	0.1348110949068913
3.682	0.13463266606741037
3.683	0.1344739873326786
3.684	0.13433491169603115
3.685	0.13421529215080333
3.686	0.13411498169033031
3.6870000000000003	0.13403383330794721
3.6879999999999997	0.13397169999698932
3.689	0.13392843475079177
3.69	0.13390389056268978
3.691	0.13390235008046555
3.692	0.13391896817910143
3.693	0.13395332938802668
3.694	0.1340050182366706
3.6950000000000003	0.1340736192544626
3.6959999999999997	0.13415871697083184
3.697	0.13425989591520782
3.698	0.1343767406170197
3.699	0.13450883560569687
3.7	0.1346557654106687
3.701	0.13478954400000584
3.702	0.13493899740760884
3.7030000000000003	0.13510538110601975
3.7039999999999997	0.13528995056778026
3.705	0.1354939612654327
3.706	0.13571866867151872
3.707	0.13596532825858035
3.708	0.13623519549915974
3.709	0.13652952586579853
3.71	0.13684957483103885
3.7110000000000003	0.1372410480406943
3.7119999999999997	0.13765805684413956
3.713	0.1380991627640221
3.714	0.13856292732298803
3.715	0.13904791204368427
3.716	0.13955267844875774
3.717	0.14007578806085474
3.718	0.14061580240262217
3.7190000000000003	0.14117128299670698
3.7199999999999998	0.14174079136575518
3.721	0.1422599853980147
3.722	0.14279414259201006
3.723	0.14334563681186696
3.724	0.14391684192171114
3.725	0.14451013178566757
3.726	0.145127880267862
3.7270000000000003	0.1457724612324202
3.7279999999999998	0.14644624854346674
3.729	0.14715161606512833
3.73	0.14789093766152955
3.731	0.14866481155691577
3.732	0.14947749486983147
3.733	0.1503314690789396
3.734	0.15122921566290418
3.7350000000000003	0.15217321610038934
3.7359999999999998	0.15316595187005747
3.737	0.15420990445057403
3.738	0.15530755532060136
3.739	0.15646138595880357
3.74	0.15767387784384496
3.741	0.15915622977368524
3.742	0.1606895563731886
3.7430000000000003	0.16226368958651663
3.7439999999999998	0.163868461357828
3.745	0.16549370363128643
3.746	0.16712924835105059
3.747	0.16876492746128197
3.748	0.17039057290614218
3.749	0.1719960166297906
3.75	0.17357109057638878
3.7510000000000003	0.17453834958344638
3.752	0.1754892831324807
3.753	0.1764481035983604
3.754	0.17743902335595127
3.755	0.17848625478012067
3.7560000000000002	0.17961401024573612
3.757	0.18084650212766357
3.758	0.18220794280077054
3.7590000000000003	0.18372254463992468
3.76	0.1854145200199909
3.761	0.18784774009853472
3.762	0.1904740518748343
3.763	0.19328496113086707
3.7640000000000002	0.19627197364861076
3.765	0.19942659521003905
3.766	0.20274033159712962
3.7670000000000003	0.2062046885918604
3.768	0.20981117197620303
3.769	0.21355128753214028
3.77	0.21741654104164362
3.771	0.22103078245026941
3.7720000000000002	0.22477545554832168
3.773	0.2286643482896778
3.774	0.23271124862822015
3.7750000000000004	0.2369299445178313
3.776	0.24133422391238624
3.777	0.2459378747657735
3.778	0.25075468503186776
3.779	0.25579844266455176
3.7800000000000002	0.26108293561770857
3.781	0.2666085517454293
3.782	0.2724032912286415
3.7830000000000004	0.2784817541484884
3.784	0.2848585405861021
3.785	0.29154825062263434
3.786	0.29856548433921676
3.787	0.3059248418169927
3.7880000000000003	0.313640923137106
3.789	0.3217283283806903
3.79	0.3302016576288893
3.7910000000000004	0.33844227283245965
3.792	0.3471363902714263
3.793	0.35633698809545344
3.794	0.3660970444541779
3.795	0.3764695374972523
3.7960000000000003	0.3875074453743306
3.7969999999999997	0.3992637462350462
3.798	0.41179141822906873
3.799	0.4251434395060308
3.8	0.4393727882155865
3.801	0.4573713312374664
3.802	0.476181104128801
3.803	0.49568303117681795
3.8040000000000003	0.5157580366687464
3.8049999999999997	0.5362870448917794
3.806	0.5571509801331733
3.807	0.5782307666801206
3.808	0.5994073288198506
3.809	0.6205615908395926
3.81	0.6415744770265479
3.811	0.66041047821413
3.8120000000000003	0.6789830996254326
3.8129999999999997	0.6972894130297005
3.814	0.7153264901962356
3.815	0.7330914028942833
3.816	0.7505812228931211
3.817	0.7677930219620261
3.818	0.7847238718702525
3.819	0.8013708443870773
3.8200000000000003	0.8177310112817774
3.8209999999999997	0.8336376675819298
3.822	0.8492615876616347
3.823	0.8646097691532721
3.824	0.8796892096892501
3.825	0.8945069069019763
3.826	0.9090698584238384
3.827	0.9233850618872441
3.8280000000000003	0.9374595149246008
3.8289999999999997	0.9513002151682908
3.83	0.9649141602507396
3.831	0.9783394945636206
3.832	0.991550181297669
3.833	1.0045513304029106
3.834	1.0173480518293536
3.835	1.0299454555270235
3.8360000000000003	1.0423486514459457
3.8369999999999997	1.0545627495361234
3.838	1.0665928597475984
3.839	1.078444092030374
3.84	1.0901215563344757
3.841	1.1018167163373862
3.842	1.1133370340963564
3.843	1.124676325396111
3.8440000000000003	1.1358284060213744
3.8449999999999998	1.1467870917568508
3.846	1.1575461983872795
3.847	1.168099541697365
3.848	1.1784409374718314
3.849	1.1885642014954028
3.85	1.1984631495527893
3.851	1.2078740757301714
3.8520000000000003	1.217063924886485
3.8529999999999998	1.226042120182107
3.854	1.2348180847774417
3.855	1.243401241832866
3.856	1.2518010145087723
3.857	1.2600268259655532
3.858	1.2680880993635897
3.859	1.2759942578632744
3.8600000000000003	1.283754724624999
3.8609999999999998	1.291605700185836
3.862	1.2993160862460582
3.863	1.306881561882607
3.864	1.3142978061724393
3.865	1.3215604981925106
3.866	1.3286653170197669
3.867	1.3356079417311641
3.8680000000000003	1.3423840514036582
3.8689999999999998	1.3489893251141925
3.87	1.3554194419397314
3.871	1.3615284735641622
3.872	1.3674622887237426
3.873	1.3732251487616745
3.874	1.3788213150211504
3.875	1.384255048845372
3.8760000000000003	1.3895306115775397
3.877	1.3946522645608452
3.878	1.3996242691384964
3.879	1.4044508866536844
3.88	1.4091363784496105
3.8810000000000002	1.4137043245103038
3.882	1.4181384967114132
3.883	1.4224419855694221
3.8840000000000003	1.426617881600814
3.885	1.430669275322065
3.886	1.4345992572496638
3.887	1.4384109179000868
3.888	1.4421073477898172
3.8890000000000002	1.4456916374353384
3.89	1.4491668773531285
3.891	1.4526864627198508
3.8920000000000003	1.4560940700184641
3.893	1.4593836803921014
3.894	1.462549274983906
3.895	1.4655848349370109
3.896	1.4684843413945547
3.8970000000000002	1.4712417754996763
3.898	1.4738511183955103
3.899	1.4763063512251953
3.9000000000000004	1.47860145513187
3.901	1.4804489941191774
3.902	1.4821414220539613
3.903	1.4836897756635679
3.904	1.4851050916753474
3.9050000000000002	1.486398406816649
3.906	1.4875807578148208
3.907	1.488663181397212
3.9080000000000004	1.4896567142911723
3.909	1.490572393224049
3.91	1.491421254923193
3.911	1.4924338396065526
3.912	1.4933883772690217
3.9130000000000003	1.4942826013960955
3.914	1.4951142454732673
3.915	1.495881042986032
3.9160000000000004	1.4965807274198843
3.917	1.4972110322603178
3.918	1.497769690992828
3.919	1.4982544371029083
3.92	1.4986630040760534
3.9210000000000003	1.4989292800773768
3.9219999999999997	1.4991187133261101
3.923	1.4992329067211045
3.924	1.4992734631612104
3.925	1.4992419855452785
3.926	1.49914007677216
3.927	1.4989693397407058
3.928	1.4987313773497661
3.9290000000000003	1.4984277924981921
3.9299999999999997	1.4980601880848348
3.931	1.4975418788022283
3.932	1.496968106555923
3.933	1.4963458250451522
3.934	1.4956819879691492
3.935	1.494983549027148
3.936	1.494257461918382
3.9370000000000003	1.4935106803420846
3.9379999999999997	1.49275015799749
3.939	1.491982848583831
3.94	1.4912157058003417
3.941	1.4907382549521038
3.942	1.4902577525806329
3.943	1.4897640268332932
3.944	1.4892469058574487
3.9450000000000003	1.4886962178004632
3.9459999999999997	1.4881017908097014
3.947	1.487453453032526
3.948	1.4867410326163024
3.949	1.485954357708394
3.95	1.4850832564561642
3.951	1.4836487289459122
3.952	1.4821378452079499
3.9530000000000003	1.480568847211524
3.9539999999999997	1.4789599769258828
3.955	1.4773294763202707
3.956	1.4756955873639364
3.957	1.474076552026126
3.958	1.472490612276086
3.959	1.470956010083064
3.96	1.4694909874163065
3.9610000000000003	1.4685498481607322
3.9619999999999997	1.4676883443750275
3.963	1.4668982900335483
3.964	1.4661714991106531
3.965	1.4654997855806995
3.966	1.4648749634180442
3.967	1.4642888465970456
3.968	1.4637332490920612
3.9690000000000003	1.4631999848774477
3.9699999999999998	1.4626808679275638
3.971	1.4620364169098106
3.972	1.4613976983968322
3.973	1.4607644836543168
3.974	1.4601365439479521
3.975	1.4595136505434272
3.976	1.4588955747064296
3.9770000000000003	1.4582820877026474
3.9779999999999998	1.4576729607977694
3.979	1.457067965257483
3.98	1.456466872347477
3.981	1.4557531369101726
3.982	1.4550498961147222
3.983	1.454363970707013
3.984	1.4537021814329305
3.9850000000000003	1.4530713490383607
3.9859999999999998	1.4524782942691905
3.987	1.4519298378713053
3.988	1.4514328005905914
3.989	1.4509940031729354
3.99	1.4506202663642227
3.991	1.4503184109103402
3.992	1.4500952575571737
3.9930000000000003	1.4499576270506094
3.9939999999999998	1.4499123401365337
3.995	1.4499662175608323
3.996	1.4501260800693916
3.997	1.4503987484080978
3.998	1.4507910433228373
3.999	1.4513097855594956
4.	1.4519617958639592

==> anc/Fig4-AV1_chi1.dat <==
2.	0.004940787676385273
2.001	0.004943629723233796
2.002	0.004946480128198816
2.003	0.004949338618707161
2.004	0.004952204922185658
2.005	0.004955078766061136
2.006	0.004957959877760425
2.007	0.004960847984710352
2.008	0.004963742814337747
2.009	0.004966644094069436
2.01	0.00496955155133225
2.011	0.004972464913553017
2.012	0.004975383908158565
2.013	0.004978308262575722
2.014	0.004981237704231317
2.015	0.00498417196055218
2.016	0.004987110758965138
2.017	0.004990053826897018
2.018	0.0049930008917746516
2.019	0.004995951681024867
2.02	0.00499890592207449
2.021	0.005001857550756406
2.022	0.005004812437097081
2.023	0.00500777065952904
2.024	0.005010732296484802
2.025	0.005013697426396891
2.026	0.005016666127697828
2.027	0.005019638478820138
2.028	0.00502261455819634
2.029	0.005025594444258956
2.03	0.005028578215440511
2.031	0.005031568505529412
2.032	0.005034562682732239
2.033	0.005037560670611464
2.034	0.005040562392729554
2.035	0.005043567772648979
2.036	0.0050465767339322055
2.037	0.005049589200141702
2.038	0.005052605094839939
2.039	0.005055624341589385
2.04	0.005058646863952506
2.041	0.0050616706267116104
2.042	0.005064697630923278
2.043	0.005067727918863928
2.044	0.005070761532809974
2.045	0.005073798515037835
2.046	0.005076838907823931
2.047	0.005079882753444679
2.048	0.005082930094176495
2.049	0.005085980972295797
2.05	0.005089035430079003
2.051	0.005092094095917794
2.052	0.005095156390451185
2.053	0.0050982223204334605
2.054	0.005101291892618899
2.055	0.005104365113761784
2.056	0.0051074419906163935
2.057	0.0051105225299370085
2.058	0.005113606738477911
2.059	0.005116694622993382
2.06	0.0051197861902377
2.061	0.0051228814933291286
2.062	0.005125980489848029
2.063	0.005129083183738744
2.064	0.005132189578945614
2.065	0.005135299679412983
2.066	0.005138413489085191
2.067	0.0051415310119065855
2.068	0.005144652251821503
2.069	0.00514777721277429
2.07	0.005150905898709286
2.071	0.005154038232120356
2.072	0.005157174303338711
2.073	0.005160314121245091
2.074	0.005163457694720229
2.075	0.005166605032644861
2.076	0.005169756143899721
2.077	0.005172911037365544
2.078	0.005176069721923067
2.079	0.005179232206453025
2.08	0.00518239849983615
2.081	0.0051855690339678885
2.082	0.00518874336907701
2.083	0.005191921488406999
2.084	0.005195103375201331
2.085	0.005198289012703488
2.086	0.00520147838415695
2.087	0.005204671472805199
2.088	0.0052078682618917115
2.089	0.005211068734659969
2.09	0.005214272874353453
2.091	0.00521747948345594
2.092	0.005220689797531805
2.093	0.005223903871385725
2.094	0.005227121759822374
2.095	0.005230343517646427
2.096	0.005233569199662557
2.097	0.005236798860675438
2.098	0.005240032555489747
2.099	0.005243270338910156
2.1	0.0052465122657413404
2.101	0.005249759491304298
2.102	0.005253010903189421
2.103	0.005256266489503425
2.104	0.005259526238353023
2.105	0.0052627901378449315
2.106	0.005266058176085867
2.107	0.005269330341182544
2.108	0.005272606621241677
2.109	0.005275887004369982
2.11	0.005279171478674173
2.111	0.0052824597978769015
2.112	0.005285752198674041
2.113	0.0052890486833774035
2.114	0.0052923492542988
2.115	0.005295653913750042
2.116	0.005298962664042935
2.117	0.005302275507489294
2.118	0.005305592446400927
2.119	0.0053089134830896475
2.12	0.005312238619867261
2.121	0.005315568088998951
2.122	0.005318901648906589
2.123	0.005322239287965418
2.124	0.0053255809945506796
2.125	0.005328926757037617
2.126	0.005332276563801471
2.127	0.005335630403217486
2.128	0.005338988263660906
2.129	0.0053423501335069686
2.13	0.0053457160011309195
2.1310000000000002	0.0053490846623771605
2.132	0.005352457370426369
2.133	0.005355834185928386
2.134	0.005359215169533049
2.135	0.005362600381890197
2.136	0.0053659898836496715
2.137	0.0053693837354613074
2.138	0.005372781997974945
2.1390000000000002	0.005376184731840425
2.14	0.005379591997707584
2.141	0.005383005229667829
2.142	0.005386423031690548
2.143	0.0053898453811866975
2.144	0.005393272255567235
2.145	0.005396703632243114
2.146	0.005400139488625291
2.147	0.005403579802124722
2.148	0.0054070245501523645
2.149	0.0054104737101191725
2.15	0.005413927259436102
2.151	0.005417384532941071
2.152	0.005420846189561897
2.153	0.005424312245653352
2.154	0.005427782717570215
2.155	0.005431257621667261
2.156	0.005434736974299269
2.157	0.005438220791821011
2.158	0.005441709090587267
2.159	0.005445201886952812
2.16	0.005448699197272424
2.161	0.005452201213323698
2.162	0.005455707765406904
2.163	0.0054592188592451334
2.164	0.005462734500561477
2.165	0.005466254695079022
2.166	0.005469779448520861
2.167	0.005473308766610083
2.168	0.0054768426550697805
2.169	0.005480381119623041
2.17	0.005483924165992955
2.171	0.005487471261875398
2.172	0.005491022983628387
2.173	0.00549457936958272
2.174	0.0054981404580691975
2.175	0.005501706287418622
2.176	0.005505276895961793
2.177	0.00550885232202951
2.178	0.005512432603952573
2.179	0.005516017780061783
2.18	0.005519607888687942
2.181	0.005523204301010315
2.182	0.005526805641732541
2.183	0.005530411868406726
2.184	0.005534022938584975
2.185	0.005537638809819391
2.186	0.005541259439662082
2.187	0.00554488478566515
2.188	0.005548514805380706
2.189	0.0055521494563608486
2.19	0.005555788696157687
2.191	0.005559431299765355
2.192	0.00556307847896411
2.193	0.0055667302629762334
2.194	0.005570386681024013
2.195	0.0055740477623297344
2.196	0.005577713536115684
2.197	0.005581384031604143
2.198	0.0055850592780174
2.199	0.005588739304577739
2.2	0.005592424140507446
2.201	0.005596113896766042
2.202	0.005599808515884805
2.203	0.005603508022132247
2.204	0.005607212439776884
2.205	0.005610921793087224
2.206	0.005614636106331785
2.207	0.005618355403779077
2.208	0.005622079709697619
2.209	0.005625809048355917
2.21	0.005629543444022489
2.211	0.0056332832896810415
2.212	0.00563702821853852
2.213	0.0056407782325170585
2.214	0.005644533333538797
2.215	0.005648293523525872
2.216	0.005652058804400425
2.217	0.00565582917808459
2.218	0.005659604646500505
2.219	0.00566338521157031
2.22	0.005667170875216143
2.221	0.005670961423101048
2.222	0.005674757086512867
2.223	0.00567855788048035
2.224	0.005682363820032247
2.225	0.005686174920197305
2.226	0.005689991196004275
2.227	0.005693812662481905
2.228	0.005697639334658948
2.229	0.0057014712275641494
2.23	0.0057053083562262595
2.231	0.005709150756353839
2.232	0.005712998421042506
2.233	0.005716851364067686
2.234	0.0057207095992048065
2.235	0.005724573140229297
2.236	0.005728442000916586
2.237	0.0057323161950420965
2.238	0.00573619573638126
2.239	0.005740080638709503
2.24	0.005743970915802254
2.241	0.005747866691163672
2.242	0.005751767862190227
2.243	0.005755674436007119
2.2439999999999998	0.005759586419739548
2.245	0.005763503820512721
2.246	0.005767426645451831
2.247	0.005771354901682084
2.248	0.0057752885963286826
2.249	0.005779227736516824
2.25	0.005783172329371711
2.251	0.005787122150206821
2.252	0.005791077452008276
2.253	0.005795038255950472
2.254	0.005799004583207805
2.255	0.005802976454954671
2.2560000000000002	0.005806953892365469
2.257	0.005810936916614593
2.258	0.00581492554887644
2.259	0.005818919810325409
2.26	0.005822919722135894
2.261	0.005826925551989866
2.262	0.005830937059614295
2.263	0.0058349542512437244
2.2640000000000002	0.005838977133112701
2.265	0.005843005711455765
2.266	0.0058470399925074626
2.267	0.005851079982502336
2.268	0.00585512568767493
2.269	0.005859177114259791
2.27	0.0058632342684914575
2.271	0.005867297305284502
2.2720000000000002	0.005871366073182534
2.273	0.005875440569409182
2.274	0.005879520791188082
2.275	0.005883606735742866
2.276	0.005887698400297169
2.277	0.005891795782074624
2.278	0.005895898878298862
2.279	0.005900007686193517
2.2800000000000002	0.005904122202982224
2.281	0.005908241446818632
2.282	0.0059123664533339325
2.283	0.005916497279089331
2.284	0.005920633980646037
2.285	0.00592477661456526
2.286	0.005928925237408204
2.287	0.005933079905736078
2.2880000000000003	0.005937240676110092
2.289	0.00594140760509145
2.29	0.005945580749241362
2.291	0.00594976134876127
2.292	0.005953948204836376
2.293	0.005958141302292117
2.294	0.005962340625953925
2.295	0.005966546160647239
2.296	0.005970757891197495
2.297	0.005974975802430131
2.298	0.005979199879170577
2.299	0.0059834301062442734
2.3	0.005987666468476656
2.301	0.005991908239238779
2.302	0.005996156157928904
2.303	0.006000410252490919
2.304	0.006004670550868706
2.305	0.0060089370810061495
2.306	0.006013209870847131
2.307	0.006017488948335534
2.308	0.006021774341415243
2.309	0.006026066078030143
2.31	0.006030364186124114
2.311	0.006034669038689261
2.312	0.006038980297709235
2.313	0.006043297970215908
2.314	0.006047622063241145
2.315	0.006051952583816818
2.316	0.006056289538974798
2.317	0.006060632935746957
2.318	0.006064982781165162
2.319	0.006069339082261283
2.32	0.006073701846067192
2.321	0.006078071192001321
2.322	0.00608244700789767
2.323	0.006086829293976802
2.324	0.006091218050459282
2.325	0.006095613277565675
2.326	0.006100014975516541
2.327	0.006104423144532444
2.328	0.006108837784833947
2.329	0.006113258896641617
2.33	0.0061176864801760125
2.331	0.0061221195020893775
2.332	0.006126559058811102
2.333	0.006131005213202255
2.334	0.006135458028123899
2.335	0.0061399175664371055
2.336	0.006144383891002941
2.337	0.006148857064682476
2.338	0.006153337150336774
2.339	0.006157824210826905
2.34	0.006162318309013935
2.341	0.006166820868100292
2.342	0.006171330508160752
2.343	0.006175847209611454
2.344	0.006180370952868535
2.345	0.006184901718348134
2.346	0.006189439486466383
2.347	0.006193984237639423
2.348	0.00619853595228339
2.349	0.006203094610814423
2.35	0.006207660193648654
2.351	0.00621223176074772
2.352	0.006216810268767383
2.3529999999999998	0.006221395753908901
2.354	0.0062259882523735335
2.355	0.006230587800362535
2.356	0.006235194434077167
2.357	0.006239808189718689
2.358	0.006244429103488355
2.359	0.006249057211587427
2.36	0.006253692550217162
2.3609999999999998	0.006258335658435172
2.362	0.006262986039110222
2.363	0.006267643697967423
2.364	0.006272308640731894
2.365	0.00627698087312875
2.366	0.006281660400883104
2.367	0.006286347229720075
2.368	0.006291041365364777
2.3689999999999998	0.006295742813542327
2.37	0.006300451579977842
2.371	0.006305167369146218
2.372	0.006309890506280378
2.373	0.006314621015363027
2.374	0.0063193589203768665
2.375	0.0063241042453046035
2.376	0.006328857014128941
2.377	0.006333617250832585
2.378	0.006338384979398241
2.379	0.006343160223808611
2.38	0.0063479430080463995
2.3810000000000002	0.006352732388017019
2.382	0.006357529414451817
2.383	0.00636233417000485
2.384	0.006367146737330174
2.385	0.006371967199081846
2.386	0.0063767956379139215
2.387	0.006381632136480454
2.388	0.0063864767774355
2.3890000000000002	0.006391329643433118
2.39	0.006396190817127359
2.391	0.0064010633570202825
2.392	0.006405944189563518
2.393	0.0064108332170566985
2.394	0.0064157303417994565
2.395	0.006420635466091419
2.396	0.00642554849223222
2.3970000000000002	0.006430469322521494
2.398	0.006435397859258867
2.399	0.006440334004743972
2.4	0.006445277661276443
2.401	0.006450225672946856
2.402	0.0064551811856099015
2.403	0.00646014428691121
2.404	0.006465115064496418
2.4050000000000002	0.006470093606011164
2.406	0.006475079999101076
2.407	0.006480074331411793
2.408	0.006485076690588947
2.409	0.0064900871642781756
2.41	0.006495105840125114
2.411	0.006500134195428422
2.412	0.006505170843959312
2.4130000000000003	0.006510215789142025
2.414	0.006515269034400795
2.415	0.006520330583159863
2.416	0.006525400438843468
2.417	0.00653047860487585
2.418	0.006535565084681248
2.419	0.0065406598816838985
2.42	0.006545762999308042
2.421	0.00655087375727193
2.422	0.006555992884142516
2.423	0.006561120424780764
2.424	0.006566256424047639
2.425	0.006571400926804108
2.426	0.006576553977911138
2.427	0.00658171562222969
2.428	0.0065868859046207305
2.429	0.006592064869945227
2.43	0.006597252563064146
2.431	0.006602449472186993
2.432	0.006607655171956583
2.433	0.006612869680364272
2.434	0.006618093015401419
2.435	0.006623325195059376
2.436	0.006628566237329502
2.437	0.0066338161602031535
2.438	0.006639074981671689
2.439	0.006644342719726462
2.44	0.006649619392358829
2.441	0.006654905097429107
2.442	0.006660199768219154
2.443	0.006665503417879777
2.444	0.006670816059561794
2.445	0.006676137706416017
2.446	0.006681468371593263
2.447	0.006686808068244341
2.448	0.006692156809520067
2.449	0.006697514608571254
2.45	0.006702881478548718
2.451	0.006708256798276301
2.452	0.006713641253675846
2.453	0.006719034896342224
2.454	0.00672443777787031
2.455	0.006729849949854971
2.456	0.006735271463891083
2.457	0.006740702371573516
2.458	0.006746142724497147
2.459	0.006751592574256843
2.46	0.0067570519724474785
2.461	0.006762521693694454
2.462	0.0067680010227420834
2.463	0.006773489967365202
2.464	0.006778988535338653
2.465	0.006784496734437278
2.466	0.006790014572435917
2.467	0.006795542057109407
2.468	0.006801079196232591
2.469	0.0068066259975803085
2.47	0.006812182468927402
2.471	0.0068177486444341755
2.472	0.006823324503890884
2.473	0.00682891005347325
2.474	0.006834505299356994
2.475	0.006840110247717834
2.476	0.006845724904731494
2.477	0.006851349276573692
2.478	0.006856983369420156
2.479	0.006862627189446598
2.48	0.006868280742828743
2.481	0.006873942069112287
2.482	0.006879613260292676
2.483	0.006885294441735326
2.484	0.006890985738805659
2.485	0.006896687276869093
2.4859999999999998	0.006902399181291049
2.487	0.006908121577436948
2.488	0.006913854590672205
2.489	0.006919598346362242
2.49	0.00692535296987248
2.491	0.006931121939902526
2.492	0.006936901825251233
2.493	0.0069426925480516495
2.4939999999999998	0.006948494030436817
2.495	0.006954306194539783
2.496	0.006960128962493587
2.497	0.006965962256431275
2.498	0.006971805998485895
2.499	0.006977660110790485
2.5	0.006983524515478094
2.501	0.006989396331306956
2.502	0.006995278453686428
2.503	0.00700117097465106
2.504	0.0070070739862353945
2.505	0.007012987580473982
2.5060000000000002	0.007018911849401374
2.507	0.007024846885052112
2.508	0.007030792779460746
2.509	0.007036749624661826
2.51	0.007042717512689897
2.511	0.007048698476609388
2.512	0.00705469054978679
2.513	0.007060693706618479
2.5140000000000002	0.007066707921500832
2.515	0.007072733168830216
2.516	0.007078769423003008
2.517	0.0070848166584155815
2.518	0.007090874849464309
2.519	0.007096943970545568
2.52	0.007103023996055726
2.521	0.007109112030680788
2.5220000000000002	0.007115211092449342
2.523	0.007121321329679598
2.524	0.0071274428906897705
2.525	0.007133575923798076
2.526	0.0071397205773227265
2.527	0.0071458769995819404
2.528	0.007152045338893926
2.529	0.0071582257435769
2.5300000000000002	0.00716441836194908
2.531	0.007170626583478819
2.532	0.0071768471189008485
2.533	0.007183079920100037
2.534	0.00718932493896126
2.535	0.007195582127369389
2.536	0.007201851437209293
2.537	0.007208132820365845
2.5380000000000003	0.0072144262287239195
2.539	0.007220731614168385
2.54	0.007227048928584114
2.541	0.007233376740875285
2.542	0.0072397164697244765
2.543	0.007246068150833574
2.544	0.007252431819904458
2.545	0.007258807512639012
2.5460000000000003	0.007265195264739125
2.547	0.007271595111906674
2.548	0.0072780070898435445
2.549	0.0072844312342516225
2.55	0.007290867580832791
2.551	0.007297317058494468
2.552	0.007303778755599333
2.553	0.0073102526537156005
2.5540000000000003	0.0073167387344114905
2.555	0.007323236979255213
2.556	0.007329747369814984
2.557	0.007336269887659021
2.558	0.007342804514355538
2.559	0.007349351231472752
2.56	0.007355910020578874
2.561	0.007362477017460912
2.5620000000000003	0.007369056282545943
2.563	0.007375648030479825
2.564	0.007382252475908424
2.565	0.007388869833477605
2.566	0.007395500317833232
2.567	0.0074021441436211725
2.568	0.007408801525487284
2.569	0.007415472678077435
2.5700000000000003	0.007422157816037491
2.571	0.007428861795866793
2.572	0.007435579909033273
2.573	0.00744231208885834
2.574	0.007449058268663407
2.575	0.007455818381769886
2.576	0.007462592361499182
2.577	0.007469380141172708
2.578	0.007476181654111876
2.5789999999999997	0.007482996833638096
2.58	0.00748982561307278
2.581	0.007496665432715544
2.582	0.007503518870001822
2.583	0.007510386009345256
2.584	0.007517266935159483
2.585	0.007524161731858143
2.586	0.00753107048385488
2.5869999999999997	0.0075379932755633315
2.588	0.007544930191397143
2.589	0.007551881315769947
2.59	0.007558846733095389
2.591	0.0075658279582134415
2.592	0.007572823558418903
2.593	0.0075798335314329135
2.594	0.007586857874976608
2.5949999999999998	0.007593896586771122
2.596	0.007600949664537595
2.597	0.007608017105997155
2.598	0.007615098908870943
2.599	0.007622195070880094
2.6	0.007629305589745741
2.601	0.007636428046581316
2.602	0.0076435650021767325
2.6029999999999998	0.007650716600714199
2.604	0.007657882986375928
2.605	0.0076650643033441225
2.606	0.0076722606958009925
2.607	0.007679472307928752
2.608	0.007686699283909601
2.609	0.007693941767925752
2.61	0.007701199904159414
2.6109999999999998	0.007708476453258665
2.612	0.0077157687843661575
2.613	0.007723076883090405
2.614	0.007730400735039933
2.615	0.007737740325823261
2.616	0.007745095641048903
2.617	0.007752466666325382
2.618	0.007759853387261219
2.6189999999999998	0.007767255789464932
2.62	0.007774673858545044
2.621	0.00778210531583473
2.622	0.0077895525484466595
2.623	0.007797015679218164
2.624	0.007804494830986565
2.625	0.0078119901265891935
2.626	0.007819501688863379
2.627	0.007827029640646447
2.628	0.00783457410477573
2.629	0.00784213520408855
2.63	0.007849713061422238
2.6310000000000002	0.00785731055674963
2.632	0.00786492488867342
2.633	0.007872556012931822
2.634	0.007880203885263037
2.635	0.007887868461405274
2.636	0.007895549697096743
2.637	0.007903247548075644
2.638	0.007910961970080187
2.6390000000000002	0.007918692918848582
2.64	0.007926440350119029
2.641	0.00793420225831826
2.642	0.007941980679363324
2.643	0.007949775687859784
2.644	0.007957587358413216
2.645	0.00796541576562918
2.646	0.00797326098411325
2.6470000000000002	0.007981123088470996
2.648	0.007989002153307981
2.649	0.007996898253229778
2.65	0.008004811462841953
2.651	0.008012740229003158
2.652	0.008020686352717212
2.653	0.008028650007241006
2.654	0.008036631365831439
2.6550000000000002	0.008044630601745413
2.656	0.008052647888239816
2.657	0.00806068339857155
2.658	0.008068737305997511
2.659	0.008076809783774598
2.66	0.008084901005159711
2.661	0.008093014306199457
2.662	0.008101146505676794
2.6630000000000003	0.008109297585164398
2.664	0.008117467526234932
2.665	0.008125656310461072
2.666	0.008133863919415492
2.667	0.008142090334670858
2.668	0.008150335537799851
2.669	0.008158599510375135
2.67	0.008166882233969382
2.6710000000000003	0.008175181692355057
2.672	0.008183499985983838
2.673	0.008191837217507202
2.674	0.008200193489576619
2.675	0.008208568904843562
2.676	0.00821696356595951
2.677	0.008225377575575924
2.678	0.008233811036344284
2.6790000000000003	0.008242264050916066
2.68	0.008250736721942731
2.681	0.008259229337776106
2.682	0.008267741804112747
2.683	0.008276274212349563
2.684	0.008284826653883463
2.685	0.008293399220111346
2.686	0.008301992002430121
2.6870000000000003	0.0083106050922367
2.688	0.008319238580927977
2.689	0.008327892559900867
2.69	0.008336567120552274
2.691	0.008345264796239565
2.692	0.008353983088401585
2.693	0.008362721940437629
2.694	0.008371481295747003
2.6950000000000003	0.008380261097729016
2.696	0.008389061289782958
2.697	0.00839788181530814
2.698	0.00840672261770386
2.699	0.008415583640369425
2.7	0.008424464826704139
2.701	0.008433359172719647
2.702	0.008442273990256701
2.7030000000000003	0.008451209643768406
2.7039999999999997	0.00846016649770785
2.705	0.008469144916528146
2.706	0.008478145264682383
2.707	0.008487167906623664
2.708	0.008496213206805093
2.709	0.00850528152967976
2.71	0.00851437323970077
2.711	0.008523497364802627
2.7119999999999997	0.008532645080897546
2.713	0.008541816227379151
2.714	0.008551010643641053
2.715	0.008560228169076879
2.716	0.008569468643080252
2.717	0.008578731905044785
2.718	0.0085880177943641
2.719	0.008597326150431819
2.7199999999999998	0.008606656812641562
2.721	0.008616001934101064
2.722	0.008625369506325333
2.723	0.008634759834543504
2.724	0.00864417322398471
2.725	0.008653609979878072
2.726	0.008663070407452723
2.727	0.00867255481193779
2.7279999999999998	0.008682063498562403
2.729	0.008691596772555694
2.73	0.008701154939146786
2.731	0.008710744058226978
2.732	0.00872035833159583
2.733	0.008729997715715062
2.734	0.008739662167046398
2.735	0.008749351642051564
2.7359999999999998	0.008759066097192287
2.737	0.008768805488930293
2.738	0.0087785697737273
2.739	0.008788358908045035
2.74	0.008798172848345229
2.741	0.008808009728306998
2.742	0.008817871437646342
2.743	0.00882775804329666
2.7439999999999998	0.008837669612191347
2.745	0.008847606211263808
2.746	0.008857567907447428
2.747	0.008867554767675609
2.748	0.008877566858881754
2.749	0.008887604247999252
2.75	0.008897667001961504
2.751	0.008907751337848963
2.752	0.00891786140577239
2.753	0.00892799750598961
2.754	0.00893815993875843
2.755	0.008948349004336675
2.7560000000000002	0.008958565002982165
2.757	0.00896880823495271
2.758	0.008979079000506133
2.759	0.00898937759990025
2.76	0.008999704333392883
2.761	0.00901006581129324
2.762	0.009020455641380386
2.763	0.009030873741484787
2.7640000000000002	0.009041320029436908
2.765	0.009051794423067201
2.766	0.009062296840206131
2.767	0.009072827198684163
2.768	0.009083385416331755
2.769	0.009093971410979373
2.77	0.009104585100457469
2.771	0.009115221198050753
2.7720000000000002	0.009125885141562462
2.773	0.009136577164250065
2.774	0.009147297499371041
2.775	0.00915804638018287
2.776	0.00916882403994303
2.777	0.009179630711908998
2.778	0.009190466629338246
2.779	0.009201332025488252
2.7800000000000002	0.009212227133616498
2.781	0.009223152473085883
2.782	0.009234107973708737
2.783	0.00924509385140281
2.784	0.009256110322085858
2.785	0.009267157601675638
2.786	0.009278235906089897
2.787	0.00928934545124639
2.7880000000000003	0.009300486453062879
2.789	0.009311659127457107
2.79	0.00932286369034683
2.791	0.009334105288734854
2.792	0.009345378908600243
2.793	0.009356684467007116
2.794	0.00936802188101958
2.795	0.009379391067701753
2.7960000000000003	0.009390791944117753
2.797	0.009402224427331688
2.798	0.009413688434407675
2.799	0.00942518388240983
2.8	0.009436710688402265
2.801	0.009448258141939146
2.802	0.009459837431686043
2.803	0.009471449118798592
2.8040000000000003	0.009483093764432425
2.805	0.009494771929743155
2.806	0.009506484175886417
2.807	0.00951823106401784
2.808	0.009530013155293046
2.809	0.00954183101086767
2.81	0.00955368519189733
2.811	0.009565589386200238
2.8120000000000003	0.009577530232714137
2.813	0.009589507497039334
2.814	0.009601520944776157
2.815	0.009613570341524923
2.816	0.009625655452885953
2.817	0.009637776044459569
2.818	0.009649931881846081
2.819	0.009662122730645812
2.8200000000000003	0.009674348356459089
2.821	0.009686599182028008
2.822	0.009698884882044933
2.823	0.009711205788344019
2.824	0.009723562232759414
2.825	0.009735954547125272
2.826	0.009748383063275735
2.827	0.009760848113044956
2.8280000000000003	0.009773350028267094
2.829	0.009785889140776284
2.83	0.009798465782406684
2.831	0.009811081133993153
2.832	0.009823734626914543
2.833	0.009836426541550421
2.834	0.009849157158280341
2.835	0.009861926757483866
2.836	0.00987473561954056
2.8369999999999997	0.009887584024829985
2.838	0.009900472253731706
2.839	0.009913400586625277
2.84	0.009926369303890263
2.841	0.009939384149420293
2.842	0.00995243960895879
2.843	0.00996553563176326
2.844	0.009978672167091201
2.8449999999999998	0.009991849164200109
2.846	0.010005066572347485
2.847	0.01001832434079082
2.848	0.010031622418787613
2.849	0.01004496075559537
2.85	0.010058339300471574
2.851	0.01007174804334438
2.852	0.010085197496396353
2.8529999999999998	0.01009868821248071
2.854	0.010112220744450671
2.855	0.010125795645159441
2.856	0.01013941346746024
2.857	0.010153074764206294
2.858	0.010166780088250801
2.859	0.010180529992446988
2.86	0.010194325029648066
2.8609999999999998	0.010208175108447445
2.862	0.010222070858943598
2.863	0.01023601226697517
2.864	0.010249999318380828
2.865	0.010264031998999234
2.866	0.010278110294669037
2.867	0.0102922341912289
2.868	0.01030640367451748
2.8689999999999998	0.01032061873037344
2.87	0.010334879344635442
2.871	0.010349179181838456
2.872	0.010363524932234138
2.873	0.010377916964770466
2.874	0.010392355648395399
2.875	0.010406841352056915
2.876	0.010421374444702987
2.877	0.010435955295281588
2.878	0.010450584272740697
2.879	0.010465261746028272
2.88	0.010479988084092291
2.8810000000000002	0.01049476521773757
2.882	0.010509591859397241
2.883	0.010524468283361297
2.884	0.010539394763919714
2.885	0.01055437157536248
2.886	0.01056939899197958
2.887	0.010584477288060985
2.888	0.010599606737896684
2.8890000000000002	0.010614787615776665
2.89	0.010630020195990898
2.891	0.010645307123842769
2.892	0.010660646158911082
2.893	0.010676037431788035
2.894	0.010691481073065837
2.895	0.010706977213336676
2.896	0.010722525983192756
2.8970000000000002	0.01073812751322629
2.898	0.010753781934029458
2.899	0.010769489376194473
2.9	0.010785249970313533
2.901	0.010801054928690256
2.902	0.010816913840707772
2.903	0.010832827377460604
2.904	0.0108487962100433
2.9050000000000002	0.010864821009550404
2.906	0.01088090244707644
2.907	0.010897041193715956
2.908	0.010913237920563491
2.909	0.010929493298713582
2.91	0.010945807999260777
2.911	0.010962193253644075
2.912	0.010978638532592669
2.9130000000000003	0.010995143867180228
2.914	0.011011709288480399
2.915	0.01102833482756685
2.916	0.011045020515513246
2.917	0.011061766383393247
2.918	0.011078572462280518
2.919	0.011095438783248712
2.92	0.011112365377371492
2.9210000000000003	0.01112934504790066
2.922	0.011146385491781544
2.923	0.01116348717813762
2.924	0.011180650576092365
2.925	0.011197876154769247
2.926	0.011215164383291747
2.927	0.011232515730783321
2.928	0.01124993066636745
2.9290000000000003	0.011267409659167614
2.93	0.011284953178307267
2.931	0.011302559440047657
2.932	0.011320231302911593
2.933	0.011337969372559655
2.934	0.011355774254652425
2.935	0.011373646554850465
2.936	0.011391586878814362
2.9370000000000003	0.011409595832204697
2.938	0.011427674020682035
2.939	0.011445822049906958
2.94	0.011464040525540046
2.941	0.01148234366219472
2.942	0.011500717631793698
2.943	0.011519162215212521
2.944	0.011537677193326752
2.9450000000000003	0.011556262347011957
2.946	0.011574917457143672
2.947	0.011593642304597463
2.948	0.011612436670248888
2.949	0.0116313003349735
2.95	0.011650233079646863
2.951	0.011669208448017896
2.952	0.01168825404821767
2.9530000000000003	0.011707371251250638
2.954	0.011726561428121222
2.955	0.011745825949833878
2.956	0.011765166187393044
2.957	0.011784583511803164
2.958	0.011804079294068688
2.959	0.011823654905194042
2.96	0.011843311716183677
2.961	0.011863076583621112
2.9619999999999997	0.01188292384835116
2.963	0.011902853336797725
2.964	0.01192286487538468
2.965	0.011942958290535927
2.966	0.011963133408675365
2.967	0.01198339005622687
2.968	0.012003728059614345
2.969	0.012024147245261678
2.9699999999999998	0.012044647439592764
2.971	0.012065210476896756
2.972	0.012085855266164687
2.973	0.012106582724252862
2.974	0.012127393768017594
2.975	0.012148289314315166
2.976	0.012169270280001887
2.977	0.012190337581934057
2.9779999999999998	0.01221149213696798
2.979	0.012232734861959964
2.98	0.012254066673766292
2.981	0.012275490041816325
2.982	0.012297004236297987
2.983	0.01231861007997222
2.984	0.012340308395600004
2.985	0.0123621000059423
2.9859999999999998	0.012383985733760072
2.987	0.012405966401814296
2.988	0.012428042832865919
2.989	0.01245021584967591
2.99	0.012472486275005247
2.991	0.012494874562210422
2.992	0.012517360713723797
2.993	0.012539944362573276
2.9939999999999998	0.012562625141786757
2.995	0.012585402684392155
2.996	0.012608276623417347
2.997	0.012631246591890246
2.998	0.012654312222838764
2.999	0.01267747314929078
3.	0.012700729004274207
3.0010000000000003	0.012724038872451916
3.002	0.012747445392693485
3.003	0.012770950655503528
3.004	0.012794556751386582
3.005	0.012818265770847229
3.0060000000000002	0.012842079804390049
3.007	0.012866000942519593
3.008	0.012890031275740439
3.0090000000000003	0.012914172894557168
3.01	0.012938427889474321
3.011	0.012962835915859743
3.012	0.01298735922269636
3.013	0.013011997623830377
3.0140000000000002	0.013036750933107997
3.015	0.013061618964375387
3.016	0.013086601531478757
3.0170000000000003	0.013111698448264304
3.018	0.013136909528578192
3.019	0.013162234586266655
3.02	0.013187673435175852
3.021	0.013213200110222489
3.0220000000000002	0.013238841766541632
3.023	0.013264599780338813
3.024	0.013290475527819602
3.025	0.013316470385189553
3.026	0.013342585728654224
3.027	0.013368822934419182
3.028	0.01339518337868996
3.029	0.013421668437672125
3.0300000000000002	0.013448279487571246
3.0309999999999997	0.013475017799556411
3.032	0.0135018848612355
3.033	0.013528882055179879
3.034	0.013556010763960957
3.035	0.01358327237015015
3.036	0.013610668256318834
3.037	0.013638199805038418
3.0380000000000003	0.013665868398880319
3.0389999999999997	0.013693675420415899
3.04	0.013721622252216608
3.041	0.013749743016811986
3.042	0.013778004372575378
3.043	0.01380640571783831
3.044	0.013834946450932268
3.045	0.013863625970188774
3.0460000000000003	0.013892443673939351
3.0469999999999997	0.013921398960515474
3.048	0.013950491228248704
3.049	0.013979719875470512
3.05	0.014009084300512424
3.051	0.014038523725783977
3.052	0.014068101372564217
3.053	0.014097820286210242
3.0540000000000003	0.014127683512079154
3.0549999999999997	0.014157694095527995
3.056	0.014187855081913909
3.057	0.014218169516593937
3.058	0.014248640444925182
3.059	0.014279270912264743
3.06	0.014310063963969676
3.061	0.014341066752629705
3.0620000000000003	0.014372235543203693
3.0629999999999997	0.014403570707883073
3.064	0.01443507261885937
3.065	0.014466741648324018
3.066	0.0144985781684685
3.067	0.014530582551484306
3.068	0.01456275516956288
3.069	0.014595096394895705
3.0700000000000003	0.014627606599674272
3.0709999999999997	0.014660259396896316
3.072	0.014693083539716375
3.073	0.014726081022095192
3.074	0.01475925383799357
3.075	0.01479260398137231
3.076	0.01482613344619217
3.077	0.01485984422641395
3.0780000000000003	0.014893738315998455
3.0789999999999997	0.014927817708906426
3.08	0.01496208439909871
3.081	0.014996531843739374
3.082	0.01503117109096751
3.083	0.015066004652125544
3.084	0.015101035038555841
3.085	0.015136264761600824
3.0860000000000003	0.015171696332602914
3.0869999999999997	0.015207332262904464
3.088	0.015243175063847944
3.089	0.01527922724677571
3.09	0.01531549132303018
3.091	0.015352036515529141
3.092	0.015388794580913821
3.093	0.015425763987400858
3.0940000000000003	0.01546294320320689
3.0949999999999998	0.015500330696548496
3.096	0.015537924935642364
3.097	0.015575724388705066
3.098	0.015613727523953246
3.099	0.015651932809603544
3.1	0.01569033871387255
3.101	0.015728808834151745
3.1020000000000003	0.015767484683472333
3.1029999999999998	0.01580637290404029
3.104	0.015845480138061713
3.105	0.015884813027742577
3.106	0.01592437821528893
3.107	0.015964182342906814
3.108	0.016004232052802225
3.109	0.0160445339871812
3.1100000000000003	0.016085094788249796
3.1109999999999998	0.016126051700753503
3.112	0.016167272849053477
3.113	0.016208756960050256
3.114	0.01625050276064447
3.115	0.016292508977736733
3.116	0.016334774338227616
3.117	0.01637729756901773
3.1180000000000003	0.016420077397007706
3.1189999999999998	0.01646311254909808
3.12	0.01650640175218954
3.121	0.016549852170850938
3.122	0.016593559643546803
3.123	0.016637528446409984
3.124	0.016681762855573268
3.125	0.016726267147169495
3.1260000000000003	0.016771045597331512
3.127	0.016816102482192088
3.128	0.016861442077884124
3.129	0.016907068660540387
3.13	0.016952986506293722
3.1310000000000002	0.016999184590964733
3.132	0.017045683418290096
3.133	0.01709248819169431
3.1340000000000003	0.017139604114601872
3.135	0.017187036390437196
3.136	0.01723479022262484
3.137	0.017282870814589218
3.138	0.017331283369754827
3.1390000000000002	0.017380033091546166
3.14	0.01742912518338767
3.141	0.017478709761365528
3.1420000000000003	0.01752863833365699
3.143	0.017578907321100908
3.144	0.017629513144536285
3.145	0.01768045222480198
3.146	0.01773172098273693
3.1470000000000002	0.017783315839180077
3.148	0.017835233214970297
3.149	0.01788746953094653
3.1500000000000004	0.01794002120794772
3.151	0.01799261326984012
3.152	0.018045529982736706
3.153	0.018098784215777697
3.154	0.018152388838103408
3.1550000000000002	0.018206356718854143
3.1559999999999997	0.018260700727170124
3.157	0.018315433732191737
3.158	0.018370568603059193
3.159	0.018426118208912805
3.16	0.01848209541889289
3.161	0.01853877345575914
3.162	0.01859588905602517
3.1630000000000003	0.01865343930982406
3.1639999999999997	0.018711421307288777
3.165	0.018769832138552472
3.166	0.01882866889374812
3.167	0.018887928663008795
3.168	0.01894760853646757
3.169	0.019007705604257442
3.17	0.019068216956511484
3.1710000000000003	0.019128940596890298
3.1719999999999997	0.019190084767846144
3.173	0.01925165862535899
3.174	0.01931367132540863
3.175	0.019376132023974948
3.176	0.01943904987703784
3.177	0.019502434040577117
3.178	0.019566293670572672
3.1790000000000003	0.019630637923004395
3.1799999999999997	0.019695475953852067
3.181	0.01976080654401098
3.182	0.019826649853338613
3.183	0.019893015666607873
3.184	0.019959913768591665
3.185	0.020027353944062805
3.186	0.020095345977794204
3.1870000000000003	0.020163899654558764
3.1879999999999997	0.020233024759129272
3.189	0.020302731076278727
3.19	0.020373028390779917
3.191	0.020444221466128575
3.192	0.020516007230876432
3.193	0.020588377592297938
3.194	0.020661324457667656
3.1950000000000003	0.02073483973426014
3.1959999999999997	0.020808915329349812
3.197	0.020883543150211334
3.198	0.020958715104119122
3.199	0.021034423098347736
3.2	0.021110659040171734
3.201	0.02118681699267269
3.202	0.021263522940299432
3.2030000000000003	0.0213408050233079
3.2039999999999997	0.0214186913819539
3.205	0.021497210156493484
3.206	0.021576389487182452
3.207	0.02165625751427675
3.208	0.02173684237803233
3.209	0.021818172218705027
3.21	0.02190027517655078
3.2110000000000003	0.02198376643593445
3.2119999999999997	0.02206805151457208
3.213	0.022153122974288897
3.214	0.022238973376909846
3.215	0.022325595284260032
3.216	0.022412981258164568
3.217	0.02250112386044844
3.218	0.02259001565293675
3.2190000000000003	0.02267964919745461
3.2199999999999998	0.022770017055826968
3.221	0.022860645277198513
3.222	0.022952021209570517
3.223	0.02304416568826388
3.224	0.023137099548599497
3.225	0.023230843625898147
3.226	0.023325418755480727
3.2270000000000003	0.023420845772668133
3.2279999999999998	0.023517145512781102
3.229	0.023614338811140657
3.23	0.023712446503067527
3.231	0.023811463022919845
3.232	0.023911437207039626
3.233	0.024012391490805994
3.234	0.024114348309598202
3.2350000000000003	0.024217330098795495
3.2359999999999998	0.02432135929377695
3.237	0.024426458329921956
3.238	0.024532649642609577
3.239	0.02463995566721907
3.24	0.02474839883912969
3.241	0.024858745633738865
3.242	0.02497022935307309
3.2430000000000003	0.025082827339177178
3.2439999999999998	0.02519651693409574
3.245	0.025311275479873743
3.246	0.025427080318555794
3.247	0.025543908792186716
3.248	0.02566173824281132
3.249	0.025780546012474263
3.25	0.025900309443220363
3.2510000000000003	0.026019436681361176
3.252	0.02613956936744628
3.253	0.026260779946292365
3.254	0.026383140862715742
3.255	0.026506724561532947
3.2560000000000002	0.026631603487560506
3.257	0.026757850085614786
3.258	0.02688553680051232
3.2590000000000003	0.027014736077069643
3.26	0.027145520360103054
3.261	0.027279563198395466
3.262	0.027415238896192965
3.263	0.027552522861708072
3.2640000000000002	0.027691390503153314
3.265	0.027831817228741035
3.266	0.027973778446683754
3.2670000000000003	0.028117249565194007
3.268	0.02826220599248406
3.269	0.028408623136766634
3.27	0.028556476406254003
3.271	0.0287042605250966
3.2720000000000002	0.02885352132399706
3.273	0.02900432394959571
3.274	0.02915673354853309
3.2750000000000004	0.029310815267449743
3.276	0.029466634252985926
3.277	0.029624255651782387
3.278	0.029783744610479387
3.279	0.029945166275717465
3.2800000000000002	0.030108585794137166
3.2809999999999997	0.030274486825200213
3.282	0.03044249063831247
3.283	0.03061263701570077
3.284	0.030784965739592222
3.285	0.03095951659221396
3.286	0.03113632935579287
3.287	0.031315443812556076
3.2880000000000003	0.03149689974473071
3.2889999999999997	0.031680736934543575
3.29	0.03186699516422204
3.291	0.03205730568997301
3.292	0.032250020367075014
3.293	0.03244508252478671
3.294	0.032642435492366464
3.295	0.03284202259907293
3.2960000000000003	0.03304378717416475
3.2969999999999997	0.03324767254690021
3.298	0.033453622046538234
3.299	0.03366157900233709
3.3	0.03387148674355544
3.301	0.034078736766242575
3.302	0.03428810010154557
3.303	0.034499795947402434
3.3040000000000003	0.03471404350175117
3.3049999999999997	0.034931061962529396
3.306	0.03515107052767541
3.307	0.03537428839512684
3.308	0.03560093476282168
3.309	0.03583122882869795
3.31	0.03606538979069336
3.311	0.03630884468810907
3.3120000000000003	0.03655628925077066
3.3129999999999997	0.03680762704986643
3.314	0.03706276165658547
3.315	0.03732159664211605
3.316	0.03758403557764693
3.317	0.03784998203436684
3.318	0.03811933958346418
3.319	0.0383920117961277
3.3200000000000003	0.03866790224354615
3.3209999999999997	0.03894179744516498
3.322	0.03921902814826417
3.323	0.03949980804838002
3.324	0.03978435084104934
3.325	0.04007287022180892
3.326	0.04036557988619521
3.327	0.04066269352974499
3.3280000000000003	0.04096442484799509
3.3289999999999997	0.04127098753648177
3.33	0.04158259529074226
3.331	0.04189984703119614
3.332	0.04222254788153428
3.333	0.042550888190330885
3.334	0.04288505830615971
3.335	0.04322524857759495
3.3360000000000003	0.04357164935321082
3.3369999999999997	0.0439244509815809
3.338	0.044283843811279866
3.339	0.0446500181908813
3.34	0.04502316446895941
3.341	0.04541232610436881
3.342	0.0458083037832646
3.343	0.046210751302082825
3.3440000000000003	0.046619322457259506
3.3449999999999998	0.04703367104522994
3.346	0.0474534508624307
3.347	0.047878315705297096
3.348	0.04830791937026515
3.349	0.0487419156537709
3.35	0.04917995835224982
3.351	0.04960020540035436
3.3520000000000003	0.05002510923580618
3.3529999999999998	0.05045562643454257
3.354	0.05089271357250221
3.355	0.051337327225622384
3.356	0.05179042396984117
3.357	0.052252960381096655
3.358	0.05272589303532632
3.359	0.053210178508468244
3.3600000000000003	0.053706773376460536
3.3609999999999998	0.05424157081814923
3.362	0.05478907949729712
3.363	0.055348744680574144
3.364	0.05592001163465124
3.365	0.056502325626199335
3.366	0.05709513192188861
3.367	0.05769787578838998
3.3680000000000003	0.05831000249237441
3.3689999999999998	0.05893095730051176
3.37	0.05956018547947381
3.371	0.06017061364618788
3.372	0.060789812907960934
3.373	0.061418835722357436
3.374	0.06205873454694098
3.375	0.06271056183927602
3.3760000000000003	0.06337537005692702
3.377	0.06405421165745724
3.378	0.06474813909843205
3.379	0.06545820483741473
3.38	0.06618546133196973
3.3810000000000002	0.06692926721009365
3.382	0.06769247141525535
3.383	0.06847622906135675
3.3840000000000003	0.06928169526229988
3.385	0.07011002513198522
3.386	0.07096237378431587
3.387	0.07183989633319235
3.388	0.07274374789251661
3.3890000000000002	0.07367508357619072
3.39	0.07463505849811544
3.391	0.07569190553764552
3.3920000000000003	0.076775636724112
3.393	0.0778833418522967
3.394	0.07901211071698484
3.395	0.08015903311295822
3.396	0.0813211988350006
3.3970000000000002	0.08249569767789575
3.398	0.08367961943642593
3.399	0.08487005390537491
3.4000000000000004	0.08606409087952652
3.401	0.08708917640498597
3.402	0.08812232546452868
3.403	0.08917090929225027
3.404	0.0902422991222482
3.4050000000000002	0.09134386618861995
3.406	0.09248298172546156
3.407	0.09366701696687049
3.408	0.09490334314694375
3.409	0.09619933149977831
3.41	0.09756235325947182
3.411	0.09924847891937824
3.412	0.10100130777195768
3.4130000000000003	0.10281313836892868
3.4139999999999997	0.1046762692620065
3.415	0.10658299900291218
3.416	0.10852562614336089
3.417	0.11049644923507121
3.418	0.1124877668297617
3.419	0.11449187747914837
3.42	0.11650107973494976
3.4210000000000003	0.11817398491960664
3.4219999999999997	0.11985680228255327
3.423	0.12156205384395143
3.424	0.12330226162395765
3.425	0.12508994764273146
3.426	0.1269376339204325
3.427	0.12885784247721788
3.428	0.13086309533324722
3.4290000000000003	0.13296591450868028
3.4299999999999997	0.13517882202367293
3.431	0.13749642149622981
3.432	0.13995023931243195
3.433	0.14255388345620626
3.434	0.14532096191148
3.435	0.1482650826621766
3.436	0.15139985369222328
3.4370000000000003	0.15473888298554742
3.4379999999999997	0.15829577852607044
3.439	0.16208414829772455
3.44	0.16611760028443084
3.441	0.1716174086490036
3.442	0.1773163233068551
3.443	0.18315476035227676
3.444	0.18907313587956753
3.4450000000000003	0.1950118659830265
3.4459999999999997	0.20091136675694227
3.447	0.20671205429562167
3.448	0.21235434469335343
3.449	0.21777865404443658
3.45	0.2229253984431698
3.451	0.22437520207746006
3.452	0.2256318966998932
3.4530000000000003	0.22683952215666828
3.4539999999999997	0.2281421182939822
3.455	0.2296837249580359
3.456	0.23160838199502606
3.457	0.2340601292511518
3.458	0.23718300657261324
3.459	0.2411210538056062
3.46	0.24601831079633044
3.4610000000000003	0.2525605287684139
3.4619999999999997	0.2603172051980481
3.463	0.2693995489388741
3.464	0.27991876884450795
3.465	0.2919860737685807
3.466	0.30571267256472606
3.467	0.32120977408655915
3.468	0.3385885871877129
3.4690000000000003	0.3579603207218236
3.4699999999999998	0.3794361835424914
3.471	0.40733685941402226
3.472	0.437308962587817
3.473	0.46920858222596107
3.474	0.5028918074905433
3.475	0.5382147275436071
3.476	0.5750334315472405
3.4770000000000003	0.6132040086635342
3.4779999999999998	0.65258254805451
3.479	0.6930251388823112
3.48	0.734387870308958
3.481	0.7767638709279506
3.482	0.8197578244438267
3.483	0.8632114539924756
3.484	0.9069664827098435
3.4850000000000003	0.9508646337318776
3.4859999999999998	0.9947476301944468
3.487	1.0384571952335564
3.488	1.0818350519850755
3.489	1.1247229235849507
3.49	1.1669625331691287
3.491	1.20377034500928
3.492	1.2398936598246135
3.4930000000000003	1.2754545194701161
3.4939999999999998	1.3105749658007113
3.495	1.3453770406714332
3.496	1.3799827859372054
3.497	1.414514243453015
3.498	1.449093455073848
3.499	1.4838424626546447
3.5	1.5188833080503916
3.5010000000000003	1.5614124448591806
3.502	1.604048750965969
3.503	1.646485515998949
3.504	1.6884160295861805
3.505	1.7295335813557984
3.5060000000000002	1.7695314609359365
3.507	1.8081029579546757
3.508	1.8449413620401507
3.5090000000000003	1.8797399628204923
3.51	1.9121920499237723
3.511	1.9410248217743904
3.512	1.9669562101862428
3.513	1.9897380557695066
3.5140000000000002	2.009122199134352
3.515	2.024860480890926
3.516	2.036704741649401
3.5170000000000003	2.0444068220199423
3.518	2.047718562612706
3.519	2.046391804037861
3.52	2.0401783869055694
3.521	2.0195424499599617
3.5220000000000002	1.9940864266994054
3.523	1.9641250487562707
3.524	1.9299730477628938
3.5250000000000004	1.8919451553516045
3.526	1.8503561031548021
3.527	1.8055206228047607
3.528	1.7577534459338844
3.529	1.7073693041745008
3.5300000000000002	1.6546829291589336
3.531	1.5994861468180144
3.532	1.5426482857402695
3.5330000000000004	1.4845157688126596
3.534	1.4254350189222498
3.535	1.3657524589559225
3.536	1.3058145118007438
3.537	1.2459676003436746
3.5380000000000003	1.1865581474716758
3.5389999999999997	1.1279325760718126
3.54	1.0704373090309687
3.541	1.0181925694465876
3.542	0.9675422648309858
3.543	0.9186041029068638
3.544	0.8714957913969866
3.545	0.8263350380240538
3.5460000000000003	0.7832395505107684
3.5469999999999997	0.7423270365799082
3.548	0.7037152039541221
3.549	0.6675217603561847
3.55	0.6338644135088002
3.551	0.6086036178726695
3.552	0.585766289175699
3.553	0.5651220898837506
3.5540000000000003	0.5464406824626902
3.5549999999999997	0.5294917293784155
3.556	0.51404489309677
3.557	0.49986983608364927
3.558	0.4867362208049198
3.559	0.47441370972645014
3.56	0.46267196531412513
3.561	0.44716187391325446
3.5620000000000003	0.4320214969054491
3.5629999999999997	0.41727011955178817
3.564	0.4029270271133045
3.565	0.38901150485107683
3.566	0.3755428380261577
3.567	0.36254031189960056
3.568	0.35002321173247625
3.569	0.338010822785838
3.5700000000000003	0.3265224303207399
3.5709999999999997	0.3162382675129315
3.572	0.3064766142594034
3.573	0.2972166983718539
3.574	0.28843774766196334
3.575	0.28011898994141304
3.576	0.27223965302189534
3.577	0.2647789647150912
3.5780000000000003	0.25771615283268257
3.5789999999999997	0.2510304451863634
3.58	0.2447010695878067
3.581	0.23875241450325202
3.582	0.23311581008046894
3.583	0.2277677471217736
3.584	0.2226847164294892
3.585	0.21784320880593175
3.5860000000000003	0.2132197150534177
3.5869999999999997	0.20879072597427153
3.588	0.20453273237080385
3.589	0.20042222504533888
3.59	0.19643569480019313
3.591	0.1920457409933133
3.592	0.18776328474680798
3.593	0.18359535573840993
3.5940000000000003	0.1795489836458522
3.5949999999999998	0.17563119814687495
3.596	0.171849028919206
3.597	0.16820950564058526
3.598	0.16471965798874588
3.599	0.16138651564142117
3.6	0.1582171082763489
3.601	0.15555445447088523
3.6020000000000003	0.15304923203952753
3.6029999999999998	0.15068810769640034
3.604	0.14845774815562077
3.605	0.14634482013131317
3.606	0.14433599033759784
3.607	0.14241792548859525
3.608	0.1405772922984284
3.609	0.13880075748121773
3.6100000000000003	0.1370749877510838
3.6109999999999998	0.13514099698912752
3.612	0.1332459927929759
3.613	0.13139152992723893
3.614	0.12957916315652332
3.615	0.12781044724543586
3.616	0.12608693695858558
3.617	0.1244101870605793
3.6180000000000003	0.12278175231602376
3.6189999999999998	0.12120318748952864
3.62	0.1196760473456987
3.621	0.11825085544169961
3.622	0.11687722994397265
3.623	0.1155537578115153
3.624	0.11427902600332683
3.625	0.11305162147840468
3.6260000000000003	0.11187013119574642
3.627	0.11073314211435165
3.628	0.10963924119321643
3.629	0.1085870153913403
3.63	0.10757505166772084
3.6310000000000002	0.10660490783486125
3.632	0.10567201994652728
3.633	0.10477479490998896
3.6340000000000003	0.10391163963251639
3.635	0.10308096102138112
3.636	0.10228116598385216
3.637	0.10151066142720105
3.638	0.10076785425869789
3.6390000000000002	0.1000511513856128
3.64	0.0993589597152169
3.641	0.09865887895958479
3.6420000000000003	0.0979819903239213
3.643	0.09732856781823686
3.644	0.09669888545253992
3.645	0.09609321723684089
3.646	0.09551183718114908
3.6470000000000002	0.09495501929547384
3.648	0.09442303758982522
3.649	0.09391616607421255
3.6500000000000004	0.09343467875864521
3.651	0.09298570743707467
3.652	0.09256225271229927
3.653	0.09216417297106003
3.654	0.09179132660009712
3.6550000000000002	0.09144357198615083
3.656	0.09112076751596188
3.657	0.09082277157627051
3.6580000000000004	0.09054944255381704
3.659	0.09030063883534221
3.66	0.090076218807586
3.661	0.08989821784300966
3.662	0.08974297328289234
3.6630000000000003	0.08960899945423374
3.664	0.08949481068403377
3.665	0.08939892129929214
3.666	0.0893198456270086
3.667	0.08925609799418296
3.668	0.08920619272781496
3.669	0.08916864415490441
3.67	0.08914196660245108
3.6710000000000003	0.0890528456166061
3.6719999999999997	0.08897597756466334
3.673	0.08891423003306777
3.674	0.08887047060826463
3.675	0.08884756687669904
3.676	0.08884838642481614
3.677	0.08887579683906109
3.678	0.088932665705879
3.6790000000000003	0.08902186061171508
3.6799999999999997	0.0891462491430143
3.681	0.08930048722247548
3.682	0.08949615177688083
3.683	0.08973660806926628
3.684	0.09002522136266777
3.685	0.09036535692012093
3.686	0.0907603800046617
3.6870000000000003	0.09121365587932614
3.6879999999999997	0.09172854980714946
3.689	0.0923084270511684
3.69	0.09295665287441808
3.691	0.09368981867665402
3.692	0.09449726200014939
3.693	0.09538154652389574
3.694	0.09634523592688565
3.6950000000000003	0.09739089388811184
3.6959999999999997	0.0985210840865651
3.697	0.09973837020123968
3.698	0.10104531591112627
3.699	0.10244448489521762
3.7	0.10393844083250667
3.701	0.10566620672864595
3.702	0.10748561667374482
3.7030000000000003	0.10939096408457444
3.7039999999999997	0.11137654237790257
3.705	0.11343664497050304
3.706	0.1155655652791435
3.707	0.11775759672059516
3.708	0.12000703271162935
3.709	0.12230816666901442
3.71	0.12465529200952168
3.7110000000000003	0.1268784094935791
3.7119999999999997	0.12914606232498485
3.713	0.13146250105120075
3.714	0.13383197621968151
3.715	0.136258738377886
3.716	0.1387470380732731
3.717	0.14130112585329843
3.718	0.14392525226542086
3.7190000000000003	0.14662366785709938
3.7199999999999998	0.1494006231757882
3.721	0.15241988742008383
3.722	0.15551652468926802
3.723	0.15868511773376148
3.724	0.16192024930398508
3.725	0.16521650215035533
3.726	0.16856845902329307
3.7270000000000003	0.17197070267321915
3.7279999999999998	0.17541781585054844
3.729	0.17890438130570646
3.73	0.18242498178910796
3.731	0.1859812559296623
3.732	0.18956030297030274
3.733	0.19315627803244623
3.734	0.1967633362375144
3.7350000000000003	0.200375632706929
3.7359999999999998	0.2039873225621053
3.737	0.20759256092446982
3.738	0.21118550291543778
3.739	0.21476030365643095
3.74	0.21831111826887095
3.741	0.22176348931971265
3.742	0.2251843428214739
3.7430000000000003	0.22857199223221034
3.7439999999999998	0.23192475100997162
3.745	0.2352409326128179
3.746	0.23851885049879887
3.747	0.2417568181259702
3.748	0.24495314895238743
3.749	0.24810615643610187
3.75	0.25121415403516917
3.7510000000000003	0.25418638025354673
3.752	0.25711562198544935
3.753	0.26000559117100297
3.754	0.2628599997503244
3.755	0.26568255966353566
3.7560000000000002	0.26847698285075866
3.757	0.27124698125211166
3.758	0.27399626680771666
3.7590000000000003	0.2767285514576954
3.76	0.2794475471421652
3.761	0.28222786876870826
3.762	0.284998028160442
3.763	0.2877574401079456
3.7640000000000002	0.29050551940179803
3.765	0.29324168083257485
3.766	0.29596533919085505
3.7670000000000003	0.29867590926721777
3.768	0.30137280585223725
3.769	0.3040554437364961
3.77	0.30672323771056875
3.771	0.30935461227939043
3.7720000000000002	0.31197124465770776
3.773	0.3145738217746202
3.774	0.31716303055923056
3.7750000000000004	0.31973955794064185
3.776	0.32230409084795225
3.777	0.32485731621026814
3.778	0.32739992095668785
3.779	0.3299325920163142
3.7800000000000002	0.33245601631825006
3.781	0.33497681030295534
3.782	0.3374893720238476
3.7830000000000004	0.3399940290457048
3.784	0.34249110893330054
3.785	0.34498093925141604
3.786	0.34746384756482485
3.787	0.349940161438305
3.7880000000000003	0.3524102084366344
3.789	0.35487431612458775
3.79	0.35733281206694295
3.7910000000000004	0.35980710668961896
3.792	0.36227516694708833
3.793	0.3647360426549723
3.794	0.3671887836288843
3.795	0.36963243968444226
3.7960000000000003	0.37206606063726405
3.7969999999999997	0.37448869630296333
3.798	0.3768993964971611
3.799	0.379297211035471
3.8	0.38168118973351084
3.801	0.3840165065324951
3.802	0.38633814020573903
3.803	0.3886471936521578
3.8040000000000003	0.3909447697706663
3.8049999999999997	0.39323197146017547
3.806	0.3955099016196034
3.807	0.39777966314786106
3.808	0.4000423589438634
3.809	0.40229909190652546
3.81	0.40455096493475917
3.811	0.4068255212801434
3.8120000000000003	0.40909582104331327
3.8129999999999997	0.4113613646775638
3.814	0.413621652636197
3.815	0.41587618537250776
3.816	0.41812446333979514
3.817	0.4203659869913582
3.818	0.4226002567804928
3.819	0.424826773160498
3.8200000000000003	0.4270450365846728
3.8209999999999997	0.42924082500801786
3.822	0.4314281930486928
3.823	0.4336074728265559
3.824	0.4357789964614694
3.825	0.4379430960732956
3.826	0.4401001037818939
3.827	0.4422503517071265
3.8280000000000003	0.44439417196885567
3.8289999999999997	0.44653189668693977
3.83	0.448663857981244
3.831	0.4508066292802406
3.832	0.4529433170734438
3.833	0.4550732691589816
3.834	0.4571958333349793
3.835	0.4593103573995649
3.8360000000000003	0.4614161891508664
3.8369999999999997	0.46351267638700816
3.838	0.465599166906121
3.839	0.4676750085063293
3.84	0.46973954898576104
3.841	0.47179784784519574
3.842	0.47384319501631017
3.843	0.4758745921334353
3.8440000000000003	0.47789104083090195
3.8449999999999998	0.47989154274303764
3.846	0.4818750995041759
3.847	0.4838407127486441
3.848	0.4857873841107732
3.849	0.48771411522489416
3.85	0.4896199077253352
3.851	0.49143397583914883
3.8520000000000003	0.4932293381477794
3.8529999999999998	0.4950092258253897
3.854	0.49677687004614796
3.855	0.49853550198421687
3.856	0.5002883528137624
3.857	0.5020386537089503
3.858	0.5037896358439443
3.859	0.5055445303929101
3.8600000000000003	0.5073065685300139
3.8609999999999998	0.5091778368777629
3.862	0.5110567199226871
3.863	0.5129404575996557
3.864	0.5148262898435407
3.865	0.5167114565892147
3.866	0.5185931977715474
3.867	0.5204687533254111
3.8680000000000003	0.5223353631856782
3.8689999999999998	0.5241902672872175
3.87	0.526030705564904
3.871	0.5277871838975853
3.872	0.5295277207643986
3.873	0.53125360058846
3.874	0.5329661077928833
3.875	0.5346665268007844
3.8760000000000003	0.5363561420352793
3.877	0.5380362379194809
3.878	0.5397080988765074
3.879	0.5413730093294717
3.88	0.54303225370149
3.8810000000000002	0.5445979689696787
3.882	0.5461659898786662
3.883	0.5477430037270833
3.8840000000000003	0.5493356978135611
3.885	0.5509507594367278
3.886	0.5525948758952166
3.887	0.5542747344876555
3.888	0.5559970225126758
3.8890000000000002	0.5577684272689084
3.89	0.5595956360549822
3.891	0.5616915753928386
3.8920000000000003	0.5638441940109313
3.893	0.5660476798610203
3.894	0.5682962208948725
3.895	0.5705840050642479
3.896	0.5729052203209106
3.8970000000000002	0.5752540546166246
3.898	0.5776246959031508
3.899	0.5800113321322533
3.9000000000000004	0.5824081512556962
3.901	0.5846273270326683
3.902	0.5868560927706937
3.903	0.5890996675847187
3.904	0.5913632705896934
3.9050000000000002	0.5936521209005681
3.906	0.5959714376322895
3.907	0.5983264398998083
3.9080000000000004	0.6007223468180743
3.909	0.6031643775020336
3.91	0.6056577510666395
3.911	0.6083203904524788
3.912	0.6110379804139734
3.9130000000000003	0.6138089095311866
3.914	0.6166315663841777
3.915	0.6195043395530099
3.9160000000000004	0.6224256176177461
3.917	0.6253937891584442
3.918	0.6284072427551716
3.919	0.6314643669879859
3.92	0.6345635504369502
3.9210000000000003	0.6378268200056925
3.9219999999999997	0.6411214327189744
3.923	0.6444382839251325
3.924	0.647768268972493
3.925	0.6511022832093879
3.926	0.6544312219841494
3.927	0.6577459806451053
3.928	0.6610374545405876
3.9290000000000003	0.6642965390189285
3.9299999999999997	0.6675141294284541
3.931	0.6707997763161784
3.932	0.6740185286075878
3.933	0.6771540904268525
3.934	0.680190165898142
3.935	0.683110459145622
3.936	0.6858986742934622
3.9370000000000003	0.6885385154658323
3.9379999999999997	0.6910136867868972
3.939	0.6933078923808297
3.94	0.695404836371795
3.941	0.6969987756629303
3.942	0.6983804038552569
3.943	0.6995509673287622
3.944	0.7005117124634351
3.9450000000000003	0.7012638856392647
3.9459999999999997	0.7018087332362384
3.947	0.7021475016343458
3.948	0.7022814372135748
3.949	0.7022117863539141
3.95	0.7019397954353521
3.951	0.7013111911982784
3.952	0.7004921650949836
3.9530000000000003	0.6994933889381585
3.9539999999999997	0.6983255345404962
3.955	0.6969992737146861
3.956	0.6955252782734213
3.957	0.6939142200293925
3.958	0.6921767707952908
3.959	0.6903236023838091
3.96	0.6883653866076379
3.9610000000000003	0.6862664294524112
3.9619999999999997	0.6840865786080048
3.963	0.6818393159372308
3.964	0.6795381233029084
3.965	0.6771964825678526
3.966	0.6748278755948786
3.967	0.6724457842468046
3.968	0.6700636903864456
3.9690000000000003	0.6676950758766168
3.9699999999999998	0.6653534225801374
3.971	0.6629385412913669
3.972	0.6605844740972407
3.973	0.6583115920162379
3.974	0.6561402660668374
3.975	0.6540908672675211
3.976	0.6521837666367678
3.9770000000000003	0.6504393351930569
3.9779999999999998	0.6488779439548702
3.979	0.6475199639406851
3.98	0.6463857661689835
3.981	0.6460327477415561
3.982	0.6459117065582192
3.983	0.6460104666021004
3.984	0.6463168518563274
3.9850000000000003	0.6468186863040283
3.9859999999999998	0.6475037939283298
3.987	0.6483599987123609
3.988	0.6493751246392483
3.989	0.6505369956921201
3.99	0.6518334358541046
3.991	0.6532522691083282
3.992	0.6547813194379194
3.9930000000000003	0.6564084108260064
3.9939999999999998	0.6581213672557149
3.995	0.6599080127101756
3.996	0.6617561711725137
3.997	0.6636536666258579
3.998	0.6655883230533367
3.999	0.6675479644380761
4.	0.6695204147632046

==> anc/Fig4-AV2_chi0.6.dat <==
2.	0.009252651129630102
2.001	0.009258557685606515
2.002	0.009264471574430728
2.003	0.009270392798010172
2.004	0.009276321358252274
2.005	0.009282257257064459
2.006	0.009288200496354159
2.007	0.009294151078028804
2.008	0.009300109003995815
2.009	0.009306074276162627
2.01	0.009312046896436664
2.011	0.009318026866725358
2.012	0.009324014188936133
2.013	0.00933000886497642
2.014	0.009336010896753646
2.015	0.009342020286175241
2.016	0.00934803703514863
2.017	0.009354061145581244
2.018	0.009360092619380507
2.019	0.009366131458453855
2.02	0.009372177664708709
2.021	0.009378230951217531
2.022	0.00938429162622787
2.023	0.0093903597091523
2.024	0.0093964352194034
2.025	0.009402518176393747
2.026	0.009408608599535918
2.027	0.009414706508242495
2.028	0.00942081192192605
2.029	0.009426924859999164
2.03	0.009433045341874413
2.031	0.009439173396475304
2.032	0.009445309033127063
2.033	0.009451452270665852
2.034	0.00945760312792783
2.035	0.009463761623749156
2.036	0.009469927776965982
2.037	0.009476101606414471
2.038	0.009482283130930781
2.039	0.009488472369351072
2.04	0.009494669340511495
2.041	0.009500874313698289
2.042	0.009507087042118743
2.043	0.009513307529430226
2.044	0.009519535779290095
2.045	0.009525771795355723
2.046	0.009532015581284472
2.047	0.00953826714073371
2.048	0.009544526477360801
2.049	0.00955079359482311
2.05	0.009557068496778003
2.051	0.009563350489618785
2.052	0.009569640316525307
2.053	0.009575938023413368
2.054	0.009582243656198757
2.055	0.009588557260797275
2.056	0.009594878883124708
2.057	0.009601208569096853
2.058	0.009607546364629503
2.059	0.009613892315638457
2.06	0.009620246468039498
2.061	0.009626610017909593
2.062	0.009632981791296631
2.063	0.009639361764409672
2.064	0.009645749913457763
2.065	0.009652146214649967
2.066	0.009658550644195338
2.067	0.009664963178302935
2.068	0.00967138379318181
2.069	0.009677812465041022
2.07	0.009684249170089627
2.071	0.009690692893560051
2.072	0.009697144662697168
2.073	0.009703604513769226
2.074	0.009710072483044471
2.075	0.009716548606791152
2.076	0.009723032921277512
2.077	0.009729525462771796
2.078	0.009736026267542252
2.079	0.00974253537185713
2.08	0.009749052811984668
2.081	0.00975557861443135
2.082	0.00976211282581881
2.083	0.009768655483006922
2.084	0.009775206622855545
2.085	0.009781766282224552
2.086	0.00978833449797381
2.087	0.009794911306963193
2.088	0.009801496746052562
2.089	0.009808090852101785
2.09	0.009814693661970736
2.091	0.00982130626898349
2.092	0.00982792758950757
2.093	0.00983455759637471
2.094	0.009841196262416651
2.095	0.009847843560465126
2.096	0.009854499463351865
2.097	0.009861163943908603
2.098	0.009867836974967079
2.099	0.009874518529359028
2.1	0.009881208579916178
2.101	0.009887905787993402
2.102	0.009894611517382747
2.103	0.009901325820399395
2.104	0.009908048749358524
2.105	0.009914780356575316
2.106	0.009921520694364954
2.107	0.00992826981504262
2.108	0.009935027770923489
2.109	0.009941794614322748
2.11	0.009948570397555574
2.111	0.009955355656653472
2.112	0.00996214993089916
2.113	0.009968953243291676
2.114	0.009975765616830065
2.115	0.009982587074513369
2.116	0.009989417639340623
2.117	0.009996257334310869
2.118	0.010003106182423149
2.119	0.010009964206676505
2.12	0.010016831430069973
2.121	0.010023708401306505
2.122	0.010030594585820389
2.123	0.010037489974749826
2.124	0.010044394559233009
2.125	0.010051308330408135
2.126	0.010058231279413405
2.127	0.010065163397387014
2.128	0.010072104675467163
2.129	0.010079055104792047
2.13	0.01008601467649986
2.1310000000000002	0.010092982244384693
2.132	0.010099959005858796
2.133	0.010106945020990318
2.134	0.010113940349847401
2.135	0.010120945052498189
2.136	0.010127959189010832
2.137	0.010134982819453464
2.138	0.010142016003894234
2.1390000000000002	0.010149058802401289
2.14	0.010156111275042765
2.141	0.01016317500568389
2.142	0.01017024843824439
2.143	0.010177331540441072
2.144	0.010184424279990743
2.145	0.010191526624610203
2.146	0.010198638542016261
2.147	0.010205759999925724
2.148	0.010212890966055398
2.149	0.010220031408122086
2.15	0.010227181293842594
2.151	0.010234339042229737
2.152	0.010241506263565164
2.153	0.010248683019426523
2.154	0.01025586937139147
2.155	0.01026306538103766
2.156	0.010270271109942749
2.157	0.010277486619684384
2.158	0.010284711971840225
2.159	0.010291947227987923
2.16	0.010299192449705135
2.161	0.010306448354336107
2.162	0.010313714307948469
2.163	0.010320990332376443
2.164	0.010328276449454258
2.165	0.010335572681016128
2.166	0.010342879048896284
2.167	0.010350195574928946
2.168	0.010357522280948344
2.169	0.010364859188788692
2.17	0.01037220632028422
2.171	0.010379564076842512
2.172	0.01038693207771999
2.173	0.01039431032174642
2.174	0.010401698807751585
2.175	0.010409097534565263
2.176	0.010416506501017232
2.177	0.010423925705937264
2.178	0.01043135514815514
2.179	0.01043879482650064
2.18	0.01044624473980354
2.181	0.010453704112328937
2.182	0.010461173764414602
2.183	0.010468653741833625
2.184	0.010476144090359102
2.185	0.010483644855764114
2.186	0.01049115608382176
2.187	0.010498677820305127
2.188	0.010506210110987312
2.189	0.0105137530016414
2.19	0.010521306538040481
2.191	0.010528871236827888
2.192	0.010536446644368888
2.193	0.010544032777898971
2.194	0.010551629654653645
2.195	0.01055923729186841
2.196	0.010566855706778771
2.197	0.01057448491662022
2.198	0.010582124938628262
2.199	0.0105897757900384
2.2	0.010597437488086137
2.201	0.010605109974569829
2.202	0.010612793346734067
2.203	0.010620487626386298
2.204	0.010628192835333975
2.205	0.01063590899538454
2.206	0.010643636128345445
2.207	0.010651374256024138
2.208	0.01065912340022807
2.209	0.010666883582764687
2.21	0.010674654825441438
2.211	0.01068243684704902
2.212	0.010690229990776288
2.213	0.010698034296795335
2.214	0.010705849805278268
2.215	0.010713676556397185
2.216	0.01072151459032419
2.217	0.010729363947231375
2.218	0.010737224667290848
2.219	0.010745096790674704
2.22	0.01075298035755505
2.221	0.010760875433843794
2.222	0.010768782032413235
2.223	0.010776700191875484
2.224	0.010784629950842659
2.225	0.010792571347926862
2.226	0.01080052442174021
2.227	0.010808489210894811
2.228	0.010816465754002785
2.229	0.010824454089676232
2.23	0.01083245425652727
2.231	0.010840467178080161
2.232	0.010848491954403829
2.233	0.01085652857047934
2.234	0.010864577011287768
2.235	0.010872637261810186
2.236	0.01088070930702767
2.237	0.010888793131921282
2.238	0.010896888721472101
2.239	0.010904996060661198
2.24	0.01091311513446965
2.241	0.010921245323243874
2.242	0.010929387253244115
2.243	0.010937540946095971
2.2439999999999998	0.010945706423425038
2.245	0.010953883706856913
2.246	0.010962072818017187
2.247	0.010970273778531459
2.248	0.01097848661002533
2.249	0.010986711334124386
2.25	0.010994947972454228
2.251	0.011003195708099569
2.252	0.011011455452047549
2.253	0.011019727276744424
2.254	0.011028011254636446
2.255	0.011036307458169872
2.2560000000000002	0.011044615959790963
2.257	0.011052936831945965
2.258	0.011061270147081137
2.259	0.011069615977642737
2.26	0.01107797439607702
2.261	0.011086347464966978
2.262	0.011094733146007778
2.263	0.011103131391031333
2.2640000000000002	0.011111542151869554
2.265	0.01111996538035434
2.266	0.011128401028317608
2.267	0.01113684904759126
2.268	0.011145309390007208
2.269	0.011153782007397361
2.27	0.011162266851593623
2.271	0.01117076055341248
2.2720000000000002	0.011179266586974932
2.273	0.011187785105386538
2.274	0.011196316261752874
2.275	0.011204860209179508
2.276	0.01121341710077201
2.277	0.011221987089635958
2.278	0.011230570328876907
2.279	0.011239166971600437
2.2800000000000002	0.01124777717091212
2.281	0.01125640379280104
2.282	0.011265044113072066
2.283	0.011273698120413584
2.284	0.011282365803513982
2.285	0.01129104715106165
2.286	0.011299742151744965
2.287	0.011308450794252321
2.2880000000000003	0.011317173067272108
2.289	0.011325908959492705
2.29	0.011334658459602501
2.291	0.01134342141035935
2.292	0.011352197955226448
2.293	0.01136098809173646
2.294	0.011369791817422039
2.295	0.011378609129815852
2.296	0.011387440026450561
2.297	0.011396284504858828
2.298	0.011405142562573311
2.299	0.011414014197126674
2.3	0.011422899406051578
2.301	0.011431796857924632
2.302	0.011440707959777337
2.303	0.011449632789685152
2.304	0.011458571425723528
2.305	0.011467523945967924
2.306	0.011476490428493783
2.307	0.011485470951376564
2.308	0.011494465592691717
2.309	0.011503474430514702
2.31	0.011512497542920962
2.311	0.011521536146096446
2.312	0.011530589111029723
2.313	0.011539656446819854
2.314	0.011548738162565892
2.315	0.011557834267366902
2.316	0.011566944770321943
2.317	0.011576069680530078
2.318	0.011585209007090357
2.319	0.011594362759101846
2.32	0.011603530945663604
2.321	0.011612712981859818
2.322	0.011621909506805316
2.323	0.011631120565600065
2.324	0.011640346203344027
2.325	0.011649586465137165
2.326	0.011658841396079431
2.327	0.011668111041270792
2.328	0.011677395445811211
2.329	0.01168669465480065
2.33	0.011696008713339064
2.331	0.011705337448479352
2.332	0.011714681136583513
2.333	0.011724039835966489
2.334	0.011733413604943203
2.335	0.011742802501828596
2.336	0.011752206584937601
2.337	0.01176162591258516
2.338	0.011771060543086196
2.339	0.011780510534755649
2.34	0.011789975945908455
2.341	0.011799457951205102
2.342	0.01180895542495766
2.343	0.011818468357823762
2.344	0.011827996740461038
2.345	0.01183754056352712
2.346	0.011847099817679627
2.347	0.011856674493576193
2.348	0.011866264581874448
2.349	0.011875870073232023
2.35	0.01188549095830654
2.351	0.011895125325688514
2.352	0.011904775183379486
2.3529999999999998	0.011914440637313879
2.354	0.011924121793426123
2.355	0.011933818757650629
2.356	0.011943531635921828
2.357	0.011953260534174146
2.358	0.011963005558342
2.359	0.011972766814359817
2.36	0.011982544408162021
2.3609999999999998	0.011992340193293177
2.362	0.012002152422161806
2.363	0.012011981094786555
2.364	0.012021826211186087
2.365	0.012031687771379064
2.366	0.012041565775384134
2.367	0.012051460223219958
2.368	0.012061371114905196
2.3689999999999998	0.012071298450458503
2.37	0.012081242229898542
2.371	0.01209120142129683
2.372	0.012101177119161413
2.373	0.012111169386053198
2.374	0.012121178284533088
2.375	0.012131203877161994
2.376	0.012141246226500825
2.377	0.012151305395110485
2.378	0.012161381445551891
2.379	0.01217147444038594
2.38	0.012181584442173541
2.3810000000000002	0.012191712515763236
2.382	0.012201857660683593
2.383	0.012212019878750818
2.384	0.012222199171781117
2.385	0.01223239554159069
2.386	0.012242608989995747
2.387	0.012252839518812482
2.388	0.012263087129857101
2.3890000000000002	0.012273351824945815
2.39	0.012283633605894816
2.391	0.012293930539328611
2.392	0.01230424467953945
2.393	0.01231457614562788
2.394	0.012324925056694457
2.395	0.01233529153183972
2.396	0.012345675690164221
2.3970000000000002	0.012356077650768515
2.398	0.01236649753275314
2.399	0.01237693545521865
2.4	0.012387391537265594
2.401	0.012397866989790464
2.402	0.012408360773928418
2.403	0.012418872942610544
2.404	0.012429403548767948
2.4050000000000002	0.012439952645331728
2.406	0.012450520285232976
2.407	0.01246110652140279
2.408	0.012471711406772272
2.409	0.012482334994272516
2.41	0.012492977336834628
2.411	0.012503639170687303
2.412	0.012514319824052059
2.4130000000000003	0.01252501930844802
2.414	0.012535737635394301
2.415	0.012546474816410027
2.416	0.012557230863014319
2.417	0.012568005786726297
2.418	0.012578799599065087
2.419	0.012589612311549805
2.42	0.012600443935699573
2.421	0.01261129349923172
2.422	0.012622162057091517
2.423	0.012633049680422427
2.424	0.012643956440367926
2.425	0.012654882408071487
2.426	0.01266582765467659
2.427	0.012676792251326695
2.428	0.01268777626916528
2.429	0.012698779779335817
2.43	0.012709802852981783
2.431	0.012720845405660463
2.432	0.012731907673530976
2.433	0.012742989737166265
2.434	0.012754091677139269
2.435	0.012765213574022917
2.436	0.012776355508390153
2.437	0.012787517560813913
2.438	0.01279869981186714
2.439	0.012809902342122764
2.44	0.012821125232153728
2.441	0.012832370046666321
2.442	0.012843635292152659
2.443	0.012854920959238191
2.444	0.012866227038548388
2.445	0.012877553520708709
2.446	0.01288890039634462
2.447	0.012900267656081576
2.448	0.012911655290545044
2.449	0.012923063290360484
2.45	0.012934491646153363
2.451	0.012945937815445613
2.452	0.012957404475487648
2.453	0.012968891770426354
2.454	0.012980399844408626
2.455	0.012991928841581337
2.456	0.013003478906091383
2.457	0.01301505018208565
2.458	0.01302664281371103
2.459	0.013038256945114403
2.46	0.013049892720442659
2.461	0.01306155250220572
2.462	0.013073234081741202
2.463	0.013084937468749735
2.464	0.013096662672931967
2.465	0.01310840970398854
2.466	0.013120178571620107
2.467	0.013131969285527297
2.468	0.013143781855410756
2.469	0.013155616290971131
2.47	0.013167472601909069
2.471	0.013179349366392062
2.472	0.013191248112413484
2.473	0.013203168936433559
2.474	0.013215111934912519
2.475	0.013227077204310584
2.476	0.013239064841087984
2.477	0.013251074941704946
2.478	0.013263107602621704
2.479	0.013275162920298471
2.48	0.013287240991195484
2.481	0.013299341994158621
2.482	0.01331146593826939
2.483	0.01332361291499494
2.484	0.013335783015802431
2.485	0.013347976332159022
2.4859999999999998	0.013360192955531869
2.487	0.013372432977388134
2.488	0.013384696489194966
2.489	0.013396983582419524
2.49	0.013409294348528972
2.491	0.013421630324272687
2.492	0.01343399006824274
2.493	0.013446373584313422
2.4939999999999998	0.01345878087635903
2.495	0.013471211948253865
2.496	0.013483666803872208
2.497	0.013496145447088362
2.498	0.013508647881776624
2.499	0.01352117411181128
2.5	0.01353372414106663
2.501	0.013546295480894383
2.502	0.013558890778753394
2.503	0.013571510189579937
2.504	0.01358415386831027
2.505	0.013596821969880669
2.5060000000000002	0.01360951464922741
2.507	0.013622232061286746
2.508	0.013634974360994959
2.509	0.013647741703288314
2.51	0.013660534243103081
2.511	0.013673362628868304
2.512	0.013686215886058214
2.513	0.013699093533639827
2.5140000000000002	0.01371199509058016
2.515	0.013724920075846213
2.516	0.013737868008405001
2.517	0.013750838407223534
2.518	0.013763830791268824
2.519	0.013776844679507886
2.52	0.013789879590907722
2.521	0.013802908778675523
2.5220000000000002	0.013815959619402358
2.523	0.013829033223919464
2.524	0.013842130703058085
2.525	0.013855253167649465
2.526	0.013868401728524845
2.527	0.013881577496515475
2.528	0.013894781582452585
2.529	0.013908015097167423
2.5300000000000002	0.013921279151491238
2.531	0.013934599283436796
2.532	0.013947950696218564
2.533	0.013961333020232542
2.534	0.013974745885874726
2.535	0.01398818892354112
2.536	0.014001661763627713
2.537	0.014015164036530504
2.5380000000000003	0.0140286953726455
2.539	0.014042255402368687
2.54	0.014055843756096066
2.541	0.014069453988637378
2.542	0.014083092174192227
2.543	0.01409675831137397
2.544	0.014110452398795936
2.545	0.014124174435071486
2.5460000000000003	0.014137924418813966
2.547	0.014151702348636714
2.548	0.014165508223153081
2.549	0.014179342040976418
2.55	0.014193203800720068
2.551	0.01420708970583617
2.552	0.014221003780109044
2.553	0.014234946252161816
2.5540000000000003	0.014248917350617608
2.555	0.014262917304099525
2.556	0.014276946341230692
2.557	0.014291004690634226
2.558	0.014305092580933246
2.559	0.014319210240750876
2.56	0.014333357898710219
2.561	0.014347539806283966
2.5620000000000003	0.014361751925436612
2.563	0.014375994240982196
2.564	0.014390266737734777
2.565	0.014404569400508407
2.566	0.01441890221411714
2.567	0.014433265163375035
2.568	0.014447658233096133
2.569	0.014462081408094494
2.5700000000000003	0.014476534673184176
2.571	0.014491015407018762
2.572	0.014505526358521885
2.573	0.014520067670456722
2.574	0.014534639485586441
2.575	0.014549241946674221
2.576	0.01456387519648322
2.577	0.01457853937777662
2.578	0.014593234633317588
2.5789999999999997	0.014607961105869299
2.58	0.014622718938194928
2.581	0.014637508043732393
2.582	0.014652328808468614
2.583	0.014667181389065271
2.584	0.014682065942184018
2.585	0.014696982624486534
2.586	0.014711931592634495
2.5869999999999997	0.014726913003289564
2.588	0.014741927013113425
2.589	0.014756973778767734
2.59	0.01477205345691417
2.591	0.014787168176104891
2.592	0.01480231600160256
2.593	0.01481749697056034
2.594	0.014832711120131388
2.5949999999999998	0.014847958487468864
2.596	0.014863239109725928
2.597	0.014878553024055727
2.598	0.014893900267611424
2.599	0.014909280877546182
2.6	0.014924694891013146
2.601	0.014940139795247291
2.602	0.014955618331860458
2.6029999999999998	0.014971130692546302
2.604	0.014986677068998483
2.605	0.015002257652910638
2.606	0.015017872635976433
2.607	0.015033522209889521
2.608	0.015049206566343547
2.609	0.01506492589703217
2.61	0.015080680393649043
2.6109999999999998	0.015096488991832661
2.612	0.015112332003335185
2.613	0.015128208483853598
2.614	0.015144117489084905
2.615	0.015160058074726108
2.616	0.015176029296474188
2.617	0.015192030210026151
2.618	0.015208059871078991
2.6189999999999998	0.015224117335329707
2.62	0.0152402016584753
2.621	0.015256260369997712
2.622	0.015272347174609898
2.623	0.015288464250809776
2.624	0.015304613777095239
2.625	0.015320797931964199
2.626	0.015337018893914568
2.627	0.01535327884144425
2.628	0.015369579953051165
2.629	0.015385924407233204
2.63	0.015402314382488283
2.6310000000000002	0.015418772258232691
2.632	0.015435278787747864
2.633	0.015451834925233634
2.634	0.015468441624889827
2.635	0.015485099840916264
2.636	0.01550181052751278
2.637	0.015518574638879182
2.638	0.015535393129215307
2.6390000000000002	0.015552266952720982
2.64	0.01556919706359602
2.641	0.015586257218836611
2.642	0.01560337115755553
2.643	0.015620535421661917
2.644	0.015637746553064914
2.645	0.015655001093673643
2.646	0.015672295585397247
2.6470000000000002	0.01568962657014487
2.648	0.015706990589825633
2.649	0.01572438418634868
2.65	0.01574180390162315
2.651	0.01575919601971282
2.652	0.015776610386302216
2.653	0.015794046589230473
2.654	0.01581150421633676
2.6550000000000002	0.015828982855460246
2.656	0.01584648209444007
2.657	0.015864001521115393
2.658	0.01588154072332538
2.659	0.015899099288909185
2.66	0.015916676805705975
2.661	0.01593414331795866
2.662	0.015951635808229683
2.6630000000000003	0.015969161715485253
2.664	0.015986728478691554
2.665	0.016004343536814798
2.666	0.016022014328821187
2.667	0.016039748293676923
2.668	0.016057552870348216
2.669	0.01607543549780125
2.67	0.01609340361500224
2.6710000000000003	0.01611170574466347
2.672	0.016130093630868925
2.673	0.016148560101448686
2.674	0.01616709798423283
2.675	0.016185700107051434
2.676	0.016204359297734578
2.677	0.016223068384112325
2.678	0.016241820194014763
2.6790000000000003	0.016260607555271967
2.68	0.016279423295714003
2.681	0.01629809629904799
2.682	0.01631679327323442
2.683	0.01633551698211082
2.684	0.016354270189514727
2.685	0.016373055659283656
2.686	0.016391876155255142
2.6870000000000003	0.016410734441266717
2.688	0.016429633281155896
2.689	0.01644857543876022
2.69	0.01646756367791721
2.691	0.016486647748749216
2.692	0.01650578058115533
2.693	0.016524962091319435
2.694	0.016544192195425453
2.6950000000000003	0.016563470809657286
2.696	0.016582797850198824
2.697	0.016602173233233975
2.698	0.01662159687494665
2.699	0.016641068691520742
2.7	0.01666058859914017
2.701	0.016680146383579893
2.702	0.016699752705396927
2.7030000000000003	0.016719408094739353
2.7039999999999997	0.016739113081755234
2.705	0.01675886819659268
2.706	0.016778673969399745
2.707	0.016798530930324518
2.708	0.016818439609515085
2.709	0.016838400537119515
2.71	0.016858414243285894
2.711	0.01687856264764095
2.7119999999999997	0.016898759958158444
2.713	0.016919001772290783
2.714	0.016939283687490352
2.715	0.016959601301209565
2.716	0.01697995021090084
2.717	0.017000326014016555
2.718	0.01702072430800913
2.719	0.017041140690330966
2.7199999999999998	0.017061570758434466
2.721	0.017081714749474827
2.722	0.017101881521825724
2.723	0.01712208457356365
2.724	0.01714233740276509
2.725	0.0171626535075065
2.726	0.017183046385864372
2.727	0.017203529535915182
2.7279999999999998	0.01722411645573541
2.729	0.01724482064340154
2.73	0.017265655596990035
2.731	0.01728706930649075
2.732	0.01730861444522357
2.733	0.01733027817842172
2.734	0.017352047671318448
2.735	0.017373910089147005
2.7359999999999998	0.01739585259714063
2.737	0.017417862360532575
2.738	0.017439926544556065
2.739	0.017462032314444355
2.74	0.0174841668354307
2.741	0.01750603402361025
2.742	0.017527921459968756
2.743	0.01754983347635389
2.7439999999999998	0.017571774404613334
2.745	0.017593748576594757
2.746	0.01761576032414582
2.747	0.017637813979114198
2.748	0.01765991387334758
2.749	0.017682064338693616
2.75	0.017704269706999985
2.751	0.017726593615619474
2.752	0.017748977496621608
2.753	0.017771422087581028
2.754	0.01779392812607235
2.755	0.017816496349670218
2.7560000000000002	0.017839127495949278
2.757	0.017861822302484145
2.758	0.017884581506849462
2.759	0.017907405846619862
2.76	0.017930296059369986
2.761	0.01795326563655799
2.762	0.01797630178891234
2.763	0.017999404481045037
2.7640000000000002	0.018022573677568095
2.765	0.018045809343093487
2.766	0.018069111442233225
2.767	0.0180924799395993
2.768	0.018115914799803713
2.769	0.018139415987458475
2.77	0.01816298346717556
2.771	0.01818660902332934
2.7720000000000002	0.01821030129654144
2.773	0.018234060747195805
2.774	0.01825788783567643
2.775	0.018281783022367288
2.776	0.018305746767652353
2.777	0.018329779531915613
2.778	0.01835388177554102
2.779	0.01837805395891256
2.7800000000000002	0.01840229654241422
2.781	0.018426609352070383
2.782	0.01845099352107064
2.783	0.018475449548245003
2.784	0.01849997793242348
2.785	0.018524579172436093
2.786	0.018549253767112826
2.787	0.018574002215283703
2.7880000000000003	0.018598825015778746
2.789	0.01862372266742794
2.79	0.01864869566906131
2.791	0.018673755879391966
2.792	0.01869889174888905
2.793	0.01872410308790482
2.794	0.018749389706791502
2.795	0.01877475141590135
2.7960000000000003	0.01880018802558663
2.797	0.01882569934619955
2.798	0.01885128518809238
2.799	0.018876945361617364
2.8	0.018902679677126742
2.801	0.01892846579085272
2.802	0.018954327009941516
2.803	0.018980264487419334
2.8040000000000003	0.019006279376312378
2.805	0.019032372829646812
2.806	0.019058546000448835
2.807	0.019084800041744635
2.808	0.019111136106560407
2.809	0.019137555347922344
2.81	0.01916405891885662
2.811	0.01919067076059659
2.8120000000000003	0.01921736785685783
2.813	0.019244149979563044
2.814	0.01927101690063497
2.815	0.019297968391996333
2.816	0.019325004225569854
2.817	0.01935212417327828
2.818	0.019379328007044297
2.819	0.019406615498790657
2.8200000000000003	0.019433986420440086
2.821	0.019461424359819127
2.822	0.019488946253800994
2.823	0.019516552855162725
2.824	0.01954424491668135
2.825	0.019572023191133932
2.826	0.019599888431297476
2.827	0.019627841389949035
2.8280000000000003	0.019655882819865658
2.829	0.01968401347382436
2.83	0.019712234104602187
2.831	0.019740546480971823
2.832	0.01976895027813917
2.833	0.019797446187305785
2.834	0.019826034899673186
2.835	0.019854717106442932
2.836	0.019883493498816567
2.8369999999999997	0.019912364767995634
2.838	0.019941331605181693
2.839	0.01997039470157626
2.84	0.019999554748380895
2.841	0.020028829757553976
2.842	0.02005820204979736
2.843	0.02008767126656977
2.844	0.020117237049329915
2.8449999999999998	0.020146899039536495
2.846	0.020176656878648235
2.847	0.020206510208123817
2.848	0.020236458669421958
2.849	0.020266501904001376
2.85	0.02029663955332076
2.851	0.020326836727489975
2.852	0.0203571296921256
2.8529999999999998	0.020387520181495363
2.854	0.020418009929867004
2.855	0.02044860067150822
2.856	0.020479294140686756
2.857	0.020510092071670354
2.858	0.020540996198726715
2.859	0.020572008256123573
2.86	0.020603129978128666
2.8609999999999998	0.020634396964058804
2.862	0.020665775030705425
2.863	0.02069726385990901
2.864	0.02072886313351008
2.865	0.02076057253334917
2.866	0.020792391741266753
2.867	0.020824320439103355
2.868	0.020856358308699488
2.8689999999999998	0.020888505031895658
2.87	0.020920760290532397
2.871	0.020953101934045714
2.872	0.02098555279985663
2.873	0.0210181138929817
2.874	0.021050786218437433
2.875	0.02108357078124038
2.876	0.021116468586407082
2.877	0.021149480638954075
2.878	0.021182607943897914
2.879	0.021215851506255108
2.88	0.02124921233104221
2.8810000000000002	0.021282690390914055
2.882	0.021316287785816245
2.883	0.021350005583332717
2.884	0.021383844851047377
2.885	0.02141780665654415
2.886	0.021451892067406962
2.887	0.0214861021512197
2.888	0.02152043797556629
2.8890000000000002	0.02155490060803067
2.89	0.021589491116196718
2.891	0.02162423726655672
2.892	0.02165911180967058
2.893	0.021694114195006556
2.894	0.021729243872032927
2.895	0.021764500290217915
2.896	0.021799882899029798
2.8970000000000002	0.021835391147936846
2.898	0.02187102448640729
2.899	0.021906782363909395
2.9	0.021942664229911427
2.901	0.021978620700547274
2.902	0.022014703018215596
2.903	0.02205091359198065
2.904	0.022087254830906726
2.9050000000000002	0.022123729144058125
2.906	0.02216033894049909
2.907	0.022197086629293924
2.908	0.0222339746195069
2.909	0.022271005320202306
2.91	0.022308181140444434
2.911	0.02234554975868799
2.912	0.022383065571007395
2.9130000000000003	0.02242072824286752
2.914	0.02245853743973319
2.915	0.022496492827069284
2.916	0.022534594070340662
2.917	0.02257284083501218
2.918	0.022611232786548714
2.919	0.02264976959041509
2.92	0.02268845091207618
2.9210000000000003	0.022727245422043976
2.922	0.022766185659218185
2.923	0.02280527316754567
2.924	0.02284450949097329
2.925	0.022883896173447892
2.926	0.02292343475891635
2.927	0.022963126791325478
2.928	0.023002973814622144
2.9290000000000003	0.023042977372753223
2.93	0.023083139009665528
2.931	0.02312346236193128
2.932	0.0231639467540462
2.933	0.02320459360313137
2.934	0.02324540432630787
2.935	0.02328638034069674
2.936	0.023327523063419075
2.9370000000000003	0.023368833911595964
2.938	0.023410314302348443
2.939	0.023451965652797606
2.94	0.023493789380064523
2.941	0.02353582297564203
2.942	0.0235780295959539
2.943	0.023620408471795605
2.944	0.02366295883396267
2.9450000000000003	0.023705679913250635
2.946	0.023748570940454967
2.947	0.023791631146371197
2.948	0.023834859761794842
2.949	0.02387825601752141
2.95	0.02392181914434643
2.951	0.02396547468029086
2.952	0.024009300015153504
2.9530000000000003	0.024053298845958658
2.954	0.024097474869730552
2.955	0.024141831783493477
2.956	0.024186373284271704
2.957	0.024231103069089502
2.958	0.024276024834971165
2.959	0.02432114227894092
2.96	0.02436645909802306
2.961	0.024412049069839927
2.9619999999999997	0.024457841563508748
2.963	0.024503836028744837
2.964	0.024550031915263452
2.965	0.024596428672779905
2.966	0.02464302575100952
2.967	0.02468982259966755
2.968	0.024736818668469312
2.969	0.024784013407130098
2.9699999999999998	0.024831406265365213
2.971	0.024878949736647924
2.972	0.024926693072768385
2.973	0.024974638569274763
2.974	0.025022788521715224
2.975	0.02507114522563788
2.976	0.025119710976590895
2.977	0.025168488070122418
2.9779999999999998	0.0252174788017806
2.979	0.025266685467113602
2.98	0.025316110361669537
2.981	0.025365752835826722
2.982	0.02541561830879832
2.983	0.025465709254627576
2.984	0.0255160281473578
2.985	0.025566577461032285
2.9859999999999998	0.02561735966969432
2.987	0.025668377247387218
2.988	0.025719632668154226
2.989	0.02577112840603865
2.99	0.025822866935083812
2.991	0.025874915425281197
2.992	0.025927207733759314
2.993	0.025979742413594895
2.9939999999999998	0.026032518017864662
2.995	0.026085533099645376
2.996	0.026138786212013713
2.997	0.02619227590804643
2.998	0.026246000740820282
2.999	0.02629995926341195
3.	0.026354150028898186
3.0010000000000003	0.026408450948191043
3.002	0.026462988528178223
3.003	0.026517768633582902
3.004	0.026572797129128082
3.005	0.026628079879536862
3.0060000000000002	0.026683622749532343
3.007	0.02673943160383755
3.008	0.02679551230717558
3.0090000000000003	0.02685187072426954
3.01	0.026908512719842428
3.011	0.02696555672357611
3.012	0.02702288921311619
3.013	0.02708050923106705
3.0140000000000002	0.02713841582003309
3.015	0.027196608022618623
3.016	0.027255084881428044
3.0170000000000003	0.02731384543906574
3.018	0.027372888738136
3.019	0.027432213821243303
3.02	0.02749181973099193
3.021	0.027551623621697302
3.0220000000000002	0.02761171138717939
3.023	0.02767208703296911
3.024	0.027732754564597464
3.025	0.02779371798759542
3.026	0.02785498130749395
3.027	0.027916548529824056
3.028	0.027978423660116648
3.029	0.028040610703902725
3.0300000000000002	0.02810311366671329
3.0309999999999997	0.028165935792057673
3.032	0.028229081893671633
3.033	0.02829255602326919
3.034	0.028356362232564464
3.035	0.02842050457327158
3.036	0.028484987097104574
3.037	0.028549813855777574
3.0380000000000003	0.028614988901004706
3.0389999999999997	0.028680516284499972
3.04	0.028746400057977593
3.041	0.02881276202356126
3.042	0.028879481346166948
3.043	0.02894655494112031
3.044	0.029013979723746922
3.045	0.029081752609372444
3.0460000000000003	0.029149870513322535
3.0469999999999997	0.029218330350922733
3.048	0.029287129037498787
3.049	0.029356263488376243
3.05	0.029425730618880756
3.051	0.029495302185246715
3.052	0.02956521390789649
3.053	0.02963547634816128
3.0540000000000003	0.02970610006737227
3.0549999999999997	0.029777095626860536
3.056	0.029848473587957364
3.057	0.029920244511993817
3.058	0.029992418960301092
3.059	0.030065007494210382
3.06	0.030138020675052786
3.061	0.030211678075597465
3.0620000000000003	0.03028576857837777
3.0629999999999997	0.030360290077364883
3.064	0.030435240466530223
3.065	0.03051061763984498
3.066	0.030586419491280464
3.067	0.030662643914807997
3.068	0.030739288804398798
3.069	0.030816352054024183
3.0700000000000003	0.030893831557655474
3.0709999999999997	0.030971574917761688
3.072	0.031049739428392297
3.073	0.03112833209209438
3.074	0.03120735991141513
3.075	0.03128682988890177
3.076	0.0313667490271014
3.077	0.03144712432856121
3.0780000000000003	0.03152796279582844
3.0789999999999997	0.031609271431450134
3.08	0.03169105723797362
3.081	0.031773327411991854
3.082	0.031856088750245794
3.083	0.0319393482435223
3.084	0.0320231128826081
3.085	0.032107389658290054
3.0860000000000003	0.032192185561355016
3.0869999999999997	0.03227750758258969
3.088	0.03236336271278104
3.089	0.032449757942715776
3.09	0.03253670026318074
3.091	0.0326244465469113
3.092	0.03271273875838518
3.093	0.03280156874402871
3.0940000000000003	0.03289092835026823
3.0949999999999998	0.032980809423529926
3.096	0.03307120381024026
3.097	0.0331621033568254
3.098	0.0332534999097117
3.099	0.0333453853153255
3.1	0.03343775142009302
3.101	0.03353005354320188
3.1020000000000003	0.0336228525751195
3.1029999999999998	0.033716172879074385
3.104	0.03381003881829535
3.105	0.03390447475601092
3.106	0.033999505055449776
3.107	0.034095154079840616
3.108	0.034191446192411996
3.109	0.03428840575639261
3.1100000000000003	0.034386057135011146
3.1109999999999998	0.03448494114049633
3.112	0.03458453438713737
3.113	0.03468482993822337
3.114	0.03478582085704361
3.115	0.03488750020688738
3.116	0.034989861051043826
3.117	0.035092896452802246
3.1180000000000003	0.0351965994754519
3.1189999999999998	0.035300963182281916
3.12	0.03540598063658171
3.121	0.03551131960704384
3.122	0.03561731816637817
3.123	0.035723989092698014
3.124	0.03583134516411655
3.125	0.035939399158747096
3.1260000000000003	0.03604816385470297
3.127	0.036157652030097305
3.128	0.036267876463043566
3.129	0.03637884993165487
3.13	0.03649058521404455
3.1310000000000002	0.03660307877912908
3.132	0.03671636070265464
3.133	0.03683044475117074
3.1340000000000003	0.03694534469122686
3.135	0.0370610742893723
3.136	0.03717764731215671
3.137	0.03729507752612938
3.138	0.037413378697839804
3.1390000000000002	0.03753256459383748
3.14	0.03765264898067174
3.141	0.03777407453010711
3.1420000000000003	0.03789640010922261
3.143	0.038019613490312056
3.144	0.038143702445669676
3.145	0.03826865474758928
3.146	0.038394458168364926
3.1470000000000002	0.03852110048029064
3.148	0.03864856945566032
3.149	0.038776852866768
3.1500000000000004	0.03890593848590772
3.151	0.03903495379946025
3.152	0.03916479900417305
3.153	0.03929551401088012
3.154	0.039427138730415694
3.1550000000000002	0.039559713073614
3.1559999999999997	0.03969327695130904
3.157	0.039827870274335216
3.158	0.03996353295352653
3.159	0.04010030489971723
3.16	0.040238226023741525
3.161	0.04037818626269042
3.162	0.040519323984398364
3.1630000000000003	0.04066162758295675
3.1639999999999997	0.04080508545245672
3.165	0.04094968598698986
3.166	0.041095417580647296
3.167	0.04124226862752044
3.168	0.04139022752170068
3.169	0.0415392826572792
3.17	0.04168942242834742
3.1710000000000003	0.04183998437897083
3.1719999999999997	0.041991647198722566
3.173	0.042144438727150346
3.174	0.04229838680380141
3.175	0.042453519268223265
3.176	0.042609863959963426
3.177	0.042767448718569204
3.178	0.0429263013835881
3.1790000000000003	0.04308644979456764
3.1799999999999997	0.04324792179105505
3.181	0.04341073204035612
3.182	0.04357492235257772
3.183	0.043740521365585046
3.184	0.04390755771724332
3.185	0.044076060045417524
3.186	0.04424605698797287
3.1870000000000003	0.04441757718277457
3.1879999999999997	0.044590649267687535
3.189	0.044765301880577216
3.19	0.04494156365930851
3.191	0.04512039198464355
3.192	0.04530083046410233
3.193	0.045482851448101554
3.194	0.045666427287058116
3.1950000000000003	0.045851530331388946
3.1959999999999997	0.046038132931510635
3.197	0.04622620743784036
3.198	0.0464157262007947
3.199	0.04660666157079058
3.2	0.04679898589824493
3.201	0.0469907968898745
3.202	0.04718405515456582
3.2030000000000003	0.04737884665750552
3.2039999999999997	0.047575257363879846
3.205	0.04777337323887569
3.206	0.04797328024767933
3.207	0.04817506435547737
3.208	0.04837881152745645
3.209	0.048584607728802895
3.21	0.04879253892470334
3.2110000000000003	0.04900456462193302
3.2119999999999997	0.04921878369611451
3.213	0.04943516856445965
3.214	0.049653691644179605
3.215	0.04987432535248595
3.216	0.05009704210659023
3.217	0.05032181432370374
3.218	0.05054861442103801
3.2190000000000003	0.05077741481580462
3.2199999999999998	0.05100818792521473
3.221	0.05123936653725481
3.222	0.05147255600922357
3.223	0.051707822069194706
3.224	0.051945230445241936
3.225	0.05218484686543866
3.226	0.05242673705785859
3.2270000000000003	0.05267096675057544
3.2279999999999998	0.0529176016716625
3.229	0.0531667075491938
3.23	0.053418350111242636
3.231	0.05367252627833262
3.232	0.05392937475624212
3.233	0.05418896544319907
3.234	0.054451368237431755
3.2350000000000003	0.05471665303716844
3.2359999999999998	0.05498488974063694
3.237	0.05525614824606589
3.238	0.05553049845168308
3.239	0.0558080102557168
3.24	0.05608875355639533
3.241	0.056375359517794564
3.242	0.05666518154406159
3.2430000000000003	0.0569581343051915
3.2439999999999998	0.05725413247117884
3.245	0.057553090712019084
3.246	0.0578549236977068
3.247	0.05815954609823705
3.248	0.05846687258360493
3.249	0.05877681782380512
3.25	0.05908929648883271
3.2510000000000003	0.059398822114151574
3.252	0.05971103784577419
3.253	0.0600261856951828
3.254	0.06034450767385869
3.255	0.06066624579328367
3.2560000000000002	0.06099164206493958
3.257	0.061320938500307814
3.258	0.06165437711087022
3.2590000000000003	0.06199219990810863
3.26	0.06233464890350427
3.261	0.06268753710606358
3.262	0.06304519789353005
3.263	0.06340753564117196
3.2640000000000002	0.0637744547242576
3.265	0.06414585951805472
3.266	0.0645216543978316
3.2670000000000003	0.06490174373885652
3.268	0.06528603191639706
3.269	0.06567442330572203
3.27	0.06606682228209901
3.271	0.06645842008233895
3.2720000000000002	0.06685411986492244
3.273	0.06725411164987224
3.274	0.06765858545721162
3.2750000000000004	0.06806773130696386
3.276	0.06848173921915149
3.277	0.06890079921379834
3.278	0.06932510131092698
3.279	0.06975483553056065
3.2800000000000002	0.07019019189272267
3.2809999999999997	0.07063119062277015
3.282	0.07107820182597814
3.283	0.07153142581295494
3.284	0.0719910628943096
3.285	0.07245731338065121
3.286	0.07293037758258825
3.287	0.07341045581072977
3.2880000000000003	0.07389774837568491
3.2889999999999997	0.07439245558806186
3.29	0.07489477775847038
3.291	0.07541308554860668
3.292	0.07593891374519864
3.293	0.07647196748606218
3.294	0.07701195190901249
3.295	0.07755857215186547
3.2960000000000003	0.07811153335243702
3.2969999999999997	0.07867054064854209
3.298	0.07923529917799732
3.299	0.07980551407861762
3.3	0.08038089048821892
3.301	0.08094296737426304
3.302	0.0815107170249407
3.303	0.08208494555808928
3.3040000000000003	0.08266645909154614
3.3049999999999997	0.08325606374314765
3.306	0.08385456563073196
3.307	0.08446277087213543
3.308	0.08508148558519542
3.309	0.08571151588774936
3.31	0.08635366789763381
3.311	0.08702874195425474
3.3120000000000003	0.08771633818287686
3.3129999999999997	0.0884160509303322
3.314	0.08912747454345499
3.315	0.08985020336907726
3.316	0.09058383175403228
3.317	0.09132795404515337
3.318	0.09208216458927282
3.319	0.09284605773322395
3.3200000000000003	0.09361922782384005
3.3209999999999997	0.09438241683154319
3.322	0.09515521404784487
3.323	0.09593835638784427
3.324	0.09673258076664198
3.325	0.09753862409933861
3.326	0.09835722330103365
3.327	0.09918911528682771
3.3280000000000003	0.10003503697182141
3.3289999999999997	0.10089572527111383
3.33	0.10177191709980674
3.331	0.10266355778044466
3.332	0.10357222379598911
3.333	0.10449870003684708
3.334	0.1054437713934243
3.335	0.10640822275612778
3.3360000000000003	0.1073928390153645
3.3369999999999997	0.10839840506153973
3.338	0.10942570578506182
3.339	0.11047552607633598
3.34	0.11154865082576926
3.341	0.1126841313953433
3.342	0.11384216702379367
3.343	0.11502122342143199
3.3440000000000003	0.11621976629856995
3.3449999999999998	0.11743626136551708
3.346	0.11866917433258667
3.347	0.11991697091008824
3.348	0.12117811680833347
3.349	0.12245107773763408
3.35	0.12373431940830008
3.351	0.12493636291607867
3.3520000000000003	0.12615106977460752
3.3529999999999998	0.1273823568829576
3.354	0.12863414114020377
3.355	0.12991033944541697
3.356	0.1312148686976704
3.357	0.1325516457960373
3.358	0.13392458763958903
3.359	0.1353376111273989
3.3600000000000003	0.13679463315854012
3.3609999999999998	0.13841019602149002
3.362	0.14007088665686238
3.363	0.1417739173946727
3.364	0.14351650056493942
3.365	0.14529584849768098
3.366	0.14710917352291353
3.367	0.14895368797065547
3.3680000000000003	0.15082660417092533
3.3689999999999998	0.15272513445373828
3.37	0.15464649114911538
3.371	0.15646486321099956
3.372	0.15830794230766776
3.373	0.16018039673132461
3.374	0.1620868947741724
3.375	0.16403210472841578
3.3760000000000003	0.16602069488625953
3.377	0.16805733353990485
3.378	0.17014668898155919
3.379	0.1722934295034237
3.38	0.17450222339770313
3.3810000000000002	0.17677313378398946
3.382	0.17911571322846795
3.383	0.18153490912471398
3.3840000000000003	0.18403566886630301
3.385	0.186622939846806
3.386	0.18930166945980195
3.387	0.19207680509886163
3.388	0.19495329415756063
3.3890000000000002	0.1979360840294746
3.39	0.20103012210817528
3.391	0.2045755850946708
3.3920000000000003	0.20822187414738147
3.393	0.2119536197321536
3.394	0.21575545231484491
3.395	0.21961200236130163
3.396	0.22350790033737655
3.3970000000000002	0.22742777670892264
3.398	0.23135626194178757
3.399	0.23527798650182424
3.4000000000000004	0.23917758085488555
3.401	0.24216752068476644
3.402	0.24515744910495413
3.403	0.24818485444687466
3.404	0.25128722504195944
3.4050000000000002	0.25450204922163994
3.406	0.2578668153173434
3.407	0.2614190116605012
3.408	0.26519612658254343
3.409	0.2692356484149001
3.41	0.2735750654890033
3.411	0.2796663733091305
3.412	0.2860468253264169
3.4130000000000003	0.2926681821648498
3.4139999999999997	0.29948220444840484
3.415	0.30644065280107863
3.416	0.31349528784684644
3.417	0.320597870209696
3.418	0.3277001605136148
3.419	0.33475391938258114
3.42	0.34171090744058263
3.4210000000000003	0.34648496032203335
3.4219999999999997	0.3511892742459127
3.423	0.3558991204416422
3.424	0.3606897701386288
3.425	0.3656364945662877
3.426	0.3708145649540344
3.427	0.37629925253127755
3.428	0.3821658285274324
3.4290000000000003	0.3884895641719151
3.4299999999999997	0.39534573069413
3.431	0.4027331092537763
3.432	0.41080809691178544
3.433	0.4196506006593752
3.434	0.42934052748776486
3.435	0.4399577843881606
3.436	0.45158227835178116
3.4370000000000003	0.46429391636984724
3.4379999999999997	0.4781726054335559
3.439	0.4932982525341464
3.44	0.5097507646628143
3.441	0.5309342880661357
3.442	0.5534030214342016
3.443	0.5770354027124276
3.444	0.6017098698462591
3.4450000000000003	0.6273048607811434
3.4459999999999997	0.6536988134624816
3.447	0.680770165835756
3.448	0.7083973558463669
3.449	0.7364588214397616
3.45	0.7648330005613886
3.451	0.7863541832275545
3.452	0.8083718733691206
3.4530000000000003	0.8311914269878423
3.4539999999999997	0.8551182000854333
3.455	0.8804575486636813
3.456	0.9075148287242983
3.457	0.9365953962690404
3.458	0.9680046072996669
3.459	1.0020478178178949
3.46	1.0390303838254826
3.4610000000000003	1.0728714941116606
3.4619999999999997	1.1106497123277794
3.463	1.153057434912775
3.464	1.2007870583054614
3.465	1.2545309789447243
3.466	1.3149815932694606
3.467	1.382831297718484
3.468	1.4587724887306885
3.4690000000000003	1.543497562744981
3.4699999999999998	1.6376989162001108
3.471	1.7697144413049462
3.472	1.9109155541362672
3.473	2.0603191665408884
3.474	2.2169421903656383
3.475	2.379801537457136
3.476	2.5479141196622073
3.4770000000000003	2.7202968488276875
3.4779999999999998	2.895966636800102
3.479	3.0739403954265203
3.48	3.2532350365534652
3.481	3.4339378163745375
3.482	3.6139304330354607
3.483	3.792164929028483
3.484	3.967593346846094
3.4850000000000003	4.139167728980776
3.4859999999999998	4.3058401179247126
3.487	4.466562556170608
3.488	4.620287086210653
3.489	4.765965750537328
3.49	4.9025505916431
3.491	5.029713139350227
3.492	5.1456423435284835
3.4930000000000003	5.249246641377597
3.4939999999999998	5.33943447009712
3.495	5.415114266886896
3.496	5.475194468946497
3.497	5.518583513475642
3.498	5.544189837674023
3.499	5.550921878741299
3.5	5.5376880738771685
3.5010000000000003	5.446501881392391
3.502	5.336614897914381
3.503	5.210383741181349
3.504	5.070165028931855
3.505	4.918315378904248
3.5060000000000002	4.757191408836858
3.507	4.589149736468231
3.508	4.416546979536699
3.5090000000000003	4.241739755780588
3.51	4.067084682938533
3.511	3.9325120126073907
3.512	3.8005275387361825
3.513	3.6712106891324168
3.5140000000000002	3.544640891603608
3.515	3.420897573957439
3.516	3.3000601640014215
3.5170000000000003	3.1822080895430744
3.518	3.067420778390123
3.519	2.955777658349932
3.52	2.847358157230222
3.521	2.7448707809537867
3.5220000000000002	2.6456065411452867
3.523	2.549485527544787
3.524	2.4564278298922213
3.5250000000000004	2.3663535379275267
3.526	2.2791827413907995
3.527	2.1948355300218614
3.528	2.113231993560805
3.529	2.0342922217475694
3.5300000000000002	1.9579363043220983
3.531	1.8841990584075035
3.532	1.8128788931859305
3.5330000000000004	1.7438889452225956
3.534	1.6771423510828352
3.535	1.6125522473317768
3.536	1.5500317705347544
3.537	1.4894940572569846
3.5380000000000003	1.4308522440636884
3.5389999999999997	1.3740194675201884
3.54	1.3189088641916304
3.541	1.2620512735755192
3.542	1.2069471170059711
3.543	1.1537145187492894
3.544	1.102471603071847
3.545	1.0533364942399464
3.5460000000000003	1.0064273165198925
3.5469999999999997	0.9618621941780725
3.548	0.919759251480733
3.549	0.8802366126942579
3.55	0.8434124020849538
3.551	0.8153758917837501
3.552	0.7899121704430115
3.553	0.7667774745796807
3.5540000000000003	0.7457280407107039
3.5549999999999997	0.7265201053530632
3.556	0.7089099050236799
3.557	0.6926536762395337
3.558	0.6775076555175719
3.559	0.6632280793747437
3.56	0.649571184328017
3.561	0.6319793712859245
3.5620000000000003	0.6147841569561585
3.5629999999999997	0.5980032224380252
3.564	0.5816542488307781
3.565	0.565754917233723
3.566	0.5503229087461361
3.567	0.5353759044672943
3.568	0.5209315854964947
3.569	0.5070076329330139
3.5700000000000003	0.49362172787612957
3.5709999999999997	0.4814224423840049
3.572	0.4697583307813505
3.573	0.45860883835177724
3.574	0.44795341037887476
3.575	0.43777149214623357
3.576	0.42804252893745764
3.577	0.41874596603613734
3.5780000000000003	0.40986124872586366
3.5789999999999997	0.4013678222902432
3.58	0.39324513201285577
3.581	0.3854993753092608
3.582	0.37808162398976564
3.583	0.37096970199663154
3.584	0.36414143327212933
3.585	0.3575746417585201
3.5860000000000003	0.35124715139806567
3.5869999999999997	0.34513678613303866
3.588	0.3392213699056926
3.589	0.33347872665830003
3.59	0.3278866803331226
3.591	0.3219321085171522
3.592	0.31611353583249036
3.593	0.31043854054596054
3.5940000000000003	0.3049147009243867
3.5949999999999998	0.2995495952346023
3.596	0.29435080174342404
3.597	0.28932589871768516
3.598	0.28448246442420966
3.599	0.27982807712982166
3.6	0.2753703151013516
3.601	0.2714905871649022
3.6020000000000003	0.26779998463048743
3.6029999999999998	0.26428342936740634
3.604	0.2609258432449469
3.605	0.25771214813240784
3.606	0.25462726589908197
3.607	0.2516561184142621
3.608	0.24878362754724512
3.609	0.24599471516732388
3.6100000000000003	0.24327430314379145
3.6109999999999998	0.24032558739075607
3.612	0.237432290033011
3.613	0.2345964072401689
3.614	0.23181993518183716
3.615	0.22910487002762336
3.616	0.22645320794713863
3.617	0.22386694510999047
3.6180000000000003	0.22134807768578654
3.6189999999999998	0.2188986018441389
3.62	0.21652051375465187
3.621	0.21428332550496423
3.622	0.21211742547283705
3.623	0.21002071795405833
3.624	0.20799110724441888
3.625	0.20602649763970665
3.6260000000000003	0.20412479343570977
3.627	0.20228389892821966
3.628	0.20050171841302195
3.629	0.19877615618590802
3.63	0.19710511654266596
3.6310000000000002	0.19548891805732063
3.632	0.19392290442753266
3.633	0.19240483362919708
3.6340000000000003	0.19093246363820907
3.635	0.18950355243046638
3.636	0.18811585798186228
3.637	0.1867671382682944
3.638	0.18545515126565795
3.6390000000000002	0.18417765494984817
3.64	0.182932407296762
3.641	0.18166196498013806
3.6420000000000003	0.18042263281149223
3.643	0.179215514300186
3.644	0.17804171295557705
3.645	0.1769023322870268
3.646	0.17579847580389454
3.6470000000000002	0.1747312470155397
3.648	0.173701749431323
3.649	0.1727110865606038
3.6500000000000004	0.17176036191274155
3.651	0.17090202311974084
3.652	0.17008271780330772
3.653	0.16930043770779443
3.654	0.16855317457755173
3.6550000000000002	0.16783892015693047
3.656	0.1671556661902824
3.657	0.16650140442195835
3.6580000000000004	0.16587412659630915
3.659	0.16527182445768682
3.66	0.16469248975044135
3.661	0.1640975693761354
3.662	0.16352381476086608
3.6630000000000003	0.16297143248794121
3.664	0.16244062914066934
3.665	0.16193161130235828
3.666	0.16144458555631608
3.667	0.16097975848585083
3.668	0.16053733667427042
3.669	0.16011752670488325
3.67	0.1597205351609972
3.6710000000000003	0.15935053772149754
3.6719999999999997	0.15900353132286835
3.673	0.15867948199716994
3.674	0.15837835577646375
3.675	0.15810011869281057
3.676	0.15784473677827124
3.677	0.15761217606490696
3.678	0.15740240258477853
3.6790000000000003	0.15721538236994684
3.6799999999999997	0.1570510814524731
3.681	0.1569095064894594
3.682	0.15679058042580174
3.683	0.15669426683143725
3.684	0.15662052927630316
3.685	0.15656933133033674
3.686	0.1565406365634752
3.6870000000000003	0.15653440854565576
3.6879999999999997	0.15655061084681562
3.689	0.15658920703689208
3.69	0.15665016068582233
3.691	0.15674380807536506
3.692	0.15685911141443482
3.693	0.15699540562376738
3.694	0.15715202562409872
3.6950000000000003	0.15732830633616487
3.6959999999999997	0.15752358268070152
3.697	0.15773718957844488
3.698	0.15796846195013067
3.699	0.15821673471649486
3.7	0.15848134279827353
3.701	0.1587205149575339
3.702	0.158977183556024
3.7030000000000003	0.15925317479682344
3.7039999999999997	0.1595503148830113
3.705	0.15987043001766757
3.706	0.16021534640387133
3.707	0.16058689024470216
3.708	0.16098688774323971
3.709	0.1614171651025631
3.71	0.16187954852575198
3.7110000000000003	0.16243830043430196
3.7119999999999997	0.16302902679963852
3.713	0.16364976981160487
3.714	0.1642985716600423
3.715	0.16497347453479325
3.716	0.16567252062570018
3.717	0.16639375212260457
3.718	0.16713521121534894
3.7190000000000003	0.1678949400937757
3.7199999999999998	0.168670980947726
3.721	0.16937641216062108
3.722	0.17009938905032568
3.723	0.17084310312828363
3.724	0.17161074590593875
3.725	0.17240550889473386
3.726	0.17323058360611276
3.7270000000000003	0.17408916155151938
3.7279999999999998	0.17498443424239601
3.729	0.1759195931901877
3.73	0.1768978299063368
3.731	0.17792014031835887
3.732	0.1789920445873188
3.733	0.18011686729035176
3.734	0.1812979330045943
3.7350000000000003	0.1825385663071831
3.7359999999999998	0.1838420917752526
3.737	0.1852118339859412
3.738	0.18665111751638327
3.739	0.18816326694371546
3.74	0.18975160684507467
3.741	0.19170013149922852
3.742	0.1937144854967334
3.7430000000000003	0.19578098312977893
3.7439999999999998	0.19788593869055093
3.745	0.20001566647124183
3.746	0.20215648076403747
3.747	0.20429469586112745
3.748	0.20641662605470135
3.749	0.20850858563694594
3.75	0.21055688890005086
3.7510000000000003	0.21178563642027134
3.752	0.21298955097639105
3.753	0.21420114163126341
3.754	0.2154529174477382
3.755	0.21677738748866726
3.7560000000000002	0.21820706081690255
3.757	0.21977444649529415
3.758	0.22151205358669396
3.7590000000000003	0.2234523911539542
3.76	0.2256279682599235
3.761	0.22877349994428675
3.762	0.2321767313550725
3.763	0.23582761361714374
3.7640000000000002	0.23971609785536396
3.765	0.24383213519459132
3.766	0.2481656767596892
3.7670000000000003	0.2527066736755213
3.768	0.25744507706694314
3.769	0.2623708380588248
3.77	0.2674739077760214
3.771	0.2723086065590591
3.7720000000000002	0.277326918182857
3.773	0.2825451956379897
3.774	0.2879797919150386
3.7750000000000004	0.2936470600045853
3.776	0.2995633528972012
3.777	0.305745023583476
3.778	0.3122084250539806
3.779	0.31896991029929694
3.7800000000000002	0.3260458323100072
3.781	0.33343277480211586
3.782	0.3411680581786261
3.7830000000000004	0.3492692335679734
3.784	0.3577538520985784
3.785	0.366639464898888
3.786	0.37594362309732227
3.787	0.3856838778223169
3.7880000000000003	0.39587778020230824
3.789	0.4065428813657189
3.79	0.41769673244098515
3.7910000000000004	0.4284807955265133
3.792	0.439841807085601
3.793	0.45185041455155045
3.794	0.46457726535762817
3.795	0.47809300693712137
3.7960000000000003	0.4924682867233187
3.7969999999999997	0.5077737521494825
3.798	0.5240800506489219
3.799	0.5414578296548981
3.8	0.5599777366007
3.801	0.5835084714597835
3.802	0.6080924441228125
3.803	0.6335701170206453
3.8040000000000003	0.6597819525841415
3.8049999999999997	0.6865684132441139
3.806	0.7137699614314578
3.807	0.7412270595769853
3.808	0.7687801701115563
3.809	0.7962697554660311
3.81	0.823536278071233
3.811	0.8478921834591416
3.8120000000000003	0.871859164104883
3.8129999999999997	0.8954308955846598
3.814	0.9186010534747487
3.815	0.9413633133513533
3.816	0.9637113507907185
3.817	0.9856388413690884
3.818	1.0071394606626785
3.819	1.0282068842477332
3.8200000000000003	1.048834787700496
3.8209999999999997	1.0687210675986774
3.822	1.0881731045169536
3.823	1.1072025000314423
3.824	1.1258208557182952
3.825	1.1440397731536642
3.826	1.1618708539136766
3.827	1.1793256995744843
3.8280000000000003	1.1964159117122382
3.8289999999999997	1.2131530919030595
3.83	1.2295488417231213
3.831	1.2456278423397065
3.832	1.2613878230353102
3.833	1.2768395926835878
3.834	1.291993960158175
3.835	1.3068617343327271
3.8360000000000003	1.3214537240809
3.8369999999999997	1.3357807382763227
3.838	1.3498535857926703
3.839	1.3636830755035725
3.84	1.3772800162826844
3.841	1.3910073823690237
3.842	1.404502473915388
3.843	1.417754756439956
3.8440000000000003	1.4307536954609055
3.8449999999999998	1.4434887564963923
3.846	1.4559494050646111
3.847	1.4681251066837175
3.848	1.4800053268718898
3.849	1.4915795311473052
3.85	1.5028371850281261
3.851	1.5133233735022475
3.8520000000000003	1.5234988747714793
3.8529999999999998	1.5333800865073308
3.854	1.5429834063813428
3.855	1.5523252320650247
3.856	1.5614219612299038
3.857	1.5702899915475073
3.858	1.5789457206893496
3.859	1.5874055463269579
3.8600000000000003	1.5956858661318585
3.8609999999999998	1.6042091327062538
3.862	1.6125610794012522
3.863	1.6207334944986265
3.864	1.6287181662801646
3.865	1.6365068830276541
3.866	1.644091433022872
3.867	1.6514636045476059
3.8680000000000003	1.6586151858836429
3.8689999999999998	1.6655379653127578
3.87	1.6722237311167467
3.871	1.6784009154631383
3.872	1.684340623724587
3.873	1.6900506051595006
3.874	1.695538609026279
3.875	1.7008123845833298
3.8760000000000003	1.7058796810890604
3.877	1.710748247801869
3.878	1.7154258339801693
3.879	1.7199201888823605
3.88	1.7242390617668493
3.8810000000000002	1.7284359651553511
3.882	1.7324701115118495
3.883	1.7363464765636414
3.8840000000000003	1.7400700360380241
3.885	1.7436457656622881
3.886	1.7470786411637356
3.887	1.7503736382696569
3.888	1.753535732707349
3.8890000000000002	1.756569900204109
3.89	1.7594811164872297
3.891	1.7624787276283638
3.8920000000000003	1.765350952928976
3.893	1.7680903820348817
3.894	1.770689604591905
3.895	1.7731412102458617
3.896	1.7754377886425725
3.8970000000000002	1.7775719294278576
3.898	1.7795362222475342
3.899	1.7813232567474229
3.9000000000000004	1.7829256225733434
3.901	1.7839844565983445
3.902	1.784865101409063
3.903	1.7855814468193638
3.904	1.7861473826431127
3.9050000000000002	1.786576798694176
3.906	1.7868835847864195
3.907	1.787081630733709
3.9080000000000004	1.7871848263499106
3.909	1.7872070614488902
3.91	1.7871622258445137
3.911	1.7873761165370987
3.912	1.787531812688214
3.9130000000000003	1.7876243006458798
3.914	1.7876485667581163
3.915	1.7875995973729444
3.9160000000000004	1.7874723788383837
3.917	1.7872618975024552
3.918	1.7869631397131789
3.919	1.7865710918185753
3.92	1.7860807401666647
3.9210000000000003	1.7852813655601478
3.9219999999999997	1.7843861268951122
3.923	1.783402477522323
3.924	1.7823378707925486
3.925	1.7811997600565552
3.926	1.77999559866511
3.927	1.7787328399689804
3.928	1.7774189373189329
3.9290000000000003	1.7760613440657342
3.9299999999999997	1.7746675135601528
3.931	1.7733405121853292
3.932	1.7719863855304212
3.933	1.7706067922169608
3.934	1.769203390866479
3.935	1.7677778401005098
3.936	1.766331798540584
3.9370000000000003	1.7648669248082334
3.9379999999999997	1.7633848775249918
3.939	1.761887315312389
3.94	1.760375896791959
3.941	1.7590121657192577
3.942	1.7576282055736692
3.943	1.7562159849686043
3.944	1.7547674725174718
3.9450000000000003	1.7532746368336805
3.9459999999999997	1.7517294465306414
3.947	1.7501238702217616
3.948	1.7484498765204524
3.949	1.7466994340401227
3.95	1.7448645113941808
3.951	1.7425193266987133
3.952	1.7400989172764125
3.9530000000000003	1.7376205699526457
3.9539999999999997	1.7351015715527844
3.955	1.7325592089021928
3.956	1.730010768826243
3.957	1.7274735381503017
3.958	1.7249648036997367
3.959	1.7225018522999187
3.96	1.7201019707762149
3.9610000000000003	1.718098171795968
3.9619999999999997	1.7161728814430603
3.963	1.7143242516433432
3.964	1.712550434322674
3.965	1.7108495814069067
3.966	1.7092198448218954
3.967	1.7076593764934962
3.968	1.7061663283475632
3.9690000000000003	1.7047388523099507
3.9699999999999998	1.7033751003065154
3.971	1.7021605751207716
3.972	1.7010007838295405
3.973	1.6998885843673026
3.974	1.698816834668539
3.975	1.6977783926677321
3.976	1.6967661162993624
3.9770000000000003	1.695772863497911
3.9779999999999998	1.6947914921978606
3.979	1.6938148603336907
3.98	1.6928358258398841
3.981	1.6915470748253005
3.982	1.6902598292818978
3.983	1.6889851393760138
3.984	1.6877340552739855
3.9850000000000003	1.6865176271421496
3.9859999999999998	1.6853469051468446
3.987	1.6842329394544056
3.988	1.6831867802311713
3.989	1.6822194776434787
3.99	1.681342081857664
3.991	1.6805656430400657
3.992	1.6799012113570202
3.9930000000000003	1.6793598369748646
3.9939999999999998	1.6789525700599366
3.995	1.6786904607785729
3.996	1.6785845592971107
3.997	1.6786459157818874
3.998	1.67888558039924
3.999	1.6793146033155055
4.	1.6799440346970214

==> anc/Fig4-AV2_chi1.dat <==
2.	0.005689137266046894
2.001	0.005692503988263655
2.002	0.005695874440613261
2.003	0.005699248634873915
2.004	0.005702626582823817
2.005	0.005706008296241168
2.006	0.0057093937869041695
2.007	0.005712783066591025
2.008	0.005716176147079932
2.009	0.005719573040149094
2.01	0.0057229737575767116
2.011	0.005726378311140988
2.012	0.005729786712620121
2.013	0.005733198973792313
2.014	0.005736615106435767
2.015	0.005740035122328684
2.016	0.005743459033249263
2.017	0.005746886850975706
2.018	0.005750318587286216
2.019	0.005753754253958994
2.02	0.005757193862772239
2.021	0.005760637470213789
2.022	0.005764085040642535
2.023	0.005767536583127004
2.024	0.005770992106735722
2.025	0.005774451620537214
2.026	0.0057779151336000084
2.027	0.005781382654992633
2.028	0.00578485419378361
2.029	0.005788329759041468
2.03	0.005791809359834733
2.031	0.005795293246129747
2.032	0.005798781171497351
2.033	0.005802273130406208
2.034	0.005805769117324974
2.035	0.005809269126722313
2.036	0.005812773153066878
2.037	0.005816281190827332
2.038	0.0058197932344723315
2.039	0.005823309278470539
2.04	0.005826829317290609
2.041	0.005830352718730816
2.042	0.005833880141910229
2.043	0.005837411619277533
2.044	0.005840947183281405
2.045	0.005844486866370531
2.046	0.005848030700993594
2.047	0.005851578719599276
2.048	0.005855130954636256
2.049	0.005858687438553221
2.05	0.005862248203798851
2.051	0.005865813824257596
2.052	0.005869383758128083
2.053	0.0058729580050447035
2.054	0.005876536564641853
2.055	0.005880119436553927
2.056	0.005883706620415316
2.057	0.005887298115860414
2.058	0.005890893922523615
2.059	0.005894494040039316
2.06	0.005898098468041904
2.061	0.005901712181517223
2.062	0.0059053299032117675
2.063	0.0059089513312234835
2.064	0.005912576163650308
2.065	0.005916204098590186
2.066	0.005919834834141059
2.067	0.005923468068400872
2.068	0.005927103499467563
2.069	0.005930740825439077
2.07	0.005934379744413355
2.071	0.005938004781765893
2.072	0.005941631727876014
2.073	0.0059452612004006
2.074	0.005948893816996529
2.075	0.005952530195320681
2.076	0.005956170953029931
2.077	0.00595981670778116
2.078	0.005963468077231246
2.079	0.00596712567903707
2.08	0.005970790130855506
2.081	0.005974477139174634
2.082	0.005978171318345515
2.083	0.005981872371550412
2.084	0.0059855800019715825
2.085	0.0059892939127912884
2.086	0.00599301380719179
2.087	0.00599673938835535
2.088	0.006000470359464226
2.089	0.0060042064237006785
2.09	0.006007947284246969
2.091	0.00601168748329637
2.092	0.006015432197807339
2.093	0.006019181443749352
2.094	0.00602293523709188
2.095	0.006026693593804397
2.096	0.0060304565298563715
2.097	0.006034224061217277
2.098	0.006037996203856587
2.099	0.006041772973743775
2.1	0.0060455543868483085
2.101	0.006049340552083098
2.102	0.006053131386841244
2.103	0.0060569269014592855
2.104	0.0060607271062737555
2.105	0.006064532011621192
2.106	0.006068341627838132
2.107	0.006072155965261114
2.108	0.006075975034226671
2.109	0.006079798845071342
2.11	0.0060836274081316625
2.111	0.006087461381525477
2.112	0.00609130008854854
2.113	0.006095143500277917
2.114	0.006098991587790672
2.115	0.00610284432216387
2.116	0.00610670167447457
2.117	0.006110563615799839
2.118	0.00611443011721674
2.119	0.006118301149802339
2.12	0.006122176684633695
2.121	0.006126054911557902
2.122	0.006129937690835327
2.123	0.006133825101496366
2.124	0.006137717222571413
2.125	0.006141614133090864
2.126	0.006145515912085113
2.127	0.0061494226385845575
2.128	0.006153334391619593
2.129	0.006157251250220612
2.13	0.006161173293418012
2.1310000000000002	0.006165103414069629
2.132	0.006169038706843419
2.133	0.006172979080234783
2.134	0.006176924442739118
2.135	0.006180874702851825
2.136	0.006184829769068302
2.137	0.0061887895498839475
2.138	0.0061927539537941605
2.1390000000000002	0.006196722889294341
2.14	0.006200696264879886
2.141	0.006204670203977107
2.142	0.006208648629548618
2.143	0.006212631679487944
2.144	0.006216619491688612
2.145	0.006220612204044144
2.146	0.006224609954448067
2.147	0.006228612880793906
2.148	0.00623262112097519
2.149	0.006236634812885438
2.15	0.006240654094418179
2.151	0.006244682016011651
2.152	0.006248715626496806
2.153	0.006252754887249305
2.154	0.006256799759644815
2.155	0.0062608502050589985
2.156	0.006264906184867521
2.157	0.0062689676604460445
2.158	0.006273034593170234
2.159	0.006277106944415752
2.16	0.006281184675558267
2.161	0.006285267049264198
2.162	0.006289354767964465
2.163	0.006293447835380748
2.164	0.006297546255234725
2.165	0.0063016500312480725
2.166	0.00630575916714247
2.167	0.0063098736666395965
2.168	0.006313993533461132
2.169	0.006318118771328752
2.17	0.006322249383964136
2.171	0.006326385311635579
2.172	0.0063305266253638045
2.173	0.006334673332716148
2.174	0.006338825441259948
2.175	0.006342982958562543
2.176	0.006347145892191274
2.177	0.006351314249713474
2.178	0.006355488038696484
2.179	0.0063596672667076415
2.18	0.006363851941314286
2.181	0.0063680419097327965
2.182	0.00637223734959971
2.183	0.006376438278200601
2.184	0.006380644712821053
2.185	0.006384856670746638
2.186	0.006389074169262936
2.187	0.0063932972256555256
2.188	0.006397525857209986
2.189	0.006401760081211892
2.19	0.006405999914946822
2.191	0.006410245167538925
2.192	0.006414496077051054
2.193	0.006418752673384629
2.194	0.006423014986441073
2.195	0.006427283046121808
2.196	0.006431556882328259
2.197	0.006435836524961843
2.198	0.006440122003923986
2.199	0.006444413349116108
2.2	0.006448710590439634
2.201	0.0064530147317658805
2.202	0.006457324769997895
2.203	0.006461640676008621
2.204	0.006465962420671003
2.205	0.006470289974857981
2.206	0.006474623309442502
2.207	0.006478962395297507
2.208	0.006483307203295942
2.209	0.006487657704310748
2.21	0.006492013869214869
2.211	0.006496374656104129
2.212	0.006500741110009026
2.213	0.006505113263182929
2.214	0.006509491147879217
2.215	0.006513874796351262
2.216	0.006518264240852444
2.217	0.006522659513636132
2.218	0.006527060646955704
2.219	0.006531467673064535
2.22	0.006535880624216
2.221	0.006540299791231338
2.222	0.006544724932125279
2.223	0.006549156063480418
2.224	0.006553593201879354
2.225	0.006558036363904678
2.226	0.006562485566138986
2.227	0.006566940825164874
2.228	0.00657140215756494
2.229	0.006575869579921774
2.23	0.006580343108817973
2.231	0.006584822763927085
2.232	0.006589308558553425
2.233	0.006593800509092254
2.234	0.006598298631938838
2.235	0.006602802943488442
2.236	0.006607313460136333
2.237	0.006611830198277772
2.238	0.006616353174308025
2.239	0.006620882404622357
2.24	0.006625417905616035
2.241	0.006629959873450068
2.242	0.006634508133859081
2.243	0.006639062692343444
2.2439999999999998	0.00664362355440353
2.245	0.006648190725539709
2.246	0.006652764211252351
2.247	0.006657344017041828
2.248	0.006661930148408513
2.249	0.006666522610852772
2.25	0.006671121409874979
2.251	0.006675726196004388
2.252	0.0066803373512258875
2.253	0.0066849549025532525
2.254	0.00668957887700025
2.255	0.006694209301580654
2.2560000000000002	0.00669884620330824
2.257	0.006703489609196774
2.258	0.00670813954626003
2.259	0.006712796041511782
2.26	0.006717459121965801
2.261	0.006722129314775378
2.262	0.0067268061165032785
2.263	0.006731489523851789
2.2640000000000002	0.0067361795335232
2.265	0.006740876142219791
2.266	0.006745579346643852
2.267	0.006750289143497668
2.268	0.006755005529483526
2.269	0.006759728501303713
2.27	0.006764458055660512
2.271	0.00676919348150192
2.2720000000000002	0.006773935526178715
2.273	0.006778684229287379
2.274	0.006783439630424399
2.275	0.0067882017691862605
2.276	0.0067929706851694496
2.277	0.006797746417970452
2.278	0.006802529007185751
2.279	0.006807318492411833
2.2800000000000002	0.006812114913245186
2.281	0.0068169187898527205
2.282	0.006821729652135015
2.283	0.006826547510563072
2.284	0.0068313723756078994
2.285	0.006836204257740503
2.286	0.006841043167431882
2.287	0.006845889115153046
2.2880000000000003	0.006850742111375001
2.289	0.006855602166568747
2.29	0.006860469291205292
2.291	0.006865343598934062
2.292	0.006870224990794404
2.293	0.006875113471004086
2.294	0.006880009043780871
2.295	0.006884911713342527
2.296	0.006889821483906823
2.297	0.006894738359691528
2.298	0.006899662344914404
2.299	0.0069045934437932215
2.3	0.006909531660545747
2.301	0.006914476516905565
2.302	0.00691942852881609
2.303	0.006924387729736556
2.304	0.006929354153126194
2.305	0.0069343278324442426
2.306	0.0069393088011499285
2.307	0.006944297092702487
2.308	0.00694929274056115
2.309	0.0069542957781851536
2.31	0.006959306239033726
2.311	0.006964325005847393
2.312	0.006969351211332504
2.313	0.006974384837476699
2.314	0.006979425866267615
2.315	0.006984474279692893
2.316	0.006989530059740172
2.317	0.006994593188397094
2.318	0.006999663647651294
2.319	0.007004741419490415
2.32	0.007009826485902095
2.321	0.007014917303731422
2.322	0.007020015472541468
2.323	0.007025121066752756
2.324	0.007030234160785806
2.325	0.007035354829061145
2.326	0.0070404831459992875
2.327	0.007045619186020759
2.328	0.00705076302354608
2.329	0.007055914732995774
2.33	0.007061074388790359
2.331	0.0070662433086550345
2.332	0.007071420248353847
2.333	0.007076605206955523
2.334	0.007081798183528779
2.335	0.007086999177142342
2.336	0.007092208186864934
2.337	0.007097425211765281
2.338	0.0071026502509121
2.339	0.007107883303374118
2.34	0.007113124368220057
2.341	0.00711837335675277
2.342	0.007123630361125991
2.343	0.00712889538572759
2.344	0.007134168434945434
2.345	0.0071394495131673905
2.346	0.007144738624781324
2.347	0.007150035774175102
2.348	0.007155340965736592
2.349	0.007160654203853663
2.35	0.007165975492914177
2.351	0.007171304665379874
2.352	0.007176641907984516
2.3529999999999998	0.007181987235535734
2.354	0.007187340662841163
2.355	0.007192702204708431
2.356	0.007198071875945173
2.357	0.007203449691359021
2.358	0.007208835665757605
2.359	0.007214229813948558
2.36	0.007219632150739513
2.3609999999999998	0.0072250419470956465
2.362	0.0072304600067484084
2.363	0.0072358863895867894
2.364	0.007241321155499783
2.365	0.007246764364376386
2.366	0.007252216076105586
2.367	0.007257676350576379
2.368	0.007263145247677758
2.3689999999999998	0.007268622827298716
2.37	0.007274109149328249
2.371	0.007279604407268387
2.372	0.007285108519297322
2.373	0.007290621537206292
2.374	0.007296143512786524
2.375	0.007301674497829254
2.376	0.0073072145441257135
2.377	0.007312763703467138
2.378	0.007318322027644761
2.379	0.007323889568449812
2.38	0.007329466377673526
2.3810000000000002	0.007335054598554484
2.382	0.0073406520646821845
2.383	0.007346258701093478
2.384	0.007351874432825213
2.385	0.0073574991849142376
2.386	0.007363132882397403
2.387	0.007368775450311553
2.388	0.007374426813693539
2.3890000000000002	0.007380086897580211
2.39	0.007385755627008412
2.391	0.007391430586611109
2.392	0.007397114183671694
2.393	0.007402806485069677
2.394	0.007408507557684568
2.395	0.00741421746839587
2.396	0.007419936284083094
2.3970000000000002	0.007425664071625751
2.398	0.007431400897903342
2.399	0.007437146829795382
2.4	0.0074429019341813755
2.401	0.007448665922524975
2.402	0.007454439238661903
2.403	0.007460221971012019
2.404	0.007466014207995186
2.4050000000000002	0.007471816038031273
2.406	0.007477627549540135
2.407	0.007483448830941641
2.408	0.007489279970655652
2.409	0.007495121057102032
2.41	0.007500972178700646
2.411	0.00750683621526799
2.412	0.007512710294651739
2.4130000000000003	0.007518594336096205
2.414	0.007524488258845692
2.415	0.0075303919821445115
2.416	0.007536305425236973
2.417	0.0075422285073673875
2.418	0.007548161147780065
2.419	0.007554103265719312
2.42	0.007560054780429439
2.421	0.00756601254559451
2.422	0.007571979731810613
2.423	0.007577956444113583
2.424	0.00758394278753926
2.425	0.007589938867123485
2.426	0.007595944787902101
2.427	0.007601960654910939
2.428	0.007607986573185844
2.429	0.007614022647762655
2.43	0.007620068983677213
2.431	0.007626128484262957
2.432	0.007632198286664331
2.433	0.00763827832632338
2.434	0.007644368538682152
2.435	0.007650468859182687
2.436	0.0076565792232670335
2.437	0.007662699566377236
2.438	0.007668829823955343
2.439	0.007674969931443394
2.44	0.007681119824283438
2.441	0.007687275024287343
2.442	0.007693440148020072
2.443	0.007699615398416402
2.444	0.00770580097841112
2.445	0.007711997090939008
2.446	0.0077182039389348525
2.447	0.007724421725333431
2.448	0.007730650653069529
2.449	0.0077368909250779315
2.45	0.007743142744293423
2.451	0.007749411882072329
2.452	0.007755692635447794
2.453	0.007761984869874508
2.454	0.007768288450807162
2.455	0.0077746032437004415
2.456	0.007780929114009037
2.457	0.007787265927187638
2.458	0.007793613548690939
2.459	0.00779997184397362
2.46	0.007806340678490376
2.461	0.007812716319486422
2.462	0.007819102448699227
2.463	0.007825499149656773
2.464	0.007831906505887054
2.465	0.007838324600918063
2.466	0.007844753518277792
2.467	0.007851193341494226
2.468	0.007857644154095358
2.469	0.007864106039609181
2.47	0.007870579081563689
2.471	0.007877064279814766
2.472	0.00788356074602748
2.473	0.007890068508194799
2.474	0.007896587594309692
2.475	0.007903118032365118
2.476	0.007909659850354049
2.477	0.00791621307626945
2.478	0.007922777738104288
2.479	0.007929353863851529
2.48	0.007935941481504137
2.481	0.007942539525480583
2.482	0.007949149183625576
2.483	0.007955770550209318
2.484	0.007962403719502024
2.485	0.0079690487857739
2.4859999999999998	0.007975705843295156
2.487	0.007982374986336003
2.488	0.007989056309166643
2.489	0.007995749906057292
2.49	0.008002455871278156
2.491	0.008009176936093515
2.492	0.008015910397961686
2.493	0.00802265619133505
2.4939999999999998	0.008029414250665997
2.495	0.008036184510406915
2.496	0.008042966905010183
2.497	0.00804976136892819
2.498	0.00805656783661333
2.499	0.008063386242517977
2.5	0.008070216521094523
2.501	0.008077055409892186
2.502	0.008083906234018225
2.503	0.00809076912167674
2.504	0.008097644201071815
2.505	0.008104531600407548
2.5060000000000002	0.008111431447888036
2.507	0.008118343871717363
2.508	0.00812526900009963
2.509	0.008132206961238926
2.51	0.008139157883339347
2.511	0.00814612430393268
2.512	0.00815310379587546
2.513	0.008160096341351925
2.5140000000000002	0.008167101922546308
2.515	0.008174120521642838
2.516	0.008181152120825753
2.517	0.008188196702279283
2.518	0.008195254248187664
2.519	0.00820232474073513
2.52	0.008209408162105908
2.521	0.008216502857719386
2.5220000000000002	0.008223610545722519
2.523	0.008230731307497404
2.524	0.008237865224426147
2.525	0.00824501237789085
2.526	0.008252172849273617
2.527	0.008259346719956553
2.528	0.008266534071321757
2.529	0.008273734984751332
2.5300000000000002	0.008280949541627386
2.531	0.008288178631257172
2.532	0.008295421478132479
2.533	0.008302678114670246
2.534	0.008309948573287419
2.535	0.00831723288640094
2.536	0.008324531086427745
2.537	0.008331843205784778
2.5380000000000003	0.00833916927688899
2.539	0.008346509332157309
2.54	0.008353863404006684
2.541	0.00836123169791777
2.542	0.008368614062755086
2.543	0.008376010520446866
2.544	0.008383421092921336
2.545	0.00839084580210673
2.5460000000000003	0.008398284669931285
2.547	0.008405737718323224
2.548	0.008413204969210785
2.549	0.008420686444522197
2.55	0.008428182166185695
2.551	0.00843569181351492
2.552	0.008443215771817211
2.553	0.008450754083785324
2.5540000000000003	0.008458306792112014
2.555	0.008465873939490026
2.556	0.008473455568612119
2.557	0.008481051722171043
2.558	0.008488662442859554
2.559	0.008496287773370404
2.56	0.008503927756396341
2.561	0.00851158215531859
2.5620000000000003	0.00851925130906941
2.563	0.008526935277269516
2.564	0.008534634119539638
2.565	0.008542347895500499
2.566	0.008550076664772824
2.567	0.00855782048697734
2.568	0.008565579421734765
2.569	0.008573353528665825
2.5700000000000003	0.00858114286739125
2.571	0.008588946567791458
2.572	0.008596765675575371
2.573	0.008604600306711611
2.574	0.008612450577168798
2.575	0.008620316602915559
2.576	0.008628198499920506
2.577	0.008636096384152265
2.578	0.008644010371579455
2.5789999999999997	0.0086519405781707
2.58	0.008659887119894622
2.581	0.008667851644519985
2.582	0.008675832643378891
2.583	0.008683830139603594
2.584	0.008691844156326336
2.585	0.008699874716679367
2.586	0.008707921843794935
2.5869999999999997	0.00871598556080529
2.588	0.008724065890842684
2.589	0.008732162857039358
2.59	0.008740276482527565
2.591	0.008748407370254865
2.592	0.008756554928397869
2.593	0.008764719144948507
2.594	0.008772900007898704
2.5949999999999998	0.00878109750524039
2.596	0.008789311624965494
2.597	0.008797542355065933
2.598	0.00880578968353364
2.599	0.008814053598360546
2.6	0.008822334087538568
2.601	0.008830628386670945
2.602	0.008838939402949731
2.6029999999999998	0.00884726729117829
2.604	0.008855612206159989
2.605	0.008863974302698181
2.606	0.008872353735596233
2.607	0.008880750659657512
2.608	0.008889165229685372
2.609	0.00889759760048318
2.61	0.0089060479268543
2.6109999999999998	0.008914518905698802
2.612	0.008923007995656877
2.613	0.008931515197465411
2.614	0.008940040511861305
2.615	0.008948583939581457
2.616	0.008957145481362757
2.617	0.0089657251379421
2.618	0.008974322910056384
2.6189999999999998	0.008982938798442504
2.62	0.00899157280383736
2.621	0.009000223529160982
2.622	0.009008892457683298
2.623	0.009017579674857383
2.624	0.009026285266136297
2.625	0.00903500931697311
2.626	0.009043751912820891
2.627	0.00905251313913271
2.628	0.00906129308136164
2.629	0.009070091824960737
2.63	0.009078909455383078
2.6310000000000002	0.009087745894665144
2.632	0.009096601401580622
2.633	0.009105476071486618
2.634	0.009114369999740237
2.635	0.009123283281698584
2.636	0.009132216012718767
2.637	0.009141168288157881
2.638	0.009150140203373035
2.6390000000000002	0.009159131853721338
2.64	0.009168143334559883
2.641	0.009177176465208712
2.642	0.009186229512579394
2.643	0.009195302467546435
2.644	0.009204395320984337
2.645	0.009213508063767598
2.646	0.00922264068677072
2.6470000000000002	0.009231793180868215
2.648	0.009240965536934573
2.649	0.009250157745844303
2.65	0.009259369798471907
2.651	0.009268598597673603
2.652	0.009277847409494803
2.653	0.009287116411962627
2.654	0.009296405783104202
2.6550000000000002	0.00930571570094666
2.656	0.009315046343517114
2.657	0.009324397888842699
2.658	0.009333770514950537
2.659	0.009343164399867756
2.66	0.009352579721621483
2.661	0.009362019417632409
2.662	0.009371480739298117
2.6630000000000003	0.009380963697409763
2.664	0.00939046830275849
2.665	0.009399994566135451
2.666	0.009409542498331801
2.667	0.00941911211013869
2.668	0.009428703412347273
2.669	0.009438316415748693
2.67	0.009447951131134107
2.6710000000000003	0.009457605590284865
2.672	0.009467281902941903
2.673	0.009476980199836364
2.674	0.009486700611699388
2.675	0.009496443269262115
2.676	0.009506208303255688
2.677	0.00951599584441124
2.678	0.00952580602345991
2.6790000000000003	0.009535638971132849
2.68	0.009545494818161181
2.681	0.00955537415689006
2.682	0.00956527662846001
2.683	0.009575202335625569
2.684	0.00958515138114127
2.685	0.009595123867761639
2.686	0.009605119898241213
2.6870000000000003	0.00961513957533453
2.688	0.009625183001796116
2.689	0.009635250280380505
2.69	0.009645341513842233
2.691	0.009655459006305536
2.692	0.009665600525738902
2.693	0.009675766041480509
2.694	0.009685955522868548
2.6950000000000003	0.009696168939241216
2.696	0.009706406259936684
2.697	0.00971666745429315
2.698	0.009726952491648799
2.699	0.009737261341341818
2.7	0.009747593972710399
2.701	0.009757945645636267
2.702	0.009768321324335671
2.7030000000000003	0.009778721263568406
2.7039999999999997	0.00978914571809425
2.705	0.00979959494267301
2.706	0.009810069192064466
2.707	0.009820568721028412
2.708	0.009831093784324643
2.709	0.00984164463671294
2.71	0.009852221532953098
2.711	0.00986282817305749
2.7119999999999997	0.00987346115773014
2.713	0.009884120532927653
2.714	0.009894806344606629
2.715	0.009905518638723671
2.716	0.00991625746123539
2.717	0.009927022858098381
2.718	0.009937814875269254
2.719	0.00994863355870461
2.7199999999999998	0.009959478954361055
2.721	0.00997035052630586
2.722	0.009981248937650978
2.723	0.009992174269619035
2.724	0.010003126603432663
2.725	0.010014106020314476
2.726	0.010025112601487104
2.727	0.01003614642817317
2.7279999999999998	0.010047207581595299
2.729	0.010058296142976118
2.73	0.010069412193538246
2.731	0.010080553966154008
2.732	0.010091723502417566
2.733	0.010102920995572763
2.734	0.010114146638863461
2.735	0.010125400625533514
2.7359999999999998	0.010136683148826776
2.737	0.010147994401987107
2.738	0.010159334578258353
2.739	0.010170703870884371
2.74	0.010182102473109024
2.741	0.010193534046142653
2.742	0.010204995105082831
2.743	0.010216485632993625
2.7439999999999998	0.010228005612939106
2.745	0.01023955502798334
2.746	0.01025113386119039
2.747	0.010262742095624324
2.748	0.010274379714349215
2.749	0.010286046700429121
2.75	0.010297743036928111
2.751	0.010309463309508682
2.752	0.010321213225751719
2.753	0.010332993095836542
2.754	0.010344803229942455
2.755	0.010356643938248778
2.7560000000000002	0.010368515530934827
2.757	0.010380418318179908
2.758	0.01039235261016334
2.759	0.010404318717064437
2.76	0.010416316949062511
2.761	0.01042835285350544
2.762	0.010440421185999815
2.763	0.0104525219393208
2.7640000000000002	0.010464655106243559
2.765	0.01047682067954324
2.766	0.01048901865199501
2.767	0.010501249016374023
2.768	0.010513511765455442
2.769	0.01052580689201443
2.77	0.010538134388826134
2.771	0.010550490019825923
2.7720000000000002	0.01056287826292208
2.773	0.01057529936718307
2.774	0.010587753581677383
2.775	0.010600241155473497
2.776	0.010612762337639891
2.777	0.010625317377245053
2.778	0.010637906523357448
2.779	0.010650530025045566
2.7800000000000002	0.010663188131377888
2.781	0.010675882278819854
2.782	0.010688611457079526
2.783	0.010701375843261935
2.784	0.010714175614472105
2.785	0.01072701094781507
2.786	0.010739882020395847
2.787	0.01075278900931947
2.7880000000000003	0.010765732091690967
2.789	0.01077871144461536
2.79	0.010791727245197677
2.791	0.0108047825542352
2.792	0.010817874490371474
2.793	0.01083100305594231
2.794	0.010844168253283493
2.795	0.01085737008473083
2.7960000000000003	0.010870608552620125
2.797	0.01088388365928717
2.798	0.010897195407067769
2.799	0.010910543798297721
2.8	0.010923928835312827
2.801	0.010937342113949625
2.802	0.010950792552527974
2.803	0.010964280662868487
2.8040000000000003	0.010977806956791772
2.805	0.010991371946118421
2.806	0.011004976142669046
2.807	0.011018620058264249
2.808	0.011032304204724636
2.809	0.011046029093870816
2.81	0.011059795237523382
2.811	0.011073614498646642
2.8120000000000003	0.011087475349969405
2.813	0.01110137761536416
2.814	0.011115321118703414
2.815	0.01112930568385967
2.816	0.011143331134705428
2.817	0.011157397295113195
2.818	0.01117150398895546
2.819	0.011185651040104732
2.8200000000000003	0.011199838272433517
2.821	0.011214057979009321
2.822	0.011228317970922058
2.823	0.011242618528456651
2.824	0.011256959931898028
2.825	0.011271342461531116
2.826	0.01128576639764083
2.827	0.011300232020512098
2.8280000000000003	0.011314739610429852
2.829	0.011329289447679004
2.83	0.011343881812544485
2.831	0.011358513459639338
2.832	0.01137318840859745
2.833	0.01138790715338084
2.834	0.011402670187951502
2.835	0.011417478006271449
2.836	0.01143233110230269
2.8369999999999997	0.011447229970007234
2.838	0.011462175103347095
2.839	0.011477166996284269
2.84	0.01149220614278077
2.841	0.011507303271962432
2.842	0.011522448022314473
2.843	0.011537640267485947
2.844	0.011552879881125905
2.8449999999999998	0.011568166736883398
2.846	0.01158350070840748
2.847	0.011598881669347189
2.848	0.011614309493351578
2.849	0.011629784054069708
2.85	0.01164530522515061
2.851	0.011660861324498626
2.852	0.011676464481855687
2.8529999999999998	0.011692115271219007
2.854	0.011707814266585808
2.855	0.011723562041953288
2.856	0.011739359171318669
2.857	0.011755206228679174
2.858	0.011771103788032002
2.859	0.011787052423374373
2.86	0.011803052708703504
2.8609999999999998	0.011819113995945896
2.862	0.01183522754917377
2.863	0.011851393410388607
2.864	0.011867611621591915
2.865	0.011883882224785201
2.866	0.011900205261969951
2.867	0.011916580775147671
2.868	0.01193300880631986
2.8689999999999998	0.011949489397488019
2.87	0.011966022590653654
2.871	0.011982602900237529
2.872	0.011999236230826764
2.873	0.012015922959427758
2.874	0.01203266346304689
2.875	0.012049458118690555
2.876	0.012066307303365149
2.877	0.012083211394077063
2.878	0.012100170767832694
2.879	0.012117185801638421
2.88	0.012134256872500642
2.8810000000000002	0.012151382330777184
2.882	0.012168564702950184
2.883	0.012185804488853225
2.884	0.012203102188319886
2.885	0.012220458301183748
2.886	0.012237873327278393
2.887	0.012255347766437386
2.888	0.012272882118494312
2.8890000000000002	0.012290476883282756
2.89	0.012308132560636282
2.891	0.012325860737619584
2.892	0.012343650154881734
2.893	0.012361500640302904
2.894	0.012379412021763282
2.895	0.01239738412714303
2.896	0.01241541678432233
2.8970000000000002	0.012433509821181372
2.898	0.012451663065600313
2.899	0.012469876345459343
2.9	0.012488149488638635
2.901	0.012506463656358357
2.902	0.012524838474471434
2.903	0.012543274902170755
2.904	0.012561773898649233
2.9050000000000002	0.012580336423099784
2.906	0.012598963434715296
2.907	0.012617655892688682
2.908	0.012636414756212846
2.909	0.012655240984480698
2.91	0.012674135536685147
2.911	0.01269311584851064
2.912	0.012712165404083289
2.9130000000000003	0.012731284164020763
2.914	0.012750472088940703
2.915	0.012769729139460777
2.916	0.012789055276198648
2.917	0.012808450459771971
2.918	0.012827914650798418
2.919	0.01284744780989563
2.92	0.012867049897681275
2.9210000000000003	0.012886710525743248
2.922	0.012906440630942892
2.923	0.012926240801111799
2.924	0.012946111624081554
2.925	0.012966053687683745
2.926	0.012986067579749964
2.927	0.013006153888111781
2.928	0.013026313200600787
2.9290000000000003	0.01304654610504858
2.93	0.013066853189286725
2.931	0.013087233895468751
2.932	0.013107690026539344
2.933	0.013128222239765121
2.934	0.013148831192412716
2.935	0.013169517541748726
2.936	0.013190281945039782
2.9370000000000003	0.013211125059552513
2.938	0.013232047542553518
2.939	0.01325305005130943
2.94	0.013274133243086864
2.941	0.013295311070416562
2.942	0.013316570089527451
2.943	0.013337910151912548
2.944	0.0133593311090649
2.9450000000000003	0.013380832812477551
2.946	0.013402415113643519
2.947	0.01342407786405585
2.948	0.013445820915207582
2.949	0.013467644118591752
2.95	0.013489547325701404
2.951	0.01351150450111633
2.952	0.013533542952146635
2.9530000000000003	0.013555664099189195
2.954	0.013577869362640863
2.955	0.013600160162898516
2.956	0.013622537920359022
2.957	0.01364500405541925
2.958	0.013667559988476076
2.959	0.013690207139926353
2.96	0.013712946930166958
2.961	0.013735805818500148
2.9619999999999997	0.013758758668907986
2.963	0.013781805384277932
2.964	0.013804945867497417
2.965	0.013828180021453904
2.966	0.01385150774903485
2.967	0.01387492895312769
2.968	0.013898443536619882
2.969	0.01392205140239888
2.9699999999999998	0.01394575245335213
2.971	0.01396952938476035
2.972	0.013993400350002972
2.973	0.01401736629485272
2.974	0.01404142816508231
2.975	0.01406558690646443
2.976	0.014089843464771799
2.977	0.014114198785777127
2.9779999999999998	0.01413865381525312
2.979	0.0141632094989725
2.98	0.014187866782707953
2.981	0.014212625818517035
2.982	0.01423748839399158
2.983	0.01426245550300822
2.984	0.014287528139443628
2.985	0.014312707297174458
2.9859999999999998	0.01433799397007737
2.987	0.01436338915202903
2.988	0.014388893836906077
2.989	0.014414509018585181
2.99	0.014440235690943007
2.991	0.014466097987148022
2.992	0.014492072359403743
2.993	0.014518158399205503
2.9939999999999998	0.014544355698048638
2.995	0.014570663847428495
2.996	0.014597082438840383
2.997	0.014623611063779652
2.998	0.014650249313741644
2.999	0.014676996780221675
3.	0.01470385305471509
3.0010000000000003	0.014730770319694069
3.002	0.014757798448951207
3.003	0.01478493990725602
3.004	0.014812197159377937
3.005	0.014839572670086438
3.0060000000000002	0.014867068904150998
3.007	0.01489468832634106
3.008	0.014922433401426103
3.0090000000000003	0.014950306594175605
3.01	0.014978310369358993
3.011	0.01500649259510295
3.012	0.015034807581101121
3.013	0.01506325504040437
3.0140000000000002	0.015091834686063562
3.015	0.015120546231129519
3.016	0.015149389388653105
3.0170000000000003	0.015178363871685181
3.018	0.015207469393276562
3.019	0.015236705666478145
3.02	0.015266072404340745
3.021	0.015295540661566782
3.0220000000000002	0.015325140546425163
3.023	0.015354873508836315
3.024	0.015384740998720704
3.025	0.01541474446599878
3.026	0.015444885360591
3.027	0.015475165132417824
3.028	0.015505585231399683
3.029	0.015536147107457042
3.0300000000000002	0.015566852210510363
3.0309999999999997	0.015597695534496539
3.032	0.015628685376591327
3.033	0.015659823577986866
3.034	0.015691111979875355
3.035	0.01572255242344899
3.036	0.015754146749899917
3.037	0.015785896800420335
3.0380000000000003	0.015817804416202442
3.0389999999999997	0.015849871438438374
3.04	0.015882099708320368
3.041	0.015914537493183462
3.042	0.015947137394371324
3.043	0.015979898439370522
3.044	0.01601281965566757
3.045	0.016045900070749044
3.0460000000000003	0.016079138712101503
3.0469999999999997	0.016112534607211453
3.048	0.016146086783565508
3.049	0.016179794268650176
3.05	0.016213656089952018
3.051	0.016247586997727367
3.052	0.016281675404403905
3.053	0.01631592544517912
3.0540000000000003	0.0163503412552505
3.0549999999999997	0.016384926969815476
3.056	0.01641968672407158
3.057	0.016454624653216243
3.058	0.016489744892446954
3.059	0.016525051576961203
3.06	0.016560548841956436
3.061	0.01659631784113715
3.0620000000000003	0.016632281023405516
3.0629999999999997	0.016668437856170667
3.064	0.016704787806841835
3.065	0.016741330342828143
3.066	0.016778064931538775
3.067	0.01681499104038292
3.068	0.01685210813676972
3.069	0.01688941568810836
3.0700000000000003	0.016926913161808024
3.0709999999999997	0.01696455615057918
3.072	0.01700239065560237
3.073	0.017040418803359356
3.074	0.017078642720331976
3.075	0.017117064533002057
3.076	0.017155686367851388
3.077	0.017194510351361797
3.0780000000000003	0.017233538610015125
3.0789999999999997	0.01727277327029313
3.08	0.017312216458677702
3.081	0.01735184093870666
3.082	0.017391679979378145
3.083	0.017431737486746347
3.084	0.01747201736686541
3.085	0.01751252352578953
3.0860000000000003	0.017553259869572898
3.0869999999999997	0.01759423030426964
3.088	0.017635438735934005
3.089	0.017676889070620115
3.09	0.017718585214382163
3.091	0.01776063319613485
3.092	0.017802928609807537
3.093	0.017845469172190147
3.0940000000000003	0.01788825260007261
3.0949999999999998	0.017931276610244764
3.096	0.017974538919496595
3.097	0.01801803724461795
3.098	0.01806176930239875
3.099	0.018105732809628922
3.1	0.018149925483098326
3.101	0.018194183175097092
3.1020000000000003	0.018238675276884626
3.1029999999999998	0.018283409315220454
3.104	0.018328392816864245
3.105	0.018373633308575534
3.106	0.018419138317113923
3.107	0.018464915369239027
3.108	0.01851097199171039
3.109	0.018557315711287617
3.1100000000000003	0.018603954054730327
3.1109999999999998	0.018651041013010544
3.112	0.018698428772056495
3.113	0.018746115982008774
3.114	0.01879410129300805
3.115	0.018842383355194985
3.116	0.018890960818710195
3.117	0.01893983233369435
3.1180000000000003	0.018988996550288118
3.1189999999999998	0.019038452118632084
3.12	0.019088197688866985
3.121	0.019138122897720274
3.122	0.019188342015619274
3.123	0.019238860299578185
3.124	0.01928968300661113
3.125	0.019340815393732304
3.1260000000000003	0.019392262717955903
3.127	0.019444030236296032
3.128	0.019496123205766956
3.129	0.019548546883382777
3.13	0.01960130652615769
3.1310000000000002	0.0196544117721301
3.132	0.019707863231773304
3.133	0.019761665896584884
3.1340000000000003	0.01981582475806241
3.135	0.01987034480770337
3.136	0.019925231037005414
3.137	0.019980488437466016
3.138	0.020036122000582763
3.1390000000000002	0.02009213671785323
3.14	0.020148537580774915
3.141	0.020205473944578663
3.1420000000000003	0.020262797687711626
3.143	0.02032050505235411
3.144	0.02037859228068661
3.145	0.02043705561488943
3.146	0.02049589129714299
3.1470000000000002	0.02055509556962769
3.148	0.02061466467452388
3.149	0.020674594854011956
3.1500000000000004	0.020734882350272345
3.151	0.020795217689121064
3.152	0.02085592135736739
3.153	0.020917008125456136
3.154	0.020978492763832214
3.1550000000000002	0.021040390042940543
3.1559999999999997	0.021102714733225926
3.157	0.021165481605133367
3.158	0.021228705429107667
3.159	0.021292400975593744
3.16	0.021356583015036516
3.161	0.021421566023449353
3.162	0.02148704690173478
3.1630000000000003	0.02155302225636387
3.1639999999999997	0.021619488693807566
3.165	0.021686442820537027
3.166	0.021753881243023205
3.167	0.021821800567737165
3.168	0.021890197401149974
3.169	0.02195906834973261
3.17	0.022028410019956143
3.1710000000000003	0.02209790869382871
3.1719999999999997	0.022167890109827393
3.173	0.022238369681966564
3.174	0.022309362824260374
3.175	0.0223808849507231
3.176	0.022452951475369024
3.177	0.022525577812212323
3.178	0.022598779375267275
3.1790000000000003	0.02267257157854816
3.1799999999999997	0.022746969836069126
3.181	0.022822305692752665
3.182	0.022898259272255837
3.183	0.022974826829143934
3.184	0.023052004617982264
3.185	0.02312978889333603
3.186	0.02320817590977053
3.1870000000000003	0.023287161921851075
3.1879999999999997	0.02336674318414282
3.189	0.023446915951211185
3.19	0.023527676477621325
3.191	0.02360887819332528
3.192	0.023690668833538788
3.193	0.023773053308864218
3.194	0.023856036529904038
3.1950000000000003	0.023939623407260725
3.1959999999999997	0.024023818851536604
3.197	0.024108627773334262
3.198	0.024194055083256023
3.199	0.02428010569190436
3.2	0.024366784509881747
3.201	0.024453714691491643
3.202	0.024541306040380816
3.2030000000000003	0.02462958660389713
3.2039999999999997	0.024718584429388287
3.205	0.024808327564202273
3.206	0.024898844055686795
3.207	0.024990161951189718
3.208	0.025082309298058904
3.209	0.0251753141436421
3.21	0.02526920453528717
3.2110000000000003	0.02536462348357748
3.2119999999999997	0.02546094680212611
3.213	0.025558165267781933
3.214	0.02565626965739352
3.215	0.025755250747809624
3.216	0.02585509931587899
3.217	0.02595580613845023
3.218	0.026057361992372092
3.2190000000000003	0.02615975765449333
3.2199999999999998	0.02626298390166251
3.221	0.026366486545300702
3.222	0.02647083435589203
3.223	0.026576051138492998
3.224	0.026682160698160096
3.225	0.02678918683994968
3.226	0.02689715336891825
3.2270000000000003	0.0270060840901223
3.2279999999999998	0.02711600280861814
3.229	0.02722693332946241
3.23	0.027338899457711417
3.231	0.02745190543937346
3.232	0.027565995823950095
3.233	0.027681195601894536
3.234	0.02779752976366014
3.2350000000000003	0.027915023299700276
3.2359999999999998	0.028033701200468088
3.237	0.028153588456417102
3.238	0.028274710058000467
3.239	0.028397090995671552
3.24	0.028520756259883717
3.241	0.02864657210201869
3.242	0.028773671266090494
3.2430000000000003	0.02890202775704167
3.2439999999999998	0.02903161557981454
3.245	0.029162408739351824
3.246	0.029294381240595843
3.247	0.029427507088489138
3.248	0.029561760287974265
3.249	0.02969711484399359
3.25	0.02983354476148967
3.2510000000000003	0.029969245566197632
3.252	0.03010607752888584
3.253	0.030244122441115653
3.254	0.030383462094448012
3.255	0.0305241782804441
3.2560000000000002	0.030666352790665104
3.257	0.030810067416672016
3.258	0.030955403950026023
3.2590000000000003	0.031102444182288313
3.26	0.03125126990501981
3.261	0.031403754626677056
3.262	0.031558079833023084
3.263	0.031714218726716335
3.2640000000000002	0.03187214451041528
3.265	0.03203183038677815
3.266	0.03219324955846341
3.2670000000000003	0.0323563752281295
3.268	0.03252118059843461
3.269	0.032687638872037406
3.27	0.03285572325159605
3.271	0.03302391263923132
3.2720000000000002	0.03319376510180831
3.273	0.03336534440565421
3.274	0.03353871431709642
3.2750000000000004	0.033713938602462364
3.276	0.03389108102807915
3.277	0.0340702053602744
3.278	0.034251375365375245
3.279	0.03443465480970907
3.2800000000000002	0.034620107459603325
3.2809999999999997	0.03480772030741021
3.282	0.034997638546400436
3.283	0.03518993059586927
3.284	0.0353846648751123
3.285	0.03558190980342511
3.286	0.035781733800103056
3.287	0.035984205284441725
3.2880000000000003	0.03618939267573672
3.2889999999999997	0.03639736439328327
3.29	0.036608188856377254
3.291	0.03682447717325104
3.292	0.03704360097190327
3.293	0.03726547456926972
3.294	0.03749001228228589
3.295	0.03771712842788755
3.2960000000000003	0.03794673732301049
3.2969999999999997	0.038178753284590076
3.298	0.03841309062956242
3.299	0.03864966367486288
3.3	0.03888838673742725
3.301	0.03912360071472229
3.302	0.039361131126150625
3.303	0.03960123007164616
3.3040000000000003	0.039844149651142816
3.3049999999999997	0.04009014196457406
3.306	0.04033945911187416
3.307	0.04059235319297657
3.308	0.04084907630781521
3.309	0.041109880556324
3.31	0.04137501803843653
3.311	0.041650522172011116
3.3120000000000003	0.04193051335615277
3.3129999999999997	0.04221489330789042
3.314	0.04250356374425386
3.315	0.042796426382272004
3.316	0.04309338293897429
3.317	0.043394335131390134
3.318	0.04369918467654857
3.319	0.044007833291479025
3.3200000000000003	0.04432018269321094
3.3209999999999997	0.04463117767152378
3.322	0.04494597729053011
3.323	0.04526478368709211
3.324	0.04558779899807249
3.325	0.04591522536033402
3.326	0.046247264910738974
3.327	0.04658411978615011
3.3280000000000003	0.046925992123430176
3.3289999999999997	0.04727308405944129
3.33	0.04762559773104668
3.331	0.04798297323904853
3.332	0.04834622094037315
3.333	0.048715589155886946
3.334	0.04909132620645581
3.335	0.04947368041294613
3.3360000000000003	0.04986290009622431
3.3369999999999997	0.050259233577156046
3.338	0.05066292917660827
3.339	0.05107423521544669
3.34	0.05149340001453769
3.341	0.05193130872109422
3.342	0.05237692817349338
3.343	0.05282986203645939
3.3440000000000003	0.053289713974716456
3.3449999999999998	0.05375608765298798
3.346	0.0542285867359988
3.347	0.054706814888472316
3.348	0.055190375775132736
3.349	0.0556788730607043
3.35	0.05617191040991058
3.351	0.056644893132239534
3.3520000000000003	0.05712308981463568
3.3529999999999998	0.05760757068880641
3.354	0.05809940598646062
3.355	0.05859966593930568
3.356	0.05910942077904985
3.357	0.05962974073740138
3.358	0.060161696046067845
3.359	0.06070635693675751
3.3600000000000003	0.06126479364117864
3.3609999999999998	0.061866364374815914
3.362	0.06248213696234178
3.363	0.06311146721220422
3.364	0.0637537109328523
3.365	0.0644082239327351
3.366	0.06507436202030085
3.367	0.06575148100399862
3.3680000000000003	0.06643893669227752
3.3689999999999998	0.06713608489358541
3.37	0.06784228141637233
3.371	0.06852672683831695
3.372	0.06922075978838114
3.373	0.06992556366475763
3.374	0.07064232186563815
3.375	0.0713722177892154
3.3760000000000003	0.0721164348336821
3.377	0.07287615639722962
3.378	0.0736525658780517
3.379	0.0744468466743397
3.38	0.07526018218428634
3.3810000000000002	0.07609264484066099
3.382	0.07694659633831644
3.383	0.07782328740668325
3.3840000000000003	0.07872396877519199
3.385	0.07964989117327158
3.386	0.08060230533035384
3.387	0.0815824619758677
3.388	0.08259161183924371
3.3890000000000002	0.08363100564991253
3.39	0.0847018941373034
3.391	0.08587809499024292
3.3920000000000003	0.08708389398122665
3.393	0.088316143842144
3.394	0.08957169730488812
3.395	0.09084740710134842
3.396	0.09214012596341645
3.3970000000000002	0.09344670662298378
3.398	0.09476400181194031
3.399	0.09608886426217758
3.4000000000000004	0.09741814670558722
3.401	0.09856549917119713
3.402	0.09972208028787466
3.403	0.10089584598162213
3.404	0.10209475217844385
3.4050000000000002	0.10332675480434424
3.406	0.104599809785326
3.407	0.1059218730473935
3.408	0.10730090051655058
3.409	0.10874484811880107
3.41	0.11026167178014946
3.411	0.1121254953980127
3.412	0.11406197553477387
3.4130000000000003	0.11606293672423079
3.4139999999999997	0.11812020350017764
3.415	0.12022560039641494
3.416	0.12237095194673685
3.417	0.12454808268494115
3.418	0.12674881714482572
3.419	0.12896497986018549
3.42	0.13118839536481836
3.4210000000000003	0.13305672257945952
3.4219999999999997	0.13493741623357575
3.423	0.13684376544357707
3.424	0.13878905932586774
3.425	0.14078658699685534
3.426	0.1428496375729475
3.427	0.14499150017054918
3.428	0.14722546390606797
3.4290000000000003	0.1495648178959117
3.4299999999999997	0.1520228512564839
3.431	0.15459538726668684
3.432	0.15731423941603934
3.433	0.16019375535655586
3.434	0.1632482827402511
3.435	0.1664921692191357
3.436	0.16993976244522432
3.4370000000000003	0.17360541007053196
3.4379999999999997	0.1775034597470669
3.439	0.18164825912684945
3.44	0.18605415586188753
3.441	0.19202400993281143
3.442	0.1982055650067424
3.443	0.20453507707940866
3.444	0.2109488021465465
3.4450000000000003	0.21738299620389243
3.4459999999999997	0.22377391524717152
3.447	0.23005781527212876
3.448	0.23617095227448937
3.449	0.24204958224998976
3.45	0.247629961194366
3.451	0.2492580358613493
3.452	0.25067796598818826
3.4530000000000003	0.2520436020701322
3.4539999999999997	0.25350879460242776
3.455	0.2552273940803263
3.456	0.25735325099907436
3.457	0.2600402158539211
3.458	0.263442139140117
3.459	0.26771287135290756
3.46	0.27300626298754277
3.4610000000000003	0.28041229568335413
3.4619999999999997	0.2890919535706469
3.463	0.2991423519238318
3.464	0.3106606060172919
3.465	0.3237438311254265
3.466	0.33848914252263795
3.467	0.3549936554833084
3.468	0.37335448528183945
3.4690000000000003	0.3936687471926359
3.4699999999999998	0.4160335564900645
3.471	0.4441788077720613
3.472	0.4743486685456395
3.473	0.5064200856413581
3.474	0.5402700058897792
3.475	0.57577537612142
3.476	0.6128131431668419
3.4770000000000003	0.6512602538566091
3.4779999999999998	0.6909936550212166
3.479	0.7318902934912817
3.48	0.7738271160972976
3.481	0.8168765877474619
3.482	0.8607082876142458
3.483	0.9051873129476948
3.484	0.9501787609979124
3.4850000000000003	0.9955477290150033
3.4859999999999998	1.0411593142489912
3.487	1.0868786139500415
3.488	1.1325707253681774
3.489	1.1781007457535035
3.49	1.2233337723561246
3.491	1.2622064972893088
3.492	1.300871720220953
3.4930000000000003	1.3395538356821757
3.4939999999999998	1.3784772382040258
3.495	1.4178663223176737
3.496	1.4579454825541684
3.497	1.4989391134446284
3.498	1.541071609520173
3.499	1.5845673653118666
3.5	1.6296507753508283
3.5010000000000003	1.6890733504116562
3.502	1.7497731496156297
3.503	1.811215348327687
3.504	1.8728651219125765
3.505	1.9341876457351554
3.5060000000000002	1.9946480951602807
3.507	2.053711645552729
3.508	2.110843472277357
3.5090000000000003	2.1655087506990185
3.51	2.2171726561824734
3.511	2.2617410464828698
3.512	2.30245413079352
3.513	2.338992800698049
3.5140000000000002	2.371037947780074
3.515	2.39827046362317
3.516	2.4203712398109576
3.5170000000000003	2.437021167927046
3.518	2.447901139555022
3.519	2.4526920462785085
3.52	2.4510747796810985
3.521	2.4307772713066353
3.5220000000000002	2.4041577945990666
3.523	2.3716216629626117
3.524	2.3335741898014564
3.5250000000000004	2.2904206885197755
3.526	2.2425664725218257
3.527	2.1904168552117187
3.528	2.1343771499937163
3.529	2.074852670271992
3.5300000000000002	2.0122487294507136
3.531	1.9463151086839372
3.532	1.8781523828533113
3.5330000000000004	1.8082055945902846
3.534	1.736919786526432
3.535	1.6647400012931075
3.536	1.5921112815218865
3.537	1.5194786698442182
3.5380000000000003	1.4472872088915507
3.5389999999999997	1.37598194129546
3.54	1.3060079096873
3.541	1.2428883935422514
3.542	1.1816824267182415
3.543	1.1225272799168096
3.544	1.0655602238395732
3.545	1.0109185291880702
3.5460000000000003	0.9587394666638431
3.5469999999999997	0.9091603069685248
3.548	0.8623183208035919
3.549	0.8183507788706738
3.55	0.7773949518713138
3.551	0.7463173285375023
3.552	0.7181181301446092
3.553	0.6925267959984007
3.5540000000000003	0.6692727654046479
3.5549999999999997	0.648085477669161
3.556	0.6286943720976832
3.557	0.6108288879960222
3.558	0.59421846466995
3.559	0.5785925414252404
3.56	0.5636805575676883
3.561	0.5443501972132611
3.5620000000000003	0.5254873066872225
3.5629999999999997	0.5071159771250636
3.564	0.4892602996622176
3.565	0.4719443654341745
3.566	0.45519226557639236
3.567	0.43902809122433006
3.568	0.42347593351346796
3.569	0.4085598835792647
3.5700000000000003	0.39430403255718005
3.5709999999999997	0.3815676180698382
3.572	0.3694889698269275
3.573	0.35804156402531606
3.574	0.3471988768618497
3.575	0.3369343845333754
3.576	0.3272215632367538
3.577	0.3180338891688315
3.5780000000000003	0.30934483852645633
3.5789999999999997	0.30112788750649094
3.58	0.29335651230577214
3.581	0.28605211388881385
3.582	0.2791373391534393
3.583	0.27258275976512425
3.584	0.2663589473893531
3.585	0.26043647369160144
3.5860000000000003	0.25478591033734543
3.5869999999999997	0.24937782899207106
3.588	0.24418280132124726
3.589	0.2391713989903597
3.59	0.2343141936648846
3.591	0.22895550615563606
3.592	0.22373011358001188
3.593	0.21864654220074042
3.5940000000000003	0.21371331828055046
3.5949999999999998	0.2089389680821792
3.596	0.20433201786834912
3.597	0.19990099390179725
3.598	0.19565442244525236
3.599	0.19160082976144352
3.6	0.1877487421131052
3.601	0.18451855095355113
3.6020000000000003	0.18148195582822402
3.6029999999999998	0.17862252147315652
3.604	0.1759238126243723
3.605	0.17336939401790374
3.606	0.17094283038977842
3.607	0.16862768647602405
3.608	0.16640752701267142
3.609	0.1642659167357482
3.6100000000000003	0.16218642038128225
3.6109999999999998	0.15985075617610914
3.612	0.15756262909327967
3.613	0.15532389759665574
3.614	0.15313642015009513
3.615	0.1510020552174557
3.616	0.14892266126259812
3.617	0.1469000967493803
3.6180000000000003	0.1449362201416601
3.6189999999999998	0.14303288990329893
3.62	0.14119196449815224
3.621	0.13947464448916275
3.622	0.13781984975025355
3.623	0.13622584225442935
3.624	0.13469088397469695
3.625	0.13321323688406095
3.6260000000000003	0.13179116295552618
3.627	0.13042292416209986
3.628	0.1291067824767849
3.629	0.1278409998725885
3.63	0.12662383832251548
3.6310000000000002	0.12545699198220914
3.632	0.12433508263096842
3.633	0.12325616423072919
3.6340000000000003	0.12221829074342738
3.635	0.12121951613100072
3.636	0.12025789435538382
3.637	0.11933147937851438
3.638	0.11843832516232831
3.6390000000000002	0.11757648566876167
3.64	0.11674401485975155
3.641	0.11590323053078821
3.6420000000000003	0.11509008863852288
3.643	0.11430480897316243
3.644	0.1135476113249113
3.645	0.11281871548397635
3.646	0.11211834124056304
3.6470000000000002	0.1114467083848769
3.648	0.11080403670712437
3.649	0.11019054599751094
3.6500000000000004	0.1096064560462422
3.651	0.10905313182588848
3.652	0.10852957853929912
3.653	0.10803594657168891
3.654	0.1075723863082717
3.6550000000000002	0.10713904813426138
3.656	0.1067360824348724
3.657	0.10636363959531865
3.6580000000000004	0.10602187000081406
3.659	0.10571092403657316
3.66	0.10543095208780945
3.661	0.10521918893587068
3.662	0.10503645303067793
3.6630000000000003	0.10488064721828565
3.664	0.10474967434474844
3.665	0.10464143725612073
3.666	0.10455383879845699
3.667	0.10448478181781173
3.668	0.10443216916023941
3.669	0.10439390367179455
3.67	0.10436788819853163
3.6710000000000003	0.10426084581198154
3.6719999999999997	0.10416738517966327
3.673	0.10409093519457195
3.674	0.10403492474970302
3.675	0.10400278273805175
3.676	0.10399793805261343
3.677	0.10402381958638338
3.678	0.1040838562323569
3.6790000000000003	0.10418147688352937
3.6799999999999997	0.10432011043289591
3.681	0.10449302762937661
3.682	0.10471443115513754
3.683	0.10498836554826954
3.684	0.10531887534686357
3.685	0.10571000508901013
3.686	0.10616579931280014
3.6870000000000003	0.10669030255632464
3.6879999999999997	0.10728755935767367
3.689	0.1079616142549391
3.69	0.10871651178621085
3.691	0.10957543673439243
3.692	0.11052213337792556
3.693	0.11155948624006302
3.694	0.11269037984405891
3.6950000000000003	0.11391769871316748
3.6959999999999997	0.11524432737064068
3.697	0.11667315033973455
3.698	0.11820705214370093
3.699	0.11984891730579413
3.7	0.12160163034926857
3.701	0.12362624436603062
3.702	0.12575788933682266
3.7030000000000003	0.12798986381104155
3.7039999999999997	0.13031546633808008
3.705	0.13272799546733824
3.706	0.13522074974820872
3.707	0.1377870277300884
3.708	0.14042012796237435
3.709	0.14311334899446004
3.71	0.14585998937574246
3.7110000000000003	0.14846307966932307
3.7119999999999997	0.15111771780399857
3.713	0.1538287337222784
3.714	0.15660095736666363
3.715	0.15943921867966013
3.716	0.16234834760377384
3.717	0.16533317408150688
3.718	0.1683985280553652
3.7190000000000003	0.17154923946785486
3.7199999999999998	0.17479013826147627
3.721	0.17830921939376002
3.722	0.1819170468821849
3.723	0.185607349759256
3.724	0.1893738570574784
3.725	0.1932102978093522
3.726	0.19711040104738253
3.7270000000000003	0.20106789580407464
3.7279999999999998	0.20507651111192662
3.729	0.20912997600344907
3.73	0.2132220195111401
3.731	0.21735441227256563
3.732	0.2215123543451666
3.733	0.22568908739143909
3.734	0.22987785307388467
3.7350000000000003	0.23407189305500498
3.7359999999999998	0.23826444899729424
3.737	0.24244876256325962
3.738	0.24661807541539535
3.739	0.25076562921620305
3.74	0.2548846656281843
3.741	0.25888865092772495
3.742	0.2628554370353224
3.7430000000000003	0.2667831004853635
3.7439999999999998	0.27066971781222837
3.745	0.2745133655503092
3.746	0.278312120233986
3.747	0.2820640583976457
3.748	0.2857672565756753
3.749	0.28941979130245665
3.75	0.29301973911237666
3.7510000000000003	0.29646208456088957
3.752	0.2998542441600318
3.753	0.3032005424429178
3.754	0.30650530394265146
3.755	0.30977285319234277
3.7560000000000002	0.3130075147251015
3.757	0.3162136130740333
3.758	0.31939547277224795
3.7590000000000003	0.3225574183528553
3.76	0.3257037743489596
3.761	0.32891906860335646
3.762	0.3321225615328211
3.763	0.335313716863816
3.7640000000000002	0.33849199832280363
3.765	0.34165686963624226
3.766	0.3448077945305943
3.7670000000000003	0.3479442367323223
3.768	0.35106565996788297
3.769	0.35417152796374307
3.77	0.35726130444635945
3.771	0.36031896062211205
3.7720000000000002	0.3633603916781568
3.773	0.3663860002815632
3.774	0.3693961890994047
3.7750000000000004	0.3723913607987547
3.776	0.37537191804668135
3.777	0.37833826351026206
3.778	0.381290799856565
3.779	0.3842299297526636
3.7800000000000002	0.38715605586563134
3.781	0.3900626451955511
3.782	0.3929574564199366
3.7830000000000004	0.39584131254931504
3.784	0.3987150365942083
3.785	0.4015794515651474
3.786	0.4044353804726544
3.787	0.4072836463272564
3.7880000000000003	0.41012507213948046
3.789	0.41296048091984994
3.79	0.41579069567889193
3.7910000000000004	0.41864989232212624
3.792	0.4215035195775069
3.793	0.4243503790679896
3.794	0.427189272416521
3.795	0.43001900124605286
3.7960000000000003	0.43283836717953705
3.7969999999999997	0.4356461718399203
3.798	0.4384412168501582
3.799	0.4412223038331975
3.8	0.44398823441199
3.801	0.446697892899421
3.802	0.4493924174594182
3.803	0.45207302894584644
3.8040000000000003	0.4547409482125705
3.8049999999999997	0.45739739611345054
3.806	0.46004359350235485
3.807	0.4626807612331436
3.808	0.4653101201596816
3.809	0.4679328911358337
3.81	0.47055029501546114
3.811	0.47319334309021627
3.8120000000000003	0.4758316602950984
3.8129999999999997	0.47846466200288956
3.814	0.48109176358638017
3.815	0.48371238041835224
3.816	0.4863259278715926
3.817	0.48893182131888807
3.818	0.4915294761330219
3.819	0.4941183076867809
3.8200000000000003	0.49669773135295175
3.8209999999999997	0.499250522802971
3.822	0.5017937455777227
3.823	0.5043278235167374
3.824	0.50685318045955
3.825	0.5093702402456955
3.826	0.5118794267147055
3.827	0.514381163706115
3.8280000000000003	0.5168758750594588
3.8289999999999997	0.5193639846142676
3.83	0.5218459162100796
3.831	0.5243433664106837
3.832	0.5268341970753408
3.833	0.5293175427875703
3.834	0.531792538130888
3.835	0.5342583176888134
3.8360000000000003	0.5367140160448656
3.8369999999999997	0.5391587677825596
3.838	0.5415917074854179
3.839	0.5440119697369554
3.84	0.5464186891206916
3.841	0.548813513910488
3.842	0.551192912654649
3.843	0.5535558675918246
3.8440000000000003	0.5559013609606649
3.8449999999999998	0.5582283749998156
3.846	0.5605358919479297
3.847	0.5628228940436533
3.848	0.5650883635256361
3.849	0.5673312826325282
3.85	0.5695506336029765
3.851	0.5716711223013279
3.8520000000000003	0.5737705089389779
3.8529999999999998	0.5758522773530153
3.854	0.5779199113805353
3.855	0.5799768948586269
3.856	0.5820267116243825
3.857	0.5840728455148945
3.858	0.5861187803672527
3.859	0.5881680000185495
3.8600000000000003	0.5902239883058775
3.8609999999999998	0.5924274690685319
3.862	0.5946363685655104
3.863	0.5968458530580101
3.864	0.5990510888072323
3.865	0.6012472420743784
3.866	0.6034294791206465
3.867	0.605592966207238
3.8680000000000003	0.6077328695953539
3.8689999999999998	0.6098443555461918
3.87	0.6119225903209556
3.871	0.6137705771093459
3.872	0.6155872914908181
3.873	0.6173795459733309
3.874	0.61915415306484
3.875	0.620917925273304
3.8760000000000003	0.6226776751066815
3.877	0.6244402150729276
3.878	0.626212357680003
3.879	0.6280009154358632
3.88	0.6298127008484665
3.8810000000000002	0.6317325663328005
3.882	0.633684554798457
3.883	0.6356707490620593
3.8840000000000003	0.6376932319402311
3.885	0.639754086249592
3.886	0.6418553948067683
3.887	0.6439992404283799
3.888	0.64618770593105
3.8890000000000002	0.6484228741314024
3.89	0.6507068278460577
3.891	0.6531464310435184
3.8920000000000003	0.655632635015688
3.893	0.6581611722063445
3.894	0.6607277750592738
3.895	0.6633281760182539
3.896	0.6659581075270673
3.8970000000000002	0.6686133020294965
3.898	0.6712894919693208
3.899	0.6739824097903224
3.9000000000000004	0.6766877879362841
3.901	0.679242272743977
3.902	0.6818103243464365
3.903	0.6843973167696836
3.904	0.6870086240397438
3.9050000000000002	0.6896496201826424
3.906	0.6923256792244012
3.907	0.6950421751910457
3.9080000000000004	0.6978044821086015
3.909	0.7006179740030889
3.91	0.7034880249005372
3.911	0.7065236718921286
3.912	0.709620343328717
3.9130000000000003	0.7127771306263184
3.914	0.7159931252009444
3.915	0.7192674184686108
3.9160000000000004	0.7225991018453334
3.917	0.7259872667471223
3.918	0.729431004589998
3.919	0.7329294067899703
3.92	0.7364815647630552
3.9210000000000003	0.7403143622186902
3.9219999999999997	0.7441852926859225
3.923	0.7480796419872328
3.924	0.7519826959450895
3.925	0.7558797403819684
3.926	0.7597560611203446
3.927	0.7635969439826886
3.928	0.7673876747914758
3.9290000000000003	0.7711135393691818
3.9299999999999997	0.7747598235382751
3.931	0.7781794088681422
3.932	0.7814980099345334
3.933	0.7847089370601117
3.934	0.7878055005675396
3.935	0.7907810107794756
3.936	0.7936287780185823
3.9370000000000003	0.7963421126075222
3.9379999999999997	0.798914324868953
3.939	0.8013387251255406
3.94	0.8036086236999428
3.941	0.8057698218692507
3.942	0.8077599577317325
3.943	0.8095691603400821
3.944	0.8111875587469963
3.9450000000000003	0.8126052820051717
3.9459999999999997	0.8138124591673023
3.947	0.8147992192860861
3.948	0.8155556914142177
3.949	0.8160720046043932
3.95	0.8163382879093088
3.951	0.8159332343985032
3.952	0.81528334462196
3.9530000000000003	0.8144036831465051
3.9539999999999997	0.8133093145389669
3.955	0.8120153033661698
3.956	0.8105367141949419
3.957	0.8088886115921095
3.958	0.8070860601244981
3.959	0.8051441243589361
3.96	0.8030778688622493
3.9610000000000003	0.8009333581479606
3.9619999999999997	0.7986927780515539
3.963	0.7963693143552034
3.964	0.7939761528410905
3.965	0.7915264792913924
3.966	0.7890334794882864
3.967	0.7865103392139527
3.968	0.7839702442505687
3.9690000000000003	0.7814263803803115
3.9699999999999998	0.7788919333853628
3.971	0.7762120305312631
3.972	0.7735781014814717
3.973	0.7710135173828101
3.974	0.7685416493821001
3.975	0.7661858686261663
3.976	0.7639695462618306
3.9770000000000003	0.7619160534359145
3.9779999999999998	0.7600487612952436
3.979	0.7583910409866371
3.98	0.7569662636569201
3.981	0.7563598518786541
3.982	0.7559990616501499
3.983	0.7558732003954586
3.984	0.7559715755386305
3.9850000000000003	0.7562834945037166
3.9859999999999998	0.7567982647147666
3.987	0.7575051935958323
3.988	0.7583935885709635
3.989	0.759452757064211
3.99	0.760672006499626
3.991	0.762040644301258
3.992	0.7635479778931581
3.9930000000000003	0.7651833146993777
3.9939999999999998	0.7669359621439652
3.995	0.7687952276509743
3.996	0.7707504186444533
3.997	0.7727908425484533
3.998	0.7749058067870261
3.999	0.7770846187842205
4.	0.7793165859640879

==> anc/Fig4-PS_chi0.6.dat <==
2.	0.006092578311691301
2.001	0.006102666694450897
2.002	0.006112783211011896
2.003	0.006122927874065583
2.004	0.0061331006963032285
2.005	0.006143301690416116
2.006	0.0061535308690955255
2.007	0.0061637882450327405
2.008	0.006174073830919033
2.009	0.006184387639445685
2.01	0.006194729683303978
2.011	0.006205099975185195
2.012	0.006215498527780607
2.013	0.006225925353781498
2.014	0.006236380465879148
2.015	0.0062468638767648405
2.016	0.006257375599129846
2.017	0.00626791564566545
2.018	0.00627848402906293
2.019	0.006289080762013571
2.02	0.006299705857208644
2.021	0.006310357115082419
2.022	0.006321036894659373
2.023	0.006331745342706971
2.024	0.0063424826059926675
2.025	0.006353248831283928
2.026	0.006364044165348215
2.027	0.006374868754952997
2.028	0.0063857227468657254
2.029	0.0063966062878538675
2.03	0.006407519524684885
2.031	0.006418461519091079
2.032	0.006429433568634775
2.033	0.0064404358858431475
2.034	0.0064514686832433665
2.035	0.006462532173362606
2.036	0.006473626568728026
2.037	0.0064847520818668
2.038	0.006495908925306096
2.039	0.006507097311573091
2.04	0.006518317453194943
2.041	0.006529574549847977
2.042	0.006540863524658748
2.043	0.006552184287902967
2.044	0.00656353674985633
2.045	0.006574920820794547
2.046	0.0065863364109933235
2.047	0.006597783430728372
2.048	0.006609261790275386
2.049	0.006620771399910077
2.05	0.006632312169908151
2.051	0.006643904769244715
2.052	0.006655527091393074
2.053	0.006667177788525946
2.054	0.006678855512816042
2.055	0.006690558916436081
2.056	0.006702286651558763
2.057	0.006714037370356805
2.058	0.00672580972500292
2.059	0.006737602367669825
2.06	0.0067494139505302215
2.061	0.006761165556906433
2.062	0.006772938108964013
2.063	0.006784734960018128
2.064	0.0067965594633839265
2.065	0.006808414972376574
2.066	0.0068203048403112304
2.067	0.006832232420503063
2.068	0.0068442010662672186
2.069	0.0068562141309188645
2.07	0.00686827496777316
2.071	0.0068804659952191845
2.072	0.006892706709675513
2.073	0.006904995672634648
2.074	0.006917331445589089
2.075	0.006929712590031341
2.076	0.00694213766745389
2.077	0.006954605239349241
2.078	0.006967113867209894
2.079	0.0069796621125283505
2.08	0.0069922485367971
2.081	0.007004845496983929
2.082	0.007017479347259066
2.083	0.00703015023726803
2.084	0.00704285831665632
2.085	0.007055603735069455
2.086	0.007068386642152946
2.087	0.0070812071875523104
2.088	0.00709406552091305
2.089	0.007106961791880681
2.09	0.007119896150100715
2.091	0.007132870963231244
2.092	0.00714588402848019
2.093	0.007158935361068067
2.094	0.007172024976215382
2.095	0.007185152889142648
2.096	0.007198319115070361
2.097	0.007211523669219035
2.098	0.0072247665668091765
2.099	0.0072380478230613
2.1	0.0072513674531959
2.101	0.007264719295130095
2.102	0.007278109915769812
2.103	0.007291539704717589
2.104	0.0073050090515759435
2.105	0.007318518345947414
2.106	0.007332067977434533
2.107	0.007345658335639836
2.108	0.007359289810165844
2.109	0.007372962790615094
2.11	0.007386677666590117
2.111	0.007400440532587017
2.112	0.007414245727563623
2.113	0.007428093295371345
2.114	0.007441983279861591
2.115	0.007455915724885772
2.116	0.007469890674295282
2.117	0.007483908171941534
2.118	0.007497968261675934
2.119	0.007512070987349895
2.12	0.007526216392814809
2.121	0.007540402236110952
2.122	0.007554630985434875
2.123	0.007568902823172
2.124	0.00758321793170773
2.125	0.007597576493427483
2.126	0.007611978690716676
2.127	0.007626424705960723
2.128	0.007640914721545044
2.129	0.0076554489198550416
2.13	0.007670027483276136
2.1310000000000002	0.007684648554107813
2.132	0.0076993144784629815
2.133	0.007714025562368635
2.134	0.0077287821118517605
2.135	0.007743584432939343
2.136	0.007758432831658377
2.137	0.0077733276140358335
2.138	0.0077882690860987085
2.1390000000000002	0.007803257553873994
2.14	0.007818293323388662
2.141	0.007833383150150417
2.142	0.007848520499827918
2.143	0.00786370528757053
2.144	0.007878937428527629
2.145	0.007894216837848566
2.146	0.007909543430682718
2.147	0.007924917122179454
2.148	0.007940337827488146
2.149	0.007955805461758147
2.15	0.007971319940138834
2.151	0.00798686978275136
2.152	0.008002466990381084
2.153	0.008018112168785129
2.154	0.008033805923720641
2.155	0.008049548860944758
2.156	0.008065341586214626
2.157	0.008081184705287367
2.158	0.008097078823920127
2.159	0.008113024547870044
2.16	0.008129022482894264
2.161	0.008145084236281939
2.162	0.00816119874549867
2.163	0.008177365949542074
2.164	0.008193585787409785
2.165	0.008209858198099405
2.166	0.008226183120608565
2.167	0.008242560493934886
2.168	0.008258990257075995
2.169	0.0082754723490295
2.17	0.00829200670879303
2.171	0.008308585973806073
2.172	0.008325217827143063
2.173	0.008341902650320284
2.174	0.008358640824854038
2.175	0.00837543273226062
2.176	0.008392278754056336
2.177	0.008409179271757466
2.178	0.008426134666880311
2.179	0.00844314532094117
2.18	0.008460211615456344
2.181	0.008477334466037219
2.182	0.008494513687735595
2.183	0.008511749629698365
2.184	0.008529042641072435
2.185	0.008546393071004686
2.186	0.00856380126864202
2.187	0.008581267583131331
2.188	0.008598792363619526
2.189	0.008616375959253485
2.19	0.008634018719180108
2.191	0.008651694739427113
2.192	0.008669432213358717
2.193	0.008687233081219931
2.194	0.00870509928325579
2.195	0.00872303275971132
2.196	0.008741035450831562
2.197	0.008759109296861526
2.198	0.008777256238046245
2.199	0.00879547821463075
2.2	0.008813777166860076
2.201	0.008832240175043906
2.202	0.008850778879358687
2.203	0.008869390060045524
2.204	0.008888070497345534
2.205	0.00890681697149981
2.206	0.00892562626274947
2.207	0.008944495151335621
2.208	0.00896342041749938
2.209	0.008982398841481838
2.21	0.009001427203524112
2.211	0.009020419111152063
2.212	0.009039459558092676
2.213	0.009058550365357665
2.214	0.009077693353958766
2.215	0.00909689034490771
2.216	0.009116143159216234
2.217	0.00913545361789605
2.218	0.009154823541958897
2.219	0.009174254752416504
2.22	0.009193749070280609
2.221	0.009213329104257099
2.222	0.009232974627803285
2.223	0.009252686202070643
2.224	0.009272464388210657
2.225	0.009292309747374787
2.226	0.009312222840714519
2.227	0.009332204229381327
2.228	0.009352254474526697
2.229	0.009372374137302089
2.23	0.009392563778858987
2.231	0.00941282439500148
2.232	0.009433156085885859
2.233	0.009453559386321
2.234	0.009474034831115804
2.235	0.009494582955079166
2.236	0.00951520429301999
2.237	0.00953589937974715
2.238	0.00955666875006955
2.239	0.009577512938796084
2.24	0.009598432480735655
2.241	0.009619440867127469
2.242	0.009640524891111897
2.243	0.009661684302259629
2.2439999999999998	0.009682918850141357
2.245	0.009704228284327786
2.246	0.009725612354389583
2.247	0.009747070809897455
2.248	0.009768603400422099
2.249	0.009790209875534191
2.25	0.009811889984804431
2.251	0.009833619728072413
2.252	0.009855424044017569
2.253	0.009877304121588243
2.254	0.00989926114973275
2.255	0.009921296317399434
2.2560000000000002	0.009943410813536639
2.257	0.00996560582709268
2.258	0.009987882547015901
2.259	0.010010242162254638
2.26	0.01003268586175722
2.261	0.010055238549127031
2.262	0.010077876261405529
2.263	0.010100598750289238
2.2640000000000002	0.010123405767474681
2.265	0.010146297064658352
2.266	0.010169272393536776
2.267	0.010192331505806465
2.268	0.010215474153163935
2.269	0.010238700087305711
2.27	0.010262009059928284
2.271	0.01028538258344781
2.2720000000000002	0.010308839754252114
2.273	0.01033238142944862
2.274	0.010356008466144786
2.275	0.010379721721448056
2.276	0.010403522052465874
2.277	0.010427410316305697
2.278	0.01045138737007495
2.279	0.010475454070881088
2.2800000000000002	0.010499611275831568
2.281	0.010523862825393316
2.282	0.010548206412504618
2.283	0.010572642713463256
2.284	0.010597172404567003
2.285	0.010621796162113653
2.286	0.010646514662400961
2.287	0.010671328581726716
2.2880000000000003	0.01069623859638871
2.289	0.010721245382684697
2.29	0.010746349616912468
2.291	0.010771570102288582
2.292	0.0107968882895909
2.293	0.01082230375651607
2.294	0.010847816080760714
2.295	0.010873424840021479
2.296	0.010899129611995009
2.297	0.010924929974377953
2.298	0.01095082550486693
2.299	0.010976815781158594
2.3	0.01100290038094958
2.301	0.011029044713284869
2.302	0.011055284595340123
2.303	0.011081621675639374
2.304	0.011108057602706632
2.305	0.011134594025065926
2.306	0.011161232591241247
2.307	0.01118797494975662
2.308	0.011214822749136062
2.309	0.011241777637903596
2.31	0.011268841264583215
2.311	0.011296046358389883
2.312	0.011323361603478436
2.313	0.011350786764694665
2.314	0.011378321606884323
2.315	0.011405965894893193
2.316	0.011433719393567056
2.317	0.011461581867751699
2.318	0.011489553082292872
2.319	0.011517632802036364
2.32	0.01154582079182795
2.321	0.011574095573875346
2.322	0.011602479443094988
2.323	0.011630973451765274
2.324	0.01165957865216459
2.325	0.011688296096571335
2.326	0.011717126837263872
2.327	0.0117460719265206
2.328	0.011775132416619904
2.329	0.011804309359840186
2.33	0.011833603808459804
2.331	0.011863016193517244
2.332	0.011892548226181712
2.333	0.011922200996382509
2.334	0.011951975594048902
2.335	0.011981873109110194
2.336	0.012011894631495674
2.337	0.012042041251134648
2.338	0.012072314057956378
2.339	0.012102714141890169
2.34	0.012133242592865311
2.341	0.012163929898383878
2.342	0.012194745969131287
2.343	0.012225690113365766
2.344	0.012256761639345526
2.345	0.012287959855328797
2.346	0.012319284069573761
2.347	0.01235073359033865
2.348	0.012382307725881676
2.349	0.012414005784461066
2.35	0.012445827074335005
2.351	0.012477718550028074
2.352	0.012509735046485688
2.3529999999999998	0.012541879044919615
2.354	0.012574153026541638
2.355	0.012606559472563495
2.356	0.01263910086419697
2.357	0.012671779682653844
2.358	0.012704598409145857
2.359	0.01273755952488479
2.36	0.012770665511082411
2.3609999999999998	0.012803967201594652
2.362	0.01283741579452585
2.363	0.01287101084062446
2.364	0.012904751890638982
2.365	0.01293863849531792
2.366	0.012972670205409724
2.367	0.013006846571662898
2.368	0.013041167144825927
2.3689999999999998	0.013075631475647297
2.37	0.013110239114875506
2.371	0.013144956650241487
2.372	0.013179818593269901
2.373	0.013214826492467888
2.374	0.013249981896342541
2.375	0.013285286353400998
2.376	0.013320741412150382
2.377	0.013356348621097816
2.378	0.01339210952875044
2.379	0.013428025683615345
2.38	0.01346409863419967
2.3810000000000002	0.013500330886404744
2.382	0.013536722973319579
2.383	0.013573276385427425
2.384	0.01360999261321151
2.385	0.013646873147155073
2.386	0.01368391947774136
2.387	0.01372113309545357
2.388	0.013758515490774956
2.3890000000000002	0.013796068154188766
2.39	0.013833792576178198
2.391	0.01387173200713041
2.392	0.013909843646721461
2.393	0.013948126454531315
2.394	0.01398657939013996
2.395	0.014025201413127322
2.396	0.014063991483073385
2.3970000000000002	0.014102948559558135
2.398	0.014142071602161502
2.399	0.014181359570463467
2.4	0.014220811424044
2.401	0.014260342940475849
2.402	0.014300041302679985
2.403	0.014339910511570105
2.404	0.014379954568059967
2.4050000000000002	0.014420177473063326
2.406	0.014460583227493879
2.407	0.014501175832265383
2.408	0.014541959288291573
2.409	0.014582937596486186
2.41	0.014624114757762976
2.411	0.014665578410366416
2.412	0.01470724384895035
2.4130000000000003	0.014749110005499395
2.414	0.014791175811998115
2.415	0.014833440200431125
2.416	0.014875902102783023
2.417	0.01491856045103841
2.418	0.014961414177181904
2.419	0.015004462213198065
2.42	0.015047703491071509
2.421	0.015091079906765635
2.422	0.015134650885014821
2.423	0.015178418814532184
2.424	0.0152223860840309
2.425	0.015266555082224123
2.426	0.015310928197825032
2.427	0.015355507819546742
2.428	0.01540029633610243
2.429	0.015445296136205251
2.43	0.015490509608568384
2.431	0.015535939573018699
2.432	0.01558158796102751
2.433	0.015627457135179868
2.434	0.015673549458060845
2.435	0.015719867292255447
2.436	0.015766413000348745
2.437	0.015813188944925793
2.438	0.01586019748857166
2.439	0.015907440993871348
2.44	0.015954921823409934
2.441	0.01600270905921563
2.442	0.016050734300827728
2.443	0.016098995867228617
2.444	0.01614749207740076
2.445	0.016196221250326583
2.446	0.016245181704988548
2.447	0.01629437176036904
2.448	0.01634378973545052
2.449	0.016393433949215424
2.45	0.016443302720646202
2.451	0.01649327196333468
2.452	0.016543469820162398
2.453	0.01659390202862031
2.454	0.0166445743261994
2.455	0.016695492450390564
2.456	0.01674666213868479
2.457	0.016798089128573022
2.458	0.016849779157546246
2.459	0.01690173796309536
2.46	0.016953971282711346
2.461	0.017006597991319768
2.462	0.017059503832162773
2.463	0.017112687685917047
2.464	0.01716614843325935
2.465	0.017219884954866416
2.466	0.017273896131415004
2.467	0.017328180843581804
2.468	0.017382737972043566
2.469	0.017437566397477032
2.47	0.017492665000558957
2.471	0.01754795645847463
2.472	0.017603520473785626
2.473	0.017659360545562098
2.474	0.017715480172874224
2.475	0.017771882854792108
2.476	0.01782857209038593
2.477	0.017885551378725835
2.478	0.01794282421888201
2.479	0.01800039410992455
2.48	0.01805826455092364
2.481	0.018116436538161727
2.482	0.018174916225180793
2.483	0.018233707262735044
2.484	0.018292813301578763
2.485	0.018352237992466207
2.4859999999999998	0.01841198498615163
2.487	0.018472057933389314
2.488	0.018532460484933462
2.489	0.018593196291538362
2.49	0.01865426900395829
2.491	0.018715783006755006
2.492	0.01877763511179599
2.493	0.018839822864756255
2.4939999999999998	0.018902343811310812
2.495	0.018965195497134702
2.496	0.019028375467902873
2.497	0.019091881269290366
2.498	0.019155710446972223
2.499	0.01921986054662339
2.5	0.019284329113918915
2.501	0.019348929340040406
2.502	0.01941385429815587
2.503	0.019479112706939947
2.504	0.01954471328506719
2.505	0.019610664751212238
2.5060000000000002	0.019676975824049734
2.507	0.019743655222254228
2.508	0.019810711664500356
2.509	0.01987815386946273
2.51	0.019945990555815963
2.511	0.020014402947131776
2.512	0.02008321680234539
2.513	0.020152430385289195
2.5140000000000002	0.02022204195979559
2.515	0.020292049789696873
2.516	0.02036245213882544
2.517	0.02043324727101365
2.518	0.020504433450093867
2.519	0.02057600893989849
2.52	0.020647972004259812
2.521	0.020720199735245408
2.5220000000000002	0.020792818912195817
2.523	0.020865835142686664
2.524	0.020939254034293663
2.525	0.0210130811945925
2.526	0.021087322231158865
2.527	0.021161982751568473
2.528	0.021237068363396946
2.529	0.02131258467422
2.5300000000000002	0.02138853729161335
2.531	0.0214649208406871
2.532	0.021541752577086463
2.533	0.02161903877399109
2.534	0.02169678570458064
2.535	0.021774999642034804
2.536	0.021853686859533168
2.537	0.021932853630255426
2.5380000000000003	0.02201250622738127
2.539	0.022092650924090285
2.54	0.02217329399356216
2.541	0.022254636572630444
2.542	0.022336478260902487
2.543	0.022418813521639564
2.544	0.02250163681810284
2.545	0.022584942613553594
2.5460000000000003	0.022668725371253095
2.547	0.022752979554462517
2.548	0.02283769962644313
2.549	0.022922880050456174
2.55	0.02300851528976289
2.551	0.023094238625293004
2.552	0.023180427592477505
2.553	0.023267098544415943
2.5540000000000003	0.023354267834207878
2.555	0.02344195181495274
2.556	0.02353016683975009
2.557	0.023618929261699437
2.558	0.023708255433900302
2.559	0.02379816170945223
2.56	0.02388866444145467
2.561	0.023980118752447925
2.5620000000000003	0.024072181694609538
2.563	0.024164849089557686
2.564	0.02425811675891066
2.565	0.02435198052428672
2.566	0.02444643620730412
2.567	0.024541479629581163
2.568	0.02463710661273602
2.569	0.024733312978386986
2.5700000000000003	0.024830094548152368
2.571	0.0249272123549221
2.572	0.025024911238662607
2.573	0.02512320125061204
2.574	0.025222092442008542
2.575	0.025321594864090313
2.576	0.02542171856809541
2.577	0.025522473605262032
2.578	0.02562387002682832
2.5789999999999997	0.025725917884032428
2.58	0.025828627228112553
2.581	0.025932000584448077
2.582	0.026036055986248512
2.583	0.026140803940864706
2.584	0.02624625495564736
2.585	0.026352419537947317
2.586	0.026459308195115373
2.5869999999999997	0.026566931434502325
2.588	0.026675299763459014
2.589	0.026784423689336145
2.59	0.02689431371948456
2.591	0.02700531392914881
2.592	0.027117081041549904
2.593	0.027229605347802707
2.594	0.02734287713902203
2.5949999999999998	0.02745688670632269
2.596	0.02757162434081955
2.597	0.02768708033362732
2.598	0.027803244975860866
2.599	0.027920108558635054
2.6	0.028037661373064595
2.601	0.028155254882901246
2.602	0.028273556923432818
2.6029999999999998	0.028392596502584
2.604	0.028512402628279556
2.605	0.02863300430844407
2.606	0.028754430551002297
2.607	0.02887671036387899
2.608	0.028999872754998737
2.609	0.029123946732286295
2.61	0.029248961303666363
2.6109999999999998	0.02937555410352955
2.612	0.02950310862688222
2.613	0.02963161699519648
2.614	0.029761071329944606
2.615	0.02989146375259888
2.616	0.030022786384631395
2.617	0.03015503134751444
2.618	0.030288190762720227
2.6189999999999998	0.030422256751720975
2.62	0.03055722143598897
2.621	0.030692644420850457
2.622	0.030828976557023314
2.623	0.03096623617907957
2.624	0.031104441621591074
2.625	0.03124361121912985
2.626	0.03138376330626787
2.627	0.0315249162175771
2.628	0.031667088287629576
2.629	0.03181029785099713
2.63	0.0319545632422518
2.6310000000000002	0.03209989443005178
2.632	0.032246318621907834
2.633	0.03239385465941707
2.634	0.03254252138417653
2.635	0.03269233763778327
2.636	0.0328433222618344
2.637	0.03299549409792685
2.638	0.033148871987657716
2.6390000000000002	0.033303474772624124
2.64	0.033459321294422986
2.641	0.03361705743247387
2.642	0.033776036988259095
2.643	0.033936240801083456
2.644	0.0340976497102518
2.645	0.034260244555068764
2.646	0.03442400617483919
2.6470000000000002	0.03458891540886794
2.648	0.034754953096459644
2.649	0.03492210007691915
2.65	0.03509033718955125
2.651	0.035258405341893166
2.652	0.03542760045239715
2.653	0.035597978507747687
2.654	0.035769595494629484
2.6550000000000002	0.03594250739972724
2.656	0.03611677020972545
2.657	0.0362924399113088
2.658	0.03646957249116194
2.659	0.03664822393596949
2.66	0.03682845023241616
2.661	0.03701151045625453
2.662	0.037196184590612226
2.6630000000000003	0.03738245570768499
2.664	0.037570306879668315
2.665	0.03775972117875793
2.666	0.03795068167714949
2.667	0.03814317144703865
2.668	0.03833717356062116
2.669	0.0385326710900925
2.67	0.03872964710764841
2.6710000000000003	0.03892719402411462
2.672	0.03912623955253359
2.673	0.03932682074457804
2.674	0.039528974651920575
2.675	0.03973273832623384
2.676	0.03993814881919055
2.677	0.04014524318246314
2.678	0.04035405846772432
2.6790000000000003	0.04056463172664683
2.68	0.04077700001090309
2.681	0.04099119902753455
2.682	0.04120726725433792
2.683	0.04142524182447862
2.684	0.041645159871122175
2.685	0.04186705852743383
2.686	0.04209097492657911
2.6870000000000003	0.042316946201723535
2.688	0.04254500948603235
2.689	0.04277520191267106
2.69	0.043007560614805124
2.691	0.04324334370858448
2.692	0.043481293345221377
2.693	0.04372137265891229
2.694	0.04396354478385397
2.6950000000000003	0.04420777285424322
2.696	0.04445402000427648
2.697	0.04470224936815053
2.698	0.044952424080062045
2.699	0.04520450727420769
2.7	0.045458462084784254
2.701	0.04571180627965067
2.702	0.04596709656336168
2.7030000000000003	0.04622444427413453
2.7039999999999997	0.04648396075018601
2.705	0.04674575732973369
2.706	0.047009945350994356
2.707	0.047276636152185254
2.708	0.04754594107152362
2.709	0.04781797144722635
2.71	0.04809283861751068
2.711	0.048373118671130116
2.7119999999999997	0.04865630881694503
2.713	0.048942371014352275
2.714	0.049231267222748336
2.715	0.04952295940153009
2.716	0.0498174095100944
2.717	0.05011457950783774
2.718	0.05041443135415699
2.719	0.05071692700844888
2.7199999999999998	0.05102202843011016
2.721	0.05132771545485331
2.722	0.05163605229446733
2.723	0.05194712103705724
2.724	0.05226100377072806
2.725	0.0525777825835844
2.726	0.05289753956373128
2.727	0.05322035679927358
2.7279999999999998	0.05354631637831619
2.729	0.05387550038896414
2.73	0.05420799091932201
2.731	0.05454377296529517
2.732	0.05488303159156406
2.733	0.055225854770609005
2.734	0.05557233047491077
2.735	0.05592254667694998
2.7359999999999998	0.05627659134920725
2.737	0.05663455246416337
2.738	0.05699651799429864
2.739	0.057362575912093844
2.74	0.05773281419002976
2.741	0.05811051397706826
2.742	0.05849237654336119
2.743	0.0588782963355418
2.7439999999999998	0.05926816780024334
2.745	0.05966188538409924
2.746	0.06005934353374241
2.747	0.06046043669580628
2.748	0.06086505931692427
2.749	0.06127310584372928
2.75	0.06168447072285475
2.751	0.06209260427864755
2.752	0.06250423563289315
2.753	0.06291964978509083
2.754	0.06333913173473932
2.755	0.0637629664813379
2.7560000000000002	0.06419143902438584
2.757	0.06462483436338189
2.758	0.06506343749782528
2.759	0.06550753342721516
2.76	0.06595740715105058
2.761	0.06641987607537773
2.762	0.06688829688972135
2.763	0.06736255869015363
2.7640000000000002	0.06784255057274682
2.765	0.06832816163357251
2.766	0.0688192809687029
2.767	0.06931579767421002
2.768	0.06981760084616588
2.769	0.07032457958064271
2.77	0.07083662297371209
2.771	0.07134827185497235
2.7720000000000002	0.07186508772433167
2.773	0.07238728381522369
2.774	0.07291507336108266
2.775	0.07344866959534267
2.776	0.07398828575143777
2.777	0.07453413506280229
2.778	0.07508643076286979
2.779	0.0756453860850746
2.7800000000000002	0.076211214262851
2.781	0.07678391279963535
2.782	0.07736392373340448
2.783	0.07795147337213773
2.784	0.07854678802381447
2.785	0.07915009399641432
2.786	0.07976161759791608
2.787	0.08038158513629938
2.7880000000000003	0.08101022291954386
2.789	0.08164775725562831
2.79	0.08229441445253237
2.791	0.0829595647684193
2.792	0.08363373638228551
2.793	0.08431660142331163
2.794	0.08500783202067738
2.795	0.08570710030356338
2.7960000000000003	0.08641407840115028
2.797	0.0871284384426178
2.798	0.08784985255714654
2.799	0.08857799287391686
2.8	0.08931253152210906
2.801	0.09003370146215166
2.802	0.09076179212341601
2.803	0.09149765376652229
2.8040000000000003	0.09224213665209066
2.805	0.09299609104074033
2.806	0.09376036719309146
2.807	0.09453581536976392
2.808	0.09532328583137756
2.809	0.09612362883855258
2.81	0.09693769465190812
2.811	0.09778692987551124
2.8120000000000003	0.09865034016329613
2.813	0.09952752751264267
2.814	0.10041809392093186
2.815	0.10132164138554436
2.816	0.10223777190386082
2.817	0.10316608747326231
2.818	0.10410619009112865
2.819	0.10505768175484087
2.8200000000000003	0.10602016446178007
2.821	0.10697512156793954
2.822	0.10794137181156482
2.823	0.10891961528951452
2.824	0.10991055209864727
2.825	0.11091488233582211
2.826	0.1119333060978968
2.827	0.11296652348173038
2.8280000000000003	0.11401523458418193
2.829	0.11508013950210916
2.83	0.11616193833237111
2.831	0.1172608455762379
2.832	0.11837807635619232
2.833	0.11951436019912917
2.834	0.12067042663194176
2.835	0.12184700518152483
2.836	0.12304482537477268
2.8369999999999997	0.12426461673857961
2.838	0.12550710879984045
2.839	0.12677303108544838
2.84	0.12806311312229823
2.841	0.1294114498096564
2.842	0.1307833831582644
2.843	0.132177620551237
2.844	0.13359286937168838
2.8449999999999998	0.13502783700273274
2.846	0.13648123082748492
2.847	0.13795175822905784
2.848	0.13943812659056634
2.849	0.14093904329512524
2.85	0.14245321572584746
2.851	0.1439041639940124
2.852	0.14537033955892334
2.8529999999999998	0.14685500660804812
2.854	0.1483614293288553
2.855	0.1498928719088114
2.856	0.1514525985353849
2.857	0.15304387339604442
2.858	0.15466996067825636
2.859	0.1563341245694893
2.86	0.1580396292572111
2.8609999999999998	0.15987605297910168
2.862	0.16175511471785936
2.863	0.16367484750639202
2.864	0.16563328437761002
2.865	0.16762845836442383
2.866	0.16965840249974118
2.867	0.17172114981647252
2.868	0.1738147333475274
2.8689999999999998	0.17593718612581533
2.87	0.17808654118424688
2.871	0.18017449852251105
2.872	0.1822906565117805
2.873	0.1844382804900093
2.874	0.1866206357951486
2.875	0.18884098776515248
2.876	0.19110260173797403
2.877	0.19340874305156633
2.878	0.19576267704388356
2.879	0.19816766905287672
2.88	0.20062698441649993
2.8810000000000002	0.20314193505874048
2.882	0.20571785812024143
2.883	0.2083581373276823
2.884	0.2110661564077414
2.885	0.21384529908709715
2.886	0.2166989490924292
2.887	0.21963049015041333
2.888	0.22264330598772922
2.8890000000000002	0.22574078033105657
2.89	0.22892629690707106
2.891	0.23239529779718784
2.892	0.23594746847306283
2.893	0.2395745527610874
2.894	0.24326829448765458
2.895	0.24702043747915245
2.896	0.250822725561974
2.8970000000000002	0.25466690256251234
2.898	0.2585447123071554
2.899	0.2624478986222963
2.9	0.2663682053343263
2.901	0.2698283311449039
2.902	0.27331749198241145
2.903	0.2768558586504939
2.904	0.28046360195280057
2.9050000000000002	0.2841608926929811
2.906	0.28796790167468017
2.907	0.29190479970154726
2.908	0.29599175757723023
2.909	0.3002489461053771
2.91	0.3046965360896377
2.911	0.3099933780143088
2.912	0.315482255142954
2.9130000000000003	0.3211446304197903
2.914	0.326961966789027
2.915	0.332915727194881
2.916	0.3389873745815668
2.917	0.3451583718932988
2.918	0.35141018207429414
2.919	0.35772426806876173
2.92	0.36408209282091875
2.9210000000000003	0.3696772868816418
2.922	0.3753268930062588
2.923	0.38106012155676494
2.924	0.3869061828951527
2.925	0.39289428738341475
2.926	0.3990536453835465
2.927	0.405413467257535
2.928	0.4120029633673757
2.9290000000000003	0.4188513440750642
2.93	0.4259878197425871
2.931	0.4334206498064992
2.932	0.44120126530729087
2.933	0.44936014636001176
2.934	0.4579277730797154
2.935	0.4669346255814438
2.936	0.47641118398025023
2.9370000000000003	0.486387928391189
2.938	0.49689533892930077
2.939	0.5079638957096395
2.94	0.5196240788472548
2.941	0.534573175512138
2.942	0.5500132340944076
2.943	0.565813110039103
2.944	0.5818416587912841
2.9450000000000003	0.5979677357960115
2.946	0.6140601964983237
2.947	0.6299878963432812
2.948	0.6456196907759374
2.949	0.6608244352413452
2.95	0.6754709851845642
2.951	0.682118761787764
2.952	0.6883890507748066
2.9530000000000003	0.6945937036066794
2.954	0.7010445717443616
2.955	0.7080535066488407
2.956	0.7159323597811014
2.957	0.724992982602128
2.958	0.7355472265729106
2.959	0.7479069431544244
2.96	0.7623839838076584
2.961	0.7880759689479978
2.9619999999999997	0.8159765102363057
2.963	0.845864988287859
2.964	0.8775207837178949
2.965	0.9107232771416893
2.966	0.9452518491745218
2.967	0.9808858804316248
2.968	1.017404751528277
2.969	1.054587843079742
2.9699999999999998	1.092214535701283
2.971	1.1206888774138588
2.972	1.1497337834024386
2.973	1.179696836257711
2.974	1.2109256185703672
2.975	1.2437677129310558
2.976	1.278570701930467
2.977	1.3156821681592774
2.9779999999999998	1.3554496942081635
2.979	1.3982208626678216
2.98	1.4443432561288905
2.981	1.4939164146646993
2.982	1.5475509962631553
2.983	1.605609616394728
2.984	1.6684548905299568
2.985	1.7364494341393588
2.9859999999999998	1.8099558626934509
2.987	1.8893367916627866
2.988	1.9749548365178122
2.989	2.067172612729079
2.99	2.166352735767149
2.991	2.244992701721425
2.992	2.333009040557495
2.993	2.432453162859875
2.9939999999999998	2.545376479213085
2.995	2.6738304002017026
2.996	2.8198663364101337
2.997	2.985535698422949
2.998	3.1728898968247545
2.999	3.383980342199904
3.	3.620858445132993
3.0010000000000003	3.9968116593359895
3.002	4.395913773894268
3.003	4.813474621021703
3.004	5.2448040329309205
3.005	5.685211841835269
3.0060000000000002	6.130007879948117
3.007	6.5745019794822355
3.008	7.014003972650992
3.0090000000000003	7.443823691667744
3.01	7.859270968745094
3.011	8.199207628607416
3.012	8.518812602319894
3.013	8.816816813458853
3.0140000000000002	9.091951185600582
3.015	9.342946642321
3.016	9.568534107196406
3.0170000000000003	9.76744450380305
3.018	9.938408755716857
3.019	10.080157786514295
3.02	10.191422519771326
3.021	10.221694042007607
3.0220000000000002	10.221927346404765
3.023	10.193837589087853
3.024	10.139139926181926
3.025	10.05954951381204
3.026	9.956781508103244
3.027	9.832551065180532
3.028	9.688573341169066
3.029	9.526563492193846
3.0300000000000002	9.348236674379843
3.0309999999999997	9.153965651129038
3.032	8.946889328424206
3.033	8.72880421952541
3.034	8.501506837692359
3.035	8.266793696184749
3.036	8.026461308262583
3.037	7.78230618718556
3.0380000000000003	7.536124846213367
3.0389999999999997	7.289713798606131
3.04	7.044869557623214
3.041	6.832921517319516
3.042	6.624343438596633
3.043	6.4191419631509525
3.044	6.217323732679136
3.045	6.018895388877571
3.0460000000000003	5.823863573442649
3.0469999999999997	5.632234928071107
3.048	5.444016094459084
3.049	5.259213714303311
3.05	5.077834429300183
3.051	4.899528623893589
3.052	4.724680788381315
3.053	4.553319155808396
3.0540000000000003	4.385471959219875
3.0549999999999997	4.2211674316610885
3.056	4.060433806176862
3.057	3.903299315812527
3.058	3.749792193613127
3.059	3.5999406726237124
3.06	3.4537729858895325
3.061	3.3089263432977014
3.0620000000000003	3.167964911545628
3.0629999999999997	3.031061834173033
3.064	2.8983902547192097
3.065	2.7701233167238746
3.066	2.6464341637265028
3.067	2.5274959392665792
3.068	2.4134817868837457
3.069	2.304564850117485
3.0700000000000003	2.2009182725072876
3.0709999999999997	2.1092475798656083
3.072	2.0227976315031047
3.073	1.9413456690035042
3.074	1.864668933950378
3.075	1.7925446679273043
3.076	1.724750112517957
3.077	1.6610625093059126
3.0780000000000003	1.6012590998747553
3.0789999999999997	1.5451171258081722
3.08	1.4924138286896729
3.081	1.4431074460018292
3.082	1.39678325398092
3.083	1.353207524762118
3.084	1.3121465304806548
3.085	1.273366543271702
3.0860000000000003	1.2366338352704365
3.0869999999999997	1.201714678612098
3.088	1.1683753454318162
3.089	1.1363821078648293
3.09	1.1055012380463138
3.091	1.0707543716137802
3.092	1.0369399709272495
3.093	1.00411186184903
3.0940000000000003	0.9723238702414305
3.0949999999999998	0.9416298219668165
3.096	0.9120835428874571
3.097	0.8837388588657157
3.098	0.8566495957639025
3.099	0.8308695794443298
3.1	0.806452635769344
3.101	0.7862256548547044
3.1020000000000003	0.7673013338090698
3.1029999999999998	0.7495654339945792
3.104	0.7329037167733157
3.105	0.7172019435074165
3.106	0.7023458755589889
3.107	0.6882212742901409
3.108	0.6747139010629999
3.109	0.6617095172396739
3.1100000000000003	0.649093884182272
3.1109999999999998	0.6346950954219926
3.112	0.620581287293128
3.113	0.6067629282990803
3.114	0.5932504869432265
3.115	0.580054431728944
3.116	0.5671852311596278
3.117	0.5546533537386552
3.1180000000000003	0.5424692679694041
3.1189999999999998	0.5306434423552737
3.12	0.5191863453996263
3.121	0.5084949134593418
3.122	0.4981697248901669
3.123	0.4881978259013299
3.124	0.47856626270207253
3.125	0.4692620815016232
3.1260000000000003	0.4602723285092108
3.127	0.4515840499340801
3.128	0.44318429198544834
3.129	0.4350601008725599
3.13	0.4271985228046438
3.1310000000000002	0.41959795797672617
3.132	0.4122334104918987
3.133	0.4050912384390396
3.1340000000000003	0.3981577999070273
3.135	0.3914194529847526
3.136	0.384862555761085
3.137	0.37847346632491496
3.138	0.372238542765121
3.1390000000000002	0.3661441431705822
3.14	0.3601766256301853
3.141	0.35400398824618395
3.1420000000000003	0.34795024363872634
3.143	0.34202104444134585
3.144	0.33622204328755756
3.145	0.3305588928108948
3.146	0.3250372456448804
3.1470000000000002	0.3196627544230376
3.148	0.3144410717788967
3.149	0.3093778503459807
3.1500000000000004	0.30447874275781306
3.151	0.30003448745714795
3.152	0.2957483733404488
3.153	0.2916087751134153
3.154	0.2876040674817394
3.1550000000000002	0.28372262515111324
3.1559999999999997	0.2799528228272357
3.157	0.27628303521579406
3.158	0.27270163702248706
3.159	0.2691970029530069
3.16	0.265757507713046
3.161	0.26215207117331774
3.162	0.2586018231675272
3.1630000000000003	0.25510843869439603
3.1639999999999997	0.251673592752652
3.165	0.24829896034101218
3.166	0.2449862164582042
3.167	0.24173703610294978
3.168	0.23855309427397065
3.169	0.2354360659699928
3.17	0.23238762618973796
3.1710000000000003	0.2294666479479781
3.1719999999999997	0.22661414168096286
3.173	0.22382831584098306
3.174	0.2211073788803383
3.175	0.21844953925132324
3.176	0.2158530054062326
3.177	0.21331598579736458
3.178	0.21083668887701387
3.1790000000000003	0.20841332309747534
3.1799999999999997	0.206044096911048
3.181	0.20374193193401371
3.182	0.2014894317477728
3.183	0.19928391309771165
3.184	0.19712269272921665
3.185	0.19500308738767716
3.186	0.19292241381847955
3.1870000000000003	0.19087798876701031
3.1879999999999997	0.18886712897865957
3.189	0.1868871511988111
3.19	0.18493537217285497
3.191	0.182935168311618
3.192	0.18096227792744393
3.193	0.17901849899811947
3.194	0.17710562950142864
3.1950000000000003	0.17522546741515557
3.1959999999999997	0.1733798107170877
3.197	0.17157045738500665
3.198	0.16979920539669985
3.199	0.16806785272995137
3.2	0.16637819736254544
3.201	0.16480511779453905
3.202	0.16327290235888395
3.2030000000000003	0.1617789199108026
3.2039999999999997	0.16032053930552007
3.205	0.15889512939825687
3.206	0.15750005904423794
3.207	0.15613269709868582
3.208	0.15479041241682295
3.209	0.15347057385387364
3.21	0.15217055026506035
3.2110000000000003	0.15083680188716303
3.2119999999999997	0.1495206915646638
3.213	0.1482226735235981
3.214	0.14694320199000552
3.215	0.14568273118992323
3.216	0.1444417153493885
3.217	0.14322060869444017
3.218	0.14201986545111553
3.2190000000000003	0.14083993984545184
3.2199999999999998	0.13968128610348846
3.221	0.13856017760334166
3.222	0.13746029068248047
3.223	0.13638112083045245
3.224	0.13532216353680523
3.225	0.13428291429108777
3.226	0.13326286858284767
3.2270000000000003	0.13226152190163257
3.2279999999999998	0.1312783697369918
3.229	0.13031290757847178
3.23	0.12936463091562175
3.231	0.12843348920747874
3.232	0.12751849646079866
3.233	0.12661912065182804
3.234	0.12573482975681213
3.2350000000000003	0.12486509175199621
3.2359999999999998	0.12400937461362715
3.237	0.12316714631794909
3.238	0.12233787484120884
3.239	0.1215210281596517
3.24	0.12071607424952299
3.241	0.11990754589095182
3.242	0.11911075141970186
3.2430000000000003	0.11832606397541946
3.2439999999999998	0.11755385669775242
3.245	0.11679450272634609
3.246	0.1160483752008482
3.247	0.11531584726090516
3.248	0.11459729204616335
3.249	0.11389308269627017
3.25	0.11320359235087202
3.2510000000000003	0.11254650839260921
3.252	0.11190384037007524
3.253	0.11127491207485543
3.254	0.11065904729853714
3.255	0.11005556983270655
3.2560000000000002	0.10946380346894992
3.257	0.10888307199885425
3.258	0.10831269921400577
3.2590000000000003	0.10775200890599072
3.26	0.10720032486639636
3.261	0.10664494033964725
3.262	0.1060979387885619
3.263	0.10555937312879693
3.2640000000000002	0.10502929627600895
3.265	0.10450776114585525
3.266	0.10399482065399249
3.2670000000000003	0.10349052771607727
3.268	0.10299493524776711
3.269	0.10250809616471798
3.27	0.1020300633825874
3.271	0.10156337964976177
3.2720000000000002	0.10110545715021463
3.273	0.10065619790064993
3.274	0.10021550391777098
3.2750000000000004	0.09978327721828115
3.276	0.09935941981888449
3.277	0.09894383373628382
3.278	0.09853642098718321
3.279	0.098137083588286
3.2800000000000002	0.09774572355629557
3.2809999999999997	0.09736273196914695
3.282	0.0969874921422374
3.283	0.09661987645219632
3.284	0.09625975727565247
3.285	0.09590700698923463
3.286	0.09556149796957202
3.287	0.09522310259329342
3.2880000000000003	0.09489169323702759
3.2889999999999997	0.09456714227740391
3.29	0.09424932209105072
3.291	0.09393443992413933
3.292	0.09362625541287521
3.293	0.09332486306300584
3.294	0.0930303573802791
3.295	0.0927428328704424
3.2960000000000003	0.09246238403924323
3.2969999999999997	0.09218910539242955
3.298	0.09192309143574848
3.299	0.09166443667494796
3.3	0.09141323561577545
3.301	0.09117447121783112
3.302	0.09094305326307962
3.303	0.09071877998733802
3.3040000000000003	0.0905014496264233
3.3049999999999997	0.09029086041615289
3.306	0.09008681059234355
3.307	0.08988909839081269
3.308	0.08969752204737734
3.309	0.08951187979785453
3.31	0.08933196987806158
3.311	0.0891535803799852
3.3120000000000003	0.0889807627222928
3.3129999999999997	0.08881355817982173
3.314	0.08865200802740883
3.315	0.08849615353989149
3.316	0.08834603599210678
3.317	0.08820169665889176
3.318	0.08806317681508372
3.319	0.08793051773551974
3.3200000000000003	0.08780376069503691
3.3209999999999997	0.08768367558439824
3.322	0.087569530903974
3.323	0.08746132377006056
3.324	0.08735905129895406
3.325	0.08726271060695066
3.326	0.08717229881034662
3.327	0.08708781302543811
3.3280000000000003	0.08700925036852128
3.3289999999999997	0.08693660795589245
3.33	0.08686988290384764
3.331	0.08680906238724583
3.332	0.08675415406633186
3.333	0.08670515565991328
3.334	0.08666206488679767
3.335	0.08662487946579259
3.3360000000000003	0.08659359711570554
3.3369999999999997	0.08656821555534412
3.338	0.08654873250351584
3.339	0.08653514567902829
3.34	0.08652745280068899
3.341	0.08652628887296929
3.342	0.08653097570563938
3.343	0.08654147239413326
3.3440000000000003	0.08655773803388492
3.3449999999999998	0.08657973172032833
3.346	0.08660741254889752
3.347	0.08664073961502643
3.348	0.08667967201414907
3.349	0.08672416884169945
3.35	0.08677418919311151
3.351	0.08682654291537857
3.3520000000000003	0.0868845292159172
3.3529999999999998	0.08694829805370317
3.354	0.08701799938771243
3.355	0.08709378317692076
3.356	0.08717579938030402
3.357	0.08726419795683811
3.358	0.08735912886549879
3.359	0.08746074206526197
3.3600000000000003	0.08756918751510352
3.3609999999999998	0.0876886360794024
3.362	0.08781497312049485
3.363	0.08794810490612001
3.364	0.08808793770401722
3.365	0.08823437778192583
3.366	0.08838733140758501
3.367	0.0885467048487341
3.3680000000000003	0.08871240437311248
3.3689999999999998	0.08888433624845919
3.37	0.08906240674251385
3.371	0.08924197268982535
3.372	0.08942776551454687
3.373	0.0896199672076414
3.374	0.08981875976007174
3.375	0.09002432516280087
3.3760000000000003	0.09023684540679185
3.377	0.09045650248300731
3.378	0.09068347838241059
3.379	0.09091795509596431
3.38	0.09116011461463151
3.3810000000000002	0.09141009195175161
3.382	0.09166811892303965
3.383	0.0919343803665874
3.3840000000000003	0.09220906112048659
3.385	0.0924923460228285
3.386	0.09278441991170529
3.387	0.0930854676252082
3.388	0.09339567400142898
3.3890000000000002	0.09371522387845944
3.39	0.09404430209439094
3.391	0.09439182165663533
3.3920000000000003	0.09474871025400554
3.393	0.09511462374463392
3.394	0.09548921798665397
3.395	0.09587214883819804
3.396	0.09626307215739914
3.3970000000000002	0.09666164380239031
3.398	0.09706751963130401
3.399	0.0974803555022733
3.4000000000000004	0.09789980727343117
3.401	0.09830555963518893
3.402	0.09871844998720243
3.403	0.09913934456140525
3.404	0.09956910958973168
3.4050000000000002	0.10000861130411604
3.406	0.10045871593649205
3.407	0.10092028971879405
3.408	0.10139419888295612
3.409	0.10188130966091241
3.41	0.10238248828459724
3.411	0.10292095011668921
3.412	0.10347385776560532
3.4130000000000003	0.10404072297050752
3.4139999999999997	0.10462105747055678
3.415	0.10521437300491578
3.416	0.10582018131274548
3.417	0.10643799413320781
3.418	0.10706732320546479
3.419	0.10770768026867752
3.42	0.10835857706200801
3.4210000000000003	0.10899836261246615
3.4219999999999997	0.10964899395998014
3.423	0.11031126543232811
3.424	0.11098597135728618
3.425	0.1116739060626316
3.426	0.11237586387614165
3.427	0.11309263912559273
3.428	0.11382502613876207
3.4290000000000003	0.11457381924342702
3.4299999999999997	0.11533981276736355
3.431	0.11612342136293718
3.432	0.11692584204396776
3.433	0.11774789214886366
3.434	0.11859038901603332
3.435	0.11945414998388405
3.436	0.12033999239082428
3.4370000000000003	0.12124873357526247
3.4379999999999997	0.12218119087560546
3.439	0.12313818163026292
3.44	0.1241205231776417
3.441	0.12517154644287468
3.442	0.12624697859663236
3.443	0.12734506039630825
3.444	0.12846403259929728
3.4450000000000003	0.12960213596299439
3.4459999999999997	0.13075761124479254
3.447	0.1319286992020882
3.448	0.1331136405922743
3.449	0.1343106761727458
3.45	0.1355180467008977
3.451	0.13663487847421982
3.452	0.13776453364697455
3.4530000000000003	0.1389112599135207
3.4539999999999997	0.14007930496821505
3.455	0.141272916505418
3.456	0.14249634221948626
3.457	0.14375382980477866
3.458	0.14504962695565407
3.459	0.1463879813664697
3.46	0.14777314073158437
3.4610000000000003	0.14933088030100114
3.4619999999999997	0.15093655490702948
3.463	0.15258704693762792
3.464	0.15427923878074992
3.465	0.15601001282435184
3.466	0.1577762514563901
3.467	0.1595748370648188
3.468	0.1614026520375943
3.4690000000000003	0.16325657876267313
3.4699999999999998	0.1651334996280084
3.471	0.16689860397487086
3.472	0.1686884486346709
3.473	0.17050789739213393
3.474	0.17236181403198542
3.475	0.1742550623389483
3.476	0.17619250609774803
3.4770000000000003	0.17817900909311013
3.4779999999999998	0.18021943510975655
3.479	0.1823186479324155
3.48	0.18448151134580887
3.481	0.18671112791356725
3.482	0.18901422938218365
3.483	0.19139578627705306
3.484	0.19386076912357358
3.4850000000000003	0.19641414844714333
3.4859999999999998	0.19906089477315594
3.487	0.20180597862701313
3.488	0.20465437053410837
3.489	0.20761104101983988
3.49	0.2106809606096061
3.491	0.21421223490531063
3.492	0.21784590329059958
3.4930000000000003	0.22156614022562868
3.4939999999999998	0.22535712017054693
3.495	0.22920301758551515
3.496	0.2330880069306823
3.497	0.2369962626662041
3.498	0.2409119592522364
3.499	0.24481927114892976
3.5	0.24870237281643992
3.5010000000000003	0.25166590327409977
3.502	0.2546268776011136
3.503	0.25762277543587236
3.504	0.26069107641675787
3.505	0.2638692601821572
3.5060000000000002	0.26719480637045745
3.507	0.2707051946200415
3.508	0.2744379045692965
3.5090000000000003	0.27843041585661
3.51	0.28272020812036214
3.511	0.2887416737698559
3.512	0.2950507182925057
3.513	0.3016001599466449
3.5140000000000002	0.3083428169906071
3.515	0.315231507682717
3.516	0.32221905028130826
3.5170000000000003	0.3292582630447145
3.518	0.3363019642312571
3.519	0.3433029720992791
3.52	0.3502141049071019
3.521	0.3550270926599023
3.5220000000000002	0.3597746957026946
3.523	0.3645285861273298
3.524	0.36936043602566543
3.5250000000000004	0.374341917489559
3.526	0.3795447026108589
3.527	0.3850404634814298
3.528	0.3909008721931198
3.529	0.39719760083778666
3.5300000000000002	0.4040023215072887
3.531	0.41135836202674914
3.532	0.4193674565890993
3.5330000000000004	0.42810299512054545
3.534	0.43763836754727786
3.535	0.44804696379551573
3.536	0.45940217379144815
3.537	0.4717773874612819
3.5380000000000003	0.4852459947312254
3.5389999999999997	0.49988138552746236
3.54	0.5157569497762211
3.541	0.5378118814090032
3.542	0.5609588691342544
3.543	0.5849764056657447
3.544	0.6096429837172112
3.545	0.6347370960024231
3.5460000000000003	0.6600372352351507
3.5469999999999997	0.6853218941291186
3.548	0.7103695653981307
3.549	0.7349587417559119
3.55	0.7588679159162324
3.551	0.7696022308472885
3.552	0.7799573683869155
3.553	0.7904556606273963
3.5540000000000003	0.8016194396610137
3.5549999999999997	0.81397103758003
3.556	0.828032786476745
3.557	0.8443270184434195
3.558	0.8633760655723368
3.559	0.8857022599557856
3.56	0.9118279336860238
3.561	0.938376884310822
3.5620000000000003	0.9700062532878696
3.5629999999999997	1.007474647530278
3.564	1.051540673951272
3.565	1.1029629394639549
3.566	1.1625000509815022
3.567	1.2309106154171037
3.568	1.308953239683857
3.569	1.3973865306949473
3.5700000000000003	1.4969690953635795
3.5709999999999997	1.639392546799411
3.572	1.7926077580709026
3.573	1.9554986084427322
3.574	2.1269489771798415
3.575	2.3058427435471884
3.576	2.4910637868094883
3.577	2.6814959862316954
3.5780000000000003	2.8760232210787726
3.5789999999999997	3.073529370615334
3.58	3.2728983141066066
3.581	3.4733742620040844
3.582	3.673458924132098
3.583	3.8720143415018597
3.584	4.067902555124318
3.585	4.259985606010688
3.5860000000000003	4.447125535172176
3.5869999999999997	4.6281843836196614
3.588	4.802024192364591
3.589	4.967507002417854
3.59	5.123494854790653
3.591	5.265130830736139
3.592	5.395221322523832
3.593	5.512853762665412
3.5940000000000003	5.617115583672535
3.5949999999999998	5.7070942180566835
3.596	5.781877098329629
3.597	5.840551657002872
3.598	5.882205326588065
3.599	5.905925539596824
3.6	5.910799728540741
3.601	5.8464541754722905
3.6020000000000003	5.764435108844569
3.6029999999999998	5.666827606651681
3.604	5.555716746887441
3.605	5.433187607545971
3.606	5.301325266621209
3.607	5.162214802107078
3.608	5.017941291997685
3.609	4.870589814286956
3.6100000000000003	4.722245446968809
3.6109999999999998	4.61048156431948
3.612	4.499744142215393
3.613	4.389967452815405
3.614	4.2810857682781736
3.615	4.173033360762359
3.616	4.0657445024267655
3.617	3.9591534654300524
3.6180000000000003	3.853194521930882
3.6189999999999998	3.747801944088102
3.62	3.6429100040602336
3.621	3.5357541072355456
3.622	3.429130960226344
3.623	3.3231384028743554
3.624	3.2178742750214466
3.625	3.1134364165093444
3.6260000000000003	3.0099226671797767
3.627	2.907430866874653
3.628	2.806058855435566
3.629	2.7059044727044244
3.63	2.607065558522956
3.6310000000000002	2.5095810992265974
3.632	2.4136113550426725
3.633	2.31925773269208
3.6340000000000003	2.226621638895721
3.635	2.1358044803746616
3.636	2.0469076638496824
3.637	1.9600325960418463
3.638	1.8752806836720561
3.6390000000000002	1.792753333461218
3.64	1.7125519521303483
3.641	1.6340508304700514
3.6420000000000003	1.5581225587636773
3.643	1.4849126113644078
3.644	1.4145664626251948
3.645	1.347229586899216
3.646	1.283047458539522
3.6470000000000002	1.222165551899168
3.648	1.1647293413312911
3.649	1.1108843011889453
3.6500000000000004	1.060775905825191
3.651	1.022433027822406
3.652	0.9876399615935035
3.653	0.9560643997807515
3.654	0.9273740350263535
3.6550000000000002	0.9012365599725178
3.656	0.8773196672614872
3.657	0.8552910495354691
3.6580000000000004	0.8348183994366741
3.659	0.8155694096073483
3.66	0.7972117726896767
3.661	0.7735998123398055
3.662	0.750566915579141
3.6630000000000003	0.72813310044299
3.664	0.7063183849666885
3.665	0.685142787185543
3.666	0.6646263251348697
3.667	0.644789016849985
3.668	0.6256508803661969
3.669	0.6072319337188388
3.67	0.5895521949432183
3.6710000000000003	0.5734384269149568
3.6719999999999997	0.5580550092023941
3.673	0.5433730662141337
3.674	0.5293637223588263
3.675	0.5159981020450961
3.676	0.5032473296815684
3.677	0.49108252967688515
3.678	0.47947482643967143
3.6790000000000003	0.4683953443785533
3.6799999999999997	0.4578152079021759
3.681	0.4477079252335767
3.682	0.4380420924933733
3.683	0.4287886896165902
3.684	0.419918696538253
3.685	0.4114030931933986
3.686	0.4032128595170523
3.6870000000000003	0.39531897544424
3.6879999999999997	0.38769242091000117
3.689	0.3803041758493515
3.69	0.37312522019733024
3.691	0.3655190168072475
3.692	0.35810088191291883
3.693	0.35087861466645365
3.694	0.3438600142199516
3.6950000000000003	0.3370528797255125
3.6959999999999997	0.3304650103352484
3.697	0.32410420520125033
3.698	0.3179782634756299
3.699	0.3120949843104872
3.7	0.3064621668579227
3.701	0.30151009518437116
3.702	0.29679847838128326
3.7030000000000003	0.29230951045443715
3.7039999999999997	0.28802538540961864
3.705	0.2839282972526003
3.706	0.28000043998916785
3.707	0.27622400762509935
3.708	0.27258119416617344
3.709	0.26905419361817334
3.71	0.2656251999868775
3.7110000000000003	0.2619640627533944
3.7119999999999997	0.25838425041937113
3.713	0.2548868869617734
3.714	0.2514730963575783
3.715	0.24814400258375632
3.716	0.24490072961727832
3.717	0.24174440143511935
3.718	0.2386761420142502
3.7190000000000003	0.2356970753316417
3.7199999999999998	0.23280832536426999
3.721	0.23005028131438465
3.722	0.22738242222305596
3.723	0.22480349235663172
3.724	0.22231223598145985
3.725	0.21990739736389162
3.726	0.21758772077027486
3.7270000000000003	0.21535195046695768
3.7279999999999998	0.213198830720292
3.729	0.21112710579662305
3.73	0.20913551996230262
3.731	0.20722320420126417
3.732	0.20538849262484116
3.733	0.2036301060619548
3.734	0.20194676534152395
3.7350000000000003	0.2003371912924674
3.7359999999999998	0.19880010474370696
3.737	0.19733422652415947
3.738	0.19593827746274653
3.739	0.1946109783883871
3.74	0.1933510501300002
3.741	0.1922203477928629
3.742	0.1911506316097588
3.7430000000000003	0.1901367960898278
3.7439999999999998	0.18917373574221172
3.745	0.1882563450760493
3.746	0.1873795186004822
3.747	0.18653815082465042
3.748	0.1857271362576941
3.749	0.18494136940875439
3.75	0.18417574478697132
3.7510000000000003	0.18313652155971455
3.752	0.18212472262891263
3.753	0.18115273555472058
3.754	0.18023294789729655
3.755	0.17937774721679692
3.7560000000000002	0.17859952107337818
3.757	0.17791065702719785
3.758	0.17732354263841238
3.7590000000000003	0.17685056546717842
3.76	0.17650411307365335
3.761	0.17646165114056842
3.762	0.17656048437080415
3.763	0.17680299558981588
3.7640000000000002	0.17719156762305904
3.765	0.17772858329598867
3.766	0.17841642543406017
3.7670000000000003	0.17925747686272928
3.768	0.18025412040745006
3.769	0.18140873889367964
3.77	0.18272371514687186
3.771	0.18427672157547634
3.7720000000000002	0.18599028841692541
3.773	0.187862235491643
3.774	0.18989038262005514
3.7750000000000004	0.19207254962258827
3.776	0.19440655631966475
3.777	0.19689022253171407
3.778	0.19952136807915846
3.779	0.20229781278242434
3.7800000000000002	0.20521737646193844
3.781	0.20827696054383477
3.782	0.21147535890308863
3.7830000000000004	0.2148104470203869
3.784	0.21828010037641035
3.785	0.22188219445185042
3.786	0.22561460472738776
3.787	0.2294752066837092
3.7880000000000003	0.23346187580150185
3.789	0.23757248756144747
3.79	0.24180491744423316
3.7910000000000004	0.24585981825634412
3.792	0.25005030164806824
3.793	0.25439225659550446
3.794	0.2589015720747386
3.795	0.263594137061864
3.7960000000000003	0.2684858405329744
3.7969999999999997	0.2735925714641546
3.798	0.2789302188315052
3.799	0.28451467161111066
3.8	0.29036181877906486
3.801	0.2974507601793232
3.802	0.3047757975038762
3.803	0.31229444331258427
3.8040000000000003	0.3199642101653085
3.8049999999999997	0.32774261062189614
3.806	0.3355871572422184
3.807	0.34345536258612236
3.808	0.35130473921346905
3.809	0.3590927996841194
3.81	0.366777056557924
3.811	0.3738022103888419
3.8120000000000003	0.3806696652581448
3.8129999999999997	0.38736801324119025
3.814	0.39388584641335694
3.815	0.4002117568500027
3.816	0.4063343366264972
3.817	0.41224217781820977
3.818	0.4179238725005018
3.819	0.42336801274874264
3.8200000000000003	0.4285631906383013
3.8209999999999997	0.43315792163406663
3.822	0.4375014851255498
3.823	0.44160308389177655
3.824	0.44547192071178043
3.825	0.44911719836459457
3.826	0.45254811962924746
3.827	0.4557738872847723
3.8280000000000003	0.4588037041102021
3.8289999999999997	0.46164677288456457
3.83	0.4643122963868963
3.831	0.46673792099866995
3.832	0.4690087426478407
3.833	0.47113830086480807
3.834	0.47314013517996883
3.835	0.47502778512372257
3.8360000000000003	0.4768147902264686
3.8369999999999997	0.4785146900186033
3.838	0.4801410240305283
3.839	0.4817073317926399
3.84	0.4832271528353376
3.841	0.4848952840325717
3.842	0.4865330222776397
3.843	0.4881429218073926
3.8440000000000003	0.489727536858681
3.8449999999999998	0.49128942166835293
3.846	0.49283113047326127
3.847	0.494355217510254
3.848	0.49586423701618193
3.849	0.4973607432278957
3.85	0.4988472903822441
3.851	0.5003643557344234
3.8520000000000003	0.5018742721381906
3.8529999999999998	0.5033772954656455
3.854	0.5048736815888927
3.855	0.506363686380032
3.856	0.5078475657111661
3.857	0.5093255754543974
3.858	0.5107979714818264
3.859	0.5122650096655557
3.8600000000000003	0.5137269458776877
3.8609999999999998	0.5151742662300216
3.862	0.5166175884616475
3.863	0.5180577605513502
3.864	0.5194956304779174
3.865	0.5209320462201361
3.866	0.5223678557567921
3.867	0.5238039070666728
3.8680000000000003	0.5252410481285654
3.8689999999999998	0.526680126921255
3.87	0.5281219914235307
3.871	0.5295818981140807
3.872	0.5310454132293709
3.873	0.5325125115057703
3.874	0.5339831676796457
3.875	0.5354573564873665
3.8760000000000003	0.5369350526653014
3.877	0.538416230949817
3.878	0.5399008660772844
3.879	0.5413889327840697
3.88	0.5428804058065423
3.8810000000000002	0.5443652585959522
3.882	0.5458540733122774
3.883	0.5473474308303791
3.8840000000000003	0.5488459120251181
3.885	0.5503500977713531
3.886	0.5518605689439472
3.887	0.5533779064177586
3.888	0.5549026910676486
3.8890000000000002	0.5564355037684782
3.89	0.5579769253951066
3.891	0.5595607710124317
3.8920000000000003	0.5611523731119423
3.893	0.562750298375161
3.894	0.5643531134836156
3.895	0.5659593851188286
3.896	0.5675676799623258
3.8970000000000002	0.5691765646956326
3.898	0.5707846060002726
3.899	0.5723903705577711
3.9000000000000004	0.573992425049654
3.901	0.5755517014975341
3.902	0.5771066821313281
3.903	0.5786582145210384
3.904	0.5802071462366697
3.9050000000000002	0.581754324848227
3.906	0.5833005979257131
3.907	0.584846813039133
3.9080000000000004	0.5863938177584916
3.909	0.5879424596537911
3.91	0.5894935862950385
3.911	0.5911088772274218
3.912	0.592724661259385
3.9130000000000003	0.5943380991745585
3.914	0.5959463517565698
3.915	0.5975465797890492
3.9160000000000004	0.5991359440556265
3.917	0.6007116053399292
3.918	0.6022707244255893
3.919	0.6038104620962338
3.92	0.6053279791354931
3.9210000000000003	0.606721055056483
3.9219999999999997	0.6080922550206487
3.923	0.6094447629189261
3.924	0.6107817626422464
3.925	0.6121064380815434
3.926	0.613421973127751
3.927	0.6147315516718013
3.928	0.6160383576046278
3.9290000000000003	0.6173455748171645
3.9299999999999997	0.6186563872003427
3.931	0.6200605282101085
3.932	0.6214693867442004
3.933	0.6228809012653698
3.934	0.624293010236368
3.935	0.6257036521199445
3.936	0.6271107653788507
3.9370000000000003	0.6285122884758381
3.9379999999999997	0.6299061598736554
3.939	0.631290318035056
3.94	0.6326627014227887
3.941	0.6340698794324859
3.942	0.6354582122647525
3.943	0.6368226910530724
3.944	0.6381583069309316
3.9450000000000003	0.6394600510318157
3.9459999999999997	0.6407229144892083
3.947	0.6419418884365968
3.948	0.6431119640074651
3.949	0.6442281323352986
3.95	0.6452853845535832
3.951	0.6459942515616257
3.952	0.6466514247412819
3.9530000000000003	0.6472691352402297
3.9539999999999997	0.6478596142061462
3.955	0.6484350927867104
3.956	0.6490078021295991
3.957	0.6495899733824904
3.958	0.6501938376930624
3.959	0.6508316262089924
3.96	0.6515155700779585
3.9610000000000003	0.652707584658976
3.9619999999999997	0.6539429632998183
3.963	0.6552066835595993
3.964	0.6564837229974294
3.965	0.657759059172421
3.966	0.6590176696436866
3.967	0.6602445319703371
3.968	0.6614246237114847
3.9690000000000003	0.6625429224262421
3.9699999999999998	0.6635844056737197
3.971	0.6641255948202454
3.972	0.6645846785384907
3.973	0.6649713893083427
3.974	0.6652954596096882
3.975	0.6655666219224138
3.976	0.6657946087264065
3.9770000000000003	0.6659891525015532
3.9779999999999998	0.6661599857277404
3.979	0.6663168408848551
3.98	0.666469450452784
3.981	0.6665891887699531
3.982	0.6667264711935561
3.983	0.666893354939326
3.984	0.6671018972229957
3.9850000000000003	0.6673641552602985
3.9859999999999998	0.6676921862669666
3.987	0.6680980474587336
3.988	0.668593796051332
3.989	0.6691914892604949
3.99	0.6699031843019555
3.991	0.6707409383914461
3.992	0.6717168087447001
3.9930000000000003	0.6728428525774507
3.9939999999999998	0.6741311271054292
3.995	0.6755936895443712
3.996	0.6772425971100073
3.997	0.6790899070180714
3.998	0.6811476764842972
3.999	0.6834279627244157
4.	0.6859428229541611

==> anc/Fig4-PS_chi1.dat <==
2.	0.0037052215521634437
2.001	0.0037108367349804722
2.002	0.0037164661796324637
2.003	0.0037221099053918604
2.004	0.003727767931531096
2.005	0.003733440277322614
2.006	0.003739126962038852
2.007	0.0037448280049522534
2.008	0.003750543425335252
2.009	0.0037562732424602898
2.01	0.003762017475599807
2.011	0.0037677761440262445
2.012	0.0037735492670120377
2.013	0.003779336863829628
2.014	0.003785138953751455
2.015	0.0037909555560499608
2.016	0.00379678668999758
2.017	0.003802632374866754
2.018	0.003808492629929923
2.019	0.003814367474459529
2.02	0.0038202569277280057
2.021	0.003826160147183532
2.022	0.003832078066154585
2.023	0.003838010756145379
2.024	0.0038439582886601233
2.025	0.0038499207352030327
2.026	0.00385589816727832
2.027	0.0038618906563902015
2.028	0.003867898274042885
2.029	0.0038739210917405854
2.03	0.0038799591809875163
2.031	0.0038860122615537143
2.032	0.0038920807779947893
2.033	0.0038981648231321796
2.034	0.003904264489787321
2.035	0.003910379870781653
2.036	0.003916511058936605
2.037	0.003922658147073617
2.038	0.003928821228014124
2.039	0.0039350003945795645
2.04	0.00394119573959137
2.041	0.003947409567829911
2.042	0.003953639626099575
2.043	0.003959885873163682
2.044	0.003966148267785546
2.045	0.003972426768728489
2.046	0.003978721334755829
2.047	0.003985031924630888
2.048	0.00399135849711698
2.049	0.003997701010977425
2.05	0.004004059424975543
2.051	0.004010399332205373
2.052	0.004016757139867346
2.053	0.004023134889492619
2.054	0.004029534622612346
2.055	0.004035958380757683
2.056	0.00404240820545978
2.057	0.004048886138249794
2.058	0.004055394220658879
2.059	0.004061934494218191
2.06	0.00406850900045888
2.061	0.004075214940413448
2.062	0.004081953428869197
2.063	0.00408872074011478
2.064	0.004095513148438837
2.065	0.004102326928130021
2.066	0.004109158353476979
2.067	0.004116003698768364
2.068	0.004122859238292817
2.069	0.004129721246338991
2.07	0.004136585997195532
2.071	0.004143356394253337
2.072	0.004150127741541093
2.073	0.004156901972189738
2.074	0.004163681019330208
2.075	0.004170466816093445
2.076	0.004177261295610377
2.077	0.004184066391011944
2.078	0.004190884035429084
2.079	0.004197716161992734
2.08	0.004204564703833827
2.081	0.004211461536320132
2.082	0.004218376835664735
2.083	0.004225310720317554
2.084	0.004232263308728502
2.085	0.004239234719347497
2.086	0.004246225070624455
2.087	0.004253234481009297
2.088	0.004260263068951932
2.089	0.004267310952902281
2.09	0.004274378251310259
2.091	0.004281467548267315
2.092	0.004288576347149011
2.093	0.0042957046169724445
2.094	0.004302852326754715
2.095	0.00431001944551292
2.096	0.0043172059422641506
2.097	0.004324411786025507
2.098	0.004331636945814084
2.099	0.004338881390646983
2.1	0.004346145089541294
2.101	0.004353424339909144
2.102	0.004360723004894116
2.103	0.004368041276034822
2.104	0.004375379344869866
2.105	0.00438273740293786
2.106	0.004390115641777416
2.107	0.004397514252927146
2.108	0.004404933427925653
2.109	0.004412373358311551
2.11	0.00441983423562345
2.111	0.004427319515151029
2.112	0.004434825926878731
2.113	0.004442353464542073
2.114	0.00444990212187657
2.115	0.004457471892617741
2.116	0.004465062770501095
2.117	0.004472674749262148
2.118	0.0044803078226364175
2.119	0.004487961984359421
2.12	0.0044956372281666655
2.121	0.004503330548124762
2.122	0.00451104511943625
2.123	0.004518781117634763
2.124	0.004526538718253924
2.125	0.004534318096827369
2.126	0.004542119428888727
2.127	0.004549942889971629
2.128	0.004557788655609709
2.129	0.004565656901336591
2.13	0.004573547802685909
2.1310000000000002	0.004581463809752352
2.132	0.004589402685656304
2.133	0.004597364468079212
2.134	0.004605349194702525
2.135	0.004613356903207685
2.136	0.004621387631276143
2.137	0.0046294414165893374
2.138	0.004637518296828716
2.1390000000000002	0.004645618309675729
2.14	0.004653741492811814
2.141	0.004661888730810086
2.142	0.004670059163133558
2.143	0.0046782527761369055
2.144	0.004686469556174812
2.145	0.004694709489601949
2.146	0.004702972562772996
2.147	0.0047112587620426315
2.148	0.004719568073765538
2.149	0.004727900484296384
2.15	0.004736255979989854
2.151	0.004744629701656644
2.152	0.0047530267748647475
2.153	0.004761447479638167
2.154	0.004769892096000918
2.155	0.004778360903977008
2.156	0.004786854183590453
2.157	0.004795372214865254
2.158	0.004803915277825426
2.159	0.004812483652494977
2.16	0.0048210776188979225
2.161	0.004829701309939208
2.162	0.004838350919253966
2.163	0.0048470264933582734
2.164	0.004855728078768207
2.165	0.004864455721999833
2.166	0.004873209469569231
2.167	0.004881989367992471
2.168	0.004890795463785636
2.169	0.004899627803464789
2.17	0.004908486433546008
2.171	0.004917371259307498
2.172	0.004926282477063077
2.173	0.004935220141888684
2.174	0.004944184308860266
2.175	0.00495317503305377
2.176	0.0049621923695451434
2.177	0.004971236373410325
2.178	0.004980307099725262
2.179	0.0049894046035659
2.18	0.004998528940008188
2.181	0.005007677494280655
2.182	0.005016853153115592
2.183	0.005026056133397879
2.184	0.005035286652012396
2.185	0.0050445449258440175
2.186	0.005053831171777624
2.187	0.005063145606698095
2.188	0.005072488447490314
2.189	0.0050818599110391514
2.19	0.005091260214229489
2.191	0.005100694070811177
2.192	0.005110156928266857
2.193	0.005119648730944128
2.194	0.005129169423190604
2.195	0.005138718949353892
2.196	0.005148297253781605
2.197	0.005157904280821342
2.198	0.005167539974820715
2.199	0.005177204280127333
2.2	0.0051868971410888075
2.201	0.005196611378965502
2.202	0.005206354492894521
2.203	0.005216126858925731
2.204	0.005225928853109
2.205	0.005235760851494183
2.206	0.0052456232301311525
2.207	0.00525551636506977
2.208	0.005265440632359907
2.209	0.005275396408051418
2.21	0.005285384068194173
2.211	0.0052954108478009505
2.212	0.005305469848263984
2.213	0.005315561029938407
2.214	0.005325684353179367
2.215	0.005335839778342006
2.216	0.005346027265781472
2.217	0.005356246775852898
2.218	0.005366498268911432
2.219	0.005376781705312217
2.22	0.0053870970454104
2.221	0.005397441719812721
2.222	0.005407818371940805
2.223	0.0054182271154678795
2.224	0.005428668064067176
2.225	0.0054391413314119124
2.226	0.005449647031175321
2.227	0.005460185277030629
2.228	0.005470756182651066
2.229	0.0054813598617098535
2.23	0.005491996427880221
2.231	0.005502661526673754
2.232	0.005513360010723002
2.233	0.005524092264498857
2.234	0.005534858672472227
2.235	0.005545659619114015
2.236	0.005556495488895127
2.237	0.005567366666286457
2.238	0.005578273535758912
2.239	0.005589216481783393
2.24	0.005600195888830809
2.241	0.005611220934882164
2.242	0.005622282677958246
2.243	0.005633380969589952
2.2439999999999998	0.005644515661308176
2.245	0.00565568660464382
2.246	0.005666893651127769
2.247	0.005678136652290924
2.248	0.005689415459664184
2.249	0.005700729924778438
2.25	0.005712079899164583
2.251	0.005723454269115846
2.252	0.005734864515960653
2.253	0.005746311155789761
2.254	0.005757794704693916
2.255	0.005769315678763877
2.2560000000000002	0.005780874594090404
2.257	0.00579247196676424
2.258	0.0058041083128761465
2.259	0.005815784148516877
2.26	0.005827499989777185
2.261	0.005839266629165024
2.262	0.005851073683540782
2.263	0.005862921046182056
2.2640000000000002	0.005874808610366441
2.265	0.005886736269371519
2.266	0.005898703916474886
2.267	0.005910711444954134
2.268	0.005922758748086854
2.269	0.005934845719150643
2.27	0.00594697225142308
2.271	0.005959130815211878
2.2720000000000002	0.005971329176641481
2.273	0.005983567678866432
2.274	0.005995846665041292
2.275	0.006008166478320614
2.276	0.006020527461858951
2.277	0.006032929958810863
2.278	0.006045374312330895
2.279	0.006057860865573605
2.2800000000000002	0.006070389961693552
2.281	0.006082962899322864
2.282	0.006095579008230784
2.283	0.006108238573664135
2.284	0.006120941880869735
2.285	0.006133689215094415
2.286	0.006146480861584983
2.287	0.006159317105588267
2.2880000000000003	0.006172198232351096
2.289	0.006185124527120277
2.29	0.006198096275142641
2.291	0.006211120062706586
2.292	0.006224189492136049
2.293	0.0062373044667965475
2.294	0.0062504648900535845
2.295	0.006263670665272679
2.296	0.006276921695819345
2.297	0.006290217885059103
2.298	0.006303559136357454
2.299	0.006316945353079918
2.3	0.006330376438592009
2.301	0.006343840248474399
2.302	0.006357349464046216
2.303	0.006370904718841759
2.304	0.006384506646395319
2.305	0.006398155880241195
2.306	0.006411853053913667
2.307	0.006425598800947034
2.308	0.006439393754875588
2.309	0.006453238549233627
2.31	0.006467133817555432
2.311	0.006481091926716579
2.312	0.0064951010657984904
2.313	0.006509161157223871
2.314	0.006523272123415409
2.315	0.006537433886795809
2.316	0.006551646369787773
2.317	0.006565909494814005
2.318	0.006580223184297193
2.319	0.0065945873606600425
2.32	0.006609001946325254
2.321	0.006623459400288824
2.322	0.006637967560729039
2.323	0.006652526802397499
2.324	0.006667137500045794
2.325	0.0066818000284255205
2.326	0.006696514762288259
2.327	0.006711282076385606
2.328	0.006726102345469153
2.329	0.006740975944290497
2.33	0.006755903247601217
2.331	0.006770882200121612
2.332	0.006785915753909195
2.333	0.006801004430990189
2.334	0.006816148753390797
2.335	0.006831349243137239
2.336	0.006846606422255733
2.337	0.006861920812772498
2.338	0.00687729293671374
2.339	0.006892723316105677
2.34	0.006908212472974527
2.341	0.006923773818262608
2.342	0.006939394203933595
2.343	0.0069550733708672804
2.344	0.006970811059943449
2.345	0.006986607012041894
2.346	0.007002460968042387
2.347	0.00701837266882472
2.348	0.007034341855268677
2.349	0.007050368268254052
2.35	0.007066451648660616
2.351	0.007082570249181825
2.352	0.007098746601198125
2.3529999999999998	0.007114981747903623
2.354	0.007131276732492435
2.355	0.007147632598158656
2.356	0.007164050388096403
2.357	0.007180531145499791
2.358	0.007197075913562913
2.359	0.007213685735479886
2.36	0.007230361654444819
2.3609999999999998	0.007247126692203045
2.362	0.007263958581364048
2.363	0.0072808570330885145
2.364	0.007297821758537154
2.365	0.0073148524688706725
2.366	0.007331948875249759
2.367	0.007349110688835122
2.368	0.00736633762078746
2.3689999999999998	0.007383629382267477
2.37	0.007400985684435881
2.371	0.007418389994528996
2.372	0.007435859252112157
2.373	0.007453394152826337
2.374	0.0074709953923124866
2.375	0.0074886636662115785
2.376	0.007506399670164579
2.377	0.007524204099812452
2.378	0.0075420776507961725
2.379	0.00756002101875669
2.38	0.007578034899334977
2.3810000000000002	0.007596122194184302
2.382	0.007614281259235605
2.383	0.007632512656432145
2.384	0.0076508169477171725
2.385	0.00766919469503394
2.386	0.007687646460325704
2.387	0.007706172805535701
2.388	0.007724774292607189
2.3890000000000002	0.007743451483483427
2.39	0.00776220494010765
2.391	0.00778104883203881
2.392	0.007799969288900482
2.393	0.007818966047931938
2.394	0.007838038846372452
2.395	0.007857187421461279
2.396	0.007876411510437697
2.3970000000000002	0.007895710850540982
2.398	0.007915085179010387
2.399	0.00793453423308519
2.4	0.007954057750004661
2.401	0.007973628547581886
2.402	0.0079932749139627
2.403	0.008012998217866732
2.404	0.008032799828013632
2.4050000000000002	0.008052681113123053
2.406	0.008072643441914622
2.407	0.008092688183107991
2.408	0.008112816705422807
2.409	0.00813303037757871
2.41	0.008153330568295357
2.411	0.008173743965197428
2.412	0.008194245083620426
2.4130000000000003	0.008214833757804909
2.414	0.00823550982199141
2.415	0.008256273110420485
2.416	0.008277123457332685
2.417	0.00829806069696856
2.418	0.008319084663568671
2.419	0.008340195191373545
2.42	0.008361392114623745
2.421	0.008382660370636282
2.422	0.008404015593419105
2.423	0.00842545852005659
2.424	0.008446989887633151
2.425	0.008468610433233185
2.426	0.008490320893941106
2.427	0.008512122006841292
2.428	0.008534014509018154
2.429	0.00855599913755609
2.43	0.008578076629539513
2.431	0.008600244236397716
2.432	0.008622506392122017
2.433	0.008644864045048644
2.434	0.008667318143513828
2.435	0.008689869635853772
2.436	0.008712519470404714
2.437	0.008735268595502874
2.438	0.008758117959484486
2.439	0.008781068510685755
2.44	0.008804121197442914
2.441	0.00882730044406787
2.442	0.008850582300134772
2.443	0.008873966291193414
2.444	0.008897451942793625
2.445	0.008921038780485226
2.446	0.008944726329818046
2.447	0.008968514116341881
2.448	0.008992401665606562
2.449	0.009016388503161905
2.45	0.009040474154557743
2.451	0.009064616826096857
2.452	0.009088859866772879
2.453	0.009113205306332419
2.454	0.009137655174522091
2.455	0.009162211501088485
2.456	0.009186876315778218
2.457	0.009211651648337897
2.458	0.00923653952851414
2.459	0.009261541986053534
2.46	0.009286661050702695
2.461	0.009311937961519764
2.462	0.009337333162617917
2.463	0.009362846307421829
2.464	0.009388477049356204
2.465	0.009414225041845744
2.466	0.009440089938315152
2.467	0.009466071392189104
2.468	0.009492169056892307
2.469	0.009518382585849458
2.47	0.009544711632485266
2.471	0.009571128464698528
2.472	0.009597661781168668
2.473	0.009624312895049223
2.474	0.009651083119493744
2.475	0.009677973767655744
2.476	0.009704986152688772
2.477	0.009732121587746367
2.478	0.009759381385982075
2.479	0.009786766860549412
2.48	0.009814279324601927
2.481	0.009841921422984097
2.482	0.00986969305644999
2.483	0.009897595457444577
2.484	0.009925629858412867
2.485	0.009953797491799855
2.4859999999999998	0.009982099590050537
2.487	0.01001053738560992
2.488	0.010039112110922977
2.489	0.010067824998434713
2.49	0.010096677280590138
2.491	0.010125701777354786
2.492	0.010154866219257914
2.493	0.010184169924349337
2.4939999999999998	0.01021361221067886
2.495	0.010243192396296308
2.496	0.010272909799251467
2.497	0.010302763737594157
2.498	0.010332753529374204
2.499	0.010362878492641388
2.5	0.010393137945445536
2.501	0.010423467842784763
2.502	0.010453934705945522
2.503	0.01048454169316259
2.504	0.0105152919626707
2.505	0.010546188672704628
2.5060000000000002	0.010577234981499149
2.507	0.010608434047288996
2.508	0.010639789028308942
2.509	0.010671303082793753
2.51	0.010702979368978186
2.511	0.010734882199853708
2.512	0.010766949872549472
2.513	0.010799181838951361
2.5140000000000002	0.010831577550945264
2.515	0.01086413646041702
2.516	0.010896858019252515
2.517	0.010929741679337622
2.518	0.01096278689255821
2.519	0.010995993110800163
2.52	0.011029359785949327
2.521	0.011062846689425171
2.5220000000000002	0.011096495358456747
2.523	0.011130307649806648
2.524	0.011164285420237514
2.525	0.011198430526511968
2.526	0.011232744825392632
2.527	0.011267230173642145
2.528	0.0113018884280231
2.529	0.011336721445298138
2.5300000000000002	0.011371731082229893
2.531	0.011406914206484337
2.532	0.011442277966290226
2.533	0.011477824520779672
2.534	0.011513556029084793
2.535	0.011549474650337718
2.536	0.011585582543670531
2.537	0.011621881868215365
2.5380000000000003	0.011658374783104351
2.539	0.011695063447469572
2.54	0.01173195002044316
2.541	0.01176909489598801
2.542	0.011806438469021772
2.543	0.0118439793692929
2.544	0.011881716226549786
2.545	0.011919647670540883
2.5460000000000003	0.01195777233101464
2.547	0.011996088837719453
2.548	0.012034595820403773
2.549	0.01207329190881603
2.55	0.012112175732704657
2.551	0.012151137377450487
2.552	0.012190290595616056
2.553	0.012229640595396335
2.5540000000000003	0.012269192584986295
2.555	0.012308951772580855
2.556	0.01234892336637499
2.557	0.012389112574563649
2.558	0.01242952460534179
2.559	0.012470164666904383
2.56	0.012511037967446348
2.561	0.012552255934126084
2.5620000000000003	0.0125937111186622
2.563	0.01263540229173668
2.564	0.012677328224031559
2.565	0.012719487686228858
2.566	0.012761879449010595
2.567	0.012804502283058806
2.568	0.012847354959055476
2.569	0.01289043624768264
2.5700000000000003	0.012933744919622339
2.571	0.012977204798439885
2.572	0.013020894144183478
2.573	0.013064816269784632
2.574	0.01310897448817486
2.575	0.013153372112285698
2.576	0.013198012455048619
2.577	0.013242898829395156
2.578	0.013288034548256824
2.5789999999999997	0.013333422924565137
2.58	0.013379067271251628
2.581	0.013424970933162568
2.582	0.013471137189380464
2.583	0.013517569350902621
2.584	0.01356427072872628
2.585	0.01361124463384875
2.586	0.013658494377267308
2.5869999999999997	0.013706023269979243
2.588	0.01375383462298186
2.589	0.013801931747272398
2.59	0.013850317953848165
2.591	0.013899091483740295
2.592	0.013948154964576815
2.593	0.013997505954019647
2.594	0.01404714200973069
2.5949999999999998	0.014097060689371844
2.596	0.014147259550605034
2.597	0.014197736151092112
2.598	0.014248488048495003
2.599	0.014299512800475627
2.6	0.014350807964695842
2.601	0.01440218944375501
2.602	0.014453847459775319
2.6029999999999998	0.014505790579816404
2.604	0.014558027370937917
2.605	0.014610566400199443
2.606	0.014663416234660638
2.607	0.014716585441381155
2.608	0.014770082587420578
2.609	0.01482391623983856
2.61	0.014878094965694736
2.6109999999999998	0.014932796227602893
2.612	0.014987849460974336
2.613	0.015043252996774458
2.614	0.015099005165968722
2.615	0.015155104299522592
2.616	0.015211548728401457
2.617	0.015268336783570783
2.618	0.01532546679599601
2.6189999999999998	0.015382937096642577
2.62	0.015440746016475947
2.621	0.015498776954369558
2.622	0.01555715013896216
2.623	0.015615870866800545
2.624	0.015674944434431435
2.625	0.01573437613840162
2.626	0.015794171275257878
2.627	0.015854335141546976
2.628	0.01591487303381571
2.629	0.015975790248610795
2.63	0.01603709208247903
2.6310000000000002	0.01609878293764176
2.632	0.016160869059172692
2.633	0.016223355797820173
2.634	0.01628624850433251
2.635	0.016349552529458015
2.636	0.016413273223945035
2.637	0.016477415938541823
2.638	0.01654198602399672
2.6390000000000002	0.016606988831058066
2.64	0.016672429710474116
2.641	0.016738466905434433
2.642	0.01680494360803755
2.643	0.01687185590282322
2.644	0.016939199874331234
2.645	0.017006971607101278
2.646	0.017075167185673142
2.6470000000000002	0.017143782694586607
2.648	0.01721281421838137
2.649	0.01728225784159721
2.65	0.017352109648773886
2.651	0.01742204917291961
2.652	0.017492408235047014
2.653	0.017563202104637094
2.654	0.01763444605117094
2.6550000000000002	0.017706155344129646
2.656	0.017778345252994206
2.657	0.017851031047245714
2.658	0.017924227996365224
2.659	0.017997951369833797
2.66	0.01807221643713253
2.661	0.018147356051753834
2.662	0.018223048651651537
2.6630000000000003	0.01829929025879089
2.664	0.018376076895137042
2.665	0.01845340458265524
2.666	0.0185312693433107
2.667	0.01860966719906864
2.668	0.018688594171894307
2.669	0.01876804628375285
2.67	0.018848019556609523
2.6710000000000003	0.018928279613964705
2.672	0.019009066839791734
2.673	0.01909039121959919
2.674	0.01917226273889561
2.675	0.019254691383189537
2.676	0.019337687137989546
2.677	0.019421259988804108
2.678	0.019505419921141798
2.6790000000000003	0.0195901769205112
2.68	0.019675540972420774
2.681	0.019761512713833702
2.682	0.019848112045382435
2.683	0.019935349519154016
2.684	0.020023235687235543
2.685	0.020111781101713983
2.686	0.02020099631467643
2.6870000000000003	0.020290891878209965
2.688	0.020381478344401568
2.689	0.020472766265338324
2.69	0.020564766193107282
2.691	0.020657814637547175
2.692	0.02075157643797816
2.693	0.02084604239147195
2.694	0.020941203295100387
2.6950000000000003	0.021037049945935308
2.696	0.021133573141048422
2.697	0.02123076367751157
2.698	0.02132861235239655
2.699	0.021427109962775158
2.7	0.021526247305719236
2.701	0.02162537491013044
2.702	0.021725162645382178
2.7030000000000003	0.021825640112677812
2.7039999999999997	0.021926836913220525
2.705	0.02202878264821381
2.706	0.022131506918860847
2.707	0.022235039326364996
2.708	0.022339409471929618
2.709	0.02244464695675794
2.71	0.022550781382053315
2.711	0.022658474059863654
2.7119999999999997	0.02276708459504195
2.713	0.022876604303285832
2.714	0.022987024500292788
2.715	0.023098336501760443
2.716	0.023210531623386436
2.717	0.023323601180868243
2.718	0.0234375364899035
2.719	0.023552328866189794
2.7199999999999998	0.0236679696254247
2.721	0.023783958276160137
2.722	0.023900807747732986
2.723	0.024018539162334554
2.724	0.02413717364215616
2.725	0.024256732309388955
2.726	0.02437723628622426
2.727	0.024498706694853333
2.7279999999999998	0.02462116465746744
2.729	0.02474463129625789
2.73	0.024869127733415843
2.731	0.02499470866091948
2.732	0.02512135959664072
2.733	0.025249099628238163
2.734	0.0253779478433706
2.735	0.025507923329696754
2.7359999999999998	0.025639045174875346
2.737	0.025771332466565162
2.738	0.02590480429242481
2.739	0.026039479740113072
2.74	0.026175377897288733
2.741	0.026313163318734643
2.742	0.026452170505765694
2.743	0.02659237942682095
2.7439999999999998	0.02673377005033949
2.745	0.02687632234476045
2.746	0.027020016278522775
2.747	0.0271648318200656
2.748	0.027310748937828068
2.749	0.027457747600249115
2.75	0.027605807775767887
2.751	0.027753479664299963
2.752	0.027902259655445693
2.753	0.028052214370282005
2.754	0.028203410429885625
2.755	0.028355914455333482
2.7560000000000002	0.028509793067702502
2.757	0.028665112888069413
2.758	0.028821940537511137
2.759	0.02898034263710454
2.76	0.029140385807926477
2.761	0.029303757528770735
2.762	0.029468805329196157
2.763	0.02963549759647866
2.7640000000000002	0.029803802717894144
2.765	0.029973689080718312
2.766	0.030145125072227073
2.767	0.030318079079696265
2.768	0.03049251949040173
2.769	0.030668414691619378
2.77	0.030845733070624902
2.771	0.031023011051321006
2.7720000000000002	0.031201735770015795
2.773	0.03138196239964394
2.774	0.031563746113140334
2.775	0.03174714208343981
2.776	0.03193220548347717
2.777	0.03211899148618734
2.778	0.03230755526450496
2.779	0.032497951991364946
2.7800000000000002	0.032690236839702194
2.781	0.03288461143927377
2.782	0.03308097563002112
2.783	0.033279375708708
2.784	0.03347985797209818
2.785	0.03368246871695552
2.786	0.03388725424004361
2.787	0.03409426083812629
2.7880000000000003	0.03430353480796744
2.789	0.03451512244633062
2.79	0.03472907004997971
2.791	0.034947186441757906
2.792	0.03516764857258715
2.793	0.0353903959194689
2.794	0.035615367959404357
2.795	0.03584250416939497
2.7960000000000003	0.036071744026442226
2.797	0.036303027007547305
2.798	0.03653629258971167
2.799	0.036771480249936705
2.8	0.03700852946522379
2.801	0.0372437713070827
2.802	0.03748097234924823
2.803	0.03772029075996377
2.8040000000000003	0.03796188470747272
2.805	0.03820591236001816
2.806	0.03845253188584351
2.807	0.03870190145319204
2.808	0.03895417923030707
2.809	0.039209523385432
2.81	0.039468092086809896
2.811	0.039733691054959656
2.8120000000000003	0.040002609842074946
2.813	0.04027478555262453
2.814	0.04055015529107757
2.815	0.04082865616190308
2.816	0.04111022526957008
2.817	0.04139479971854773
2.818	0.0416823166133048
2.819	0.041972713058310435
2.8200000000000003	0.04226592615803379
2.821	0.04255902816376463
2.822	0.04285499466061651
2.823	0.04315393638052384
2.824	0.04345596405542102
2.825	0.043761188417242636
2.826	0.0440697201979228
2.827	0.04438167012939609
2.8280000000000003	0.044697148943597054
2.829	0.04501626737245983
2.83	0.04533913614791897
2.831	0.045665580534876696
2.832	0.045996014033331874
2.833	0.04633056467625133
2.834	0.04666936049660144
2.835	0.04701252952734902
2.836	0.04736019980146075
2.8369999999999997	0.0477124993519033
2.838	0.04806955621164349
2.839	0.04843149841364768
2.84	0.04879845399088271
2.841	0.04917538227608495
2.842	0.049557287196404565
2.843	0.049944003978761746
2.844	0.050335367850076536
2.8449999999999998	0.050731214037268955
2.846	0.05113137776725923
2.847	0.051535694266967025
2.848	0.05194399876331256
2.849	0.05235612648321604
2.85	0.052771912653597146
2.851	0.0531813881716463
2.852	0.05359478679581512
2.8529999999999998	0.054012537954825454
2.854	0.05443507107739933
2.855	0.0548628155922582
2.856	0.05529620092812411
2.857	0.05573565651371907
2.858	0.05618161177776454
2.859	0.056634496148982555
2.86	0.05709473905609495
2.8609999999999998	0.05756789979946897
2.862	0.05804896703486942
2.863	0.05853805928970587
2.864	0.059035295091388516
2.865	0.05954079296732759
2.866	0.060054671444932636
2.867	0.060577049051613874
2.868	0.06110804431478129
2.8689999999999998	0.061647775761844895
2.87	0.06219636192021492
2.871	0.06276525027189776
2.872	0.06334254378639786
2.873	0.0639276743878166
2.874	0.06452007400025452
2.875	0.06511917454781296
2.876	0.06572440795459306
2.877	0.06633520614469587
2.878	0.06695100104222278
2.879	0.06757122457127432
2.88	0.06819530865595187
2.8810000000000002	0.06879200558765174
2.882	0.06939328629485861
2.883	0.07000044207335296
2.884	0.07061476421891497
2.885	0.07123754402732481
2.886	0.07187007279436297
2.887	0.07251364181580906
2.888	0.07316954238744355
2.8890000000000002	0.07383906580504693
2.89	0.0745235033643988
2.891	0.07526054501603828
2.892	0.07601287742191064
2.893	0.07677958589871976
2.894	0.07755975576316991
2.895	0.07835247233196428
2.896	0.07915682092180715
2.8970000000000002	0.07997188684940275
2.898	0.08079675543145427
2.899	0.08163051198466599
2.9	0.0824722418257418
2.901	0.08327991743557873
2.902	0.08409622865370653
2.903	0.08492275248384697
2.904	0.08576106592972291
2.9050000000000002	0.08661274599505724
2.906	0.08747936968357169
2.907	0.08836251399898915
2.908	0.08926375594503211
2.909	0.09018467252542307
2.91	0.09112684074388498
2.911	0.09213249913827502
2.912	0.09316009884277843
2.9130000000000003	0.094208752525716
2.914	0.09527757285540718
2.915	0.09636567250017275
2.916	0.09747216412833308
2.917	0.0985961604082085
2.918	0.09973677400811987
2.919	0.10089311759638653
2.92	0.10206430384132933
2.9210000000000003	0.10320934626093146
2.922	0.10436988692538554
2.923	0.10554746875454803
2.924	0.1067436346682749
2.925	0.10795992758642212
2.926	0.10919789042884619
2.927	0.11045906611540197
2.928	0.11174499756594601
2.9290000000000003	0.11305722770033483
2.93	0.11439729943842322
2.931	0.11576530780936309
2.932	0.11716433137466684
2.933	0.11859600080514222
2.934	0.12006194677159769
2.935	0.12156379994483968
2.936	0.1231031909956766
2.9370000000000003	0.12468175059491693
2.938	0.12630110941336703
2.939	0.12796289812183534
2.94	0.12966874739112963
2.941	0.13150778814938574
2.942	0.1333888477641855
2.943	0.13530825386043638
2.944	0.13726233406304827
2.9450000000000003	0.13924741599693116
2.946	0.14125982728699238
2.947	0.14329589555814187
2.948	0.14535194843528876
2.949	0.14742431354334212
2.95	0.14950931850721197
2.951	0.1513918757054611
2.952	0.15329254105457696
2.9530000000000003	0.1552204552247025
2.954	0.15718475888597813
2.955	0.15919459270854677
2.956	0.1612590973625505
2.957	0.16338741351813144
2.958	0.16558868184543263
2.959	0.1678720430145942
2.96	0.17024663769575926
2.961	0.1730001777616657
2.9619999999999997	0.17584634957667217
2.963	0.1787774107077344
2.964	0.18178561872180427
2.965	0.18486323118583753
2.966	0.18800250566679003
2.967	0.19119569973161343
2.968	0.1944350709472636
2.969	0.19771287688069497
2.9699999999999998	0.20102137509886203
2.971	0.20401944037743427
2.972	0.20705291809230353
2.973	0.21013427082807926
2.974	0.21327596116937103
2.975	0.2164904517007843
2.976	0.21979020500692853
2.977	0.22318768367241196
2.9779999999999998	0.22669535028184273
2.979	0.23032566741983068
2.98	0.2340910976709807
2.981	0.23799305678933452
2.982	0.2420557236949531
2.983	0.24629223047732396
2.984	0.25071570922594
2.985	0.2553392920302922
2.9859999999999998	0.2601761109798717
2.987	0.26523929816417197
2.988	0.27054198567267945
2.989	0.27609730559488754
2.99	0.28191839002028996
2.991	0.2890795955643818
2.992	0.29646851315270745
2.993	0.3040339582368182
2.9939999999999998	0.31172474626826513
2.995	0.3194896926986029
2.996	0.3272776129793757
2.997	0.33503732256213814
2.998	0.3427176368984447
2.999	0.35026737143983977
3.	0.3576353416378779
3.0010000000000003	0.36190083197855527
3.002	0.36605609984658377
3.003	0.37022387166113147
3.004	0.3745268738413534
3.005	0.3790878328064122
3.0060000000000002	0.3840294749754706
3.007	0.389474526767685
3.008	0.3955457146022181
3.0090000000000003	0.4023657648982337
3.01	0.4100574040748829
3.011	0.4231794249279417
3.012	0.43714963499228343
3.013	0.45182190817940165
3.0140000000000002	0.46705011840079114
3.015	0.4826881395679264
3.016	0.4985898455923019
3.0170000000000003	0.5146091103854129
3.018	0.5305998078587258
3.019	0.5464158119237571
3.02	0.5619109964919734
3.021	0.5707896634889037
3.0220000000000002	0.5794279601444885
3.023	0.588052461702691
3.024	0.5968897434074857
3.025	0.6061663805028432
3.026	0.6161089482327342
3.027	0.6269440218411344
3.028	0.638898176572005
3.029	0.6521979876693211
3.0300000000000002	0.6670700303770605
3.0309999999999997	0.683536334226662
3.032	0.7020404168844858
3.033	0.7228212503043285
3.034	0.7461178064400177
3.035	0.7721690572453852
3.036	0.8012139746742281
3.037	0.8334915306803767
3.0380000000000003	0.869240697217668
3.0389999999999997	0.9087004462398713
3.04	0.9521097497008769
3.041	0.9887537152596348
3.042	1.03048904972812
3.043	1.0782185956234964
3.044	1.1328451954628642
3.045	1.1952716917633848
3.0460000000000003	1.2664009270422336
3.0469999999999997	1.3471357438164513
3.048	1.4383789846033237
3.049	1.5410334919198783
3.05	1.656002108283295
3.051	1.83272846618238
3.052	2.020632752103651
3.053	2.2176759425054424
3.0540000000000003	2.4218190138461053
3.0549999999999997	2.631022942583622
3.056	2.8432487051766215
3.057	3.056457278083082
3.058	3.2686096377613545
3.059	3.477666760669791
3.06	3.681589623266462
3.061	3.849545855112507
3.0620000000000003	4.0100348308905716
3.0629999999999997	4.162762578385808
3.064	4.307435125383852
3.065	4.443758499669864
3.066	4.571438729029274
3.067	4.690181841247495
3.068	4.799693864109782
3.069	4.899680825401554
3.0700000000000003	4.989848752908209
3.0709999999999997	5.059239373795791
3.072	5.118869337718648
3.073	5.1690909937117056
3.074	5.210256690810005
3.075	5.242718778048569
3.076	5.266829604462378
3.077	5.282941519086463
3.0780000000000003	5.291406870955834
3.0789999999999997	5.292578009105497
3.08	5.286807282570464
3.081	5.274075122753437
3.082	5.255128336784303
3.083	5.230341814160626
3.084	5.200090444380004
3.085	5.164749116940001
3.0860000000000003	5.124692721338176
3.0869999999999997	5.08029614707216
3.088	5.03193428363945
3.089	4.979982020537683
3.09	4.924814247264414
3.091	4.881069908646246
3.092	4.833995350649986
3.093	4.783100974571431
3.0940000000000003	4.727897181706368
3.0949999999999998	4.667894373350691
3.096	4.602602950800107
3.097	4.531533315350516
3.098	4.454195868297704
3.099	4.370101010937448
3.1	4.2787591445656386
3.101	4.153464615596265
3.1020000000000003	4.0215327320178895
3.1029999999999998	3.8840627469375235
3.104	3.7421539134617547
3.105	3.596905484697603
3.106	3.4494167137518374
3.107	3.300786853731225
3.108	3.1521151577427298
3.109	3.0045008788931185
3.1100000000000003	2.8590432702891593
3.1109999999999998	2.732342963963727
3.112	2.609058356586907
3.113	2.4893492237550396
3.114	2.373375341064244
3.115	2.261296484110646
3.116	2.153272428490519
3.117	2.0494629497999868
3.1180000000000003	1.950027823635181
3.1189999999999998	1.8551268255924052
3.12	1.7649197312676654
3.121	1.6854779369220576
3.122	1.610691317446626
3.123	1.540361368397224
3.124	1.4742895853297977
3.125	1.4122774638001985
3.1260000000000003	1.354126499364285
3.127	1.2996381875780159
3.128	1.248614023997178
3.129	1.2008555041777251
3.13	1.1561641236755176
3.1310000000000002	1.1145545545239923
3.132	1.0756021960149793
3.133	1.0390956239178235
3.1340000000000003	1.0048234140018741
3.135	0.9725741420365399
3.136	0.9421363837911275
3.137	0.9132987150350429
3.138	0.8858497115376363
3.1390000000000002	0.8595779490682602
3.14	0.8342720033963025
3.141	0.8054107384736676
3.1420000000000003	0.7773536365427579
3.143	0.7501504680285771
3.144	0.723851003356044
3.145	0.6985050129501612
3.146	0.6741622672358837
3.1470000000000002	0.6508725366381686
3.148	0.6286855915820033
3.149	0.6076512024923445
3.1500000000000004	0.5878191397941506
3.151	0.5717695661941631
3.152	0.5568685027275844
3.153	0.5430123627114172
3.154	0.5300975594626369
3.1550000000000002	0.5180205062982204
3.1559999999999997	0.5066776165351654
3.157	0.495965303490434
3.158	0.4857799804810229
3.159	0.47601806082390935
3.16	0.4665759578360715
3.161	0.4554917905640296
3.162	0.44463289049041177
3.1630000000000003	0.43400829482737546
3.1639999999999997	0.42362704078709684
3.165	0.4134981655817196
3.166	0.4036307064234195
3.167	0.39403370052435427
3.168	0.3847161850966818
3.169	0.3756871973525727
3.17	0.3669557745041849
3.1710000000000003	0.3588569970661062
3.1719999999999997	0.35105409874793286
3.173	0.343536356561666
3.174	0.33629304751933065
3.175	0.32931344863293843
3.176	0.3225868369145013
3.177	0.3161024893760401
3.178	0.3098496830295668
3.1790000000000003	0.3038176948870936
3.1799999999999997	0.29799580196064335
3.181	0.29238523119499943
3.182	0.28696258543105535
3.183	0.28171641744247333
3.184	0.27663528000291576
3.185	0.27170772588605185
3.186	0.26692230786554405
3.1870000000000003	0.262267578715055
3.1879999999999997	0.2577320912082555
3.189	0.25330439811880223
3.19	0.24897305222036575
3.191	0.2444606851611741
3.192	0.24003788727216932
3.193	0.2357093277588645
3.194	0.23147967582676693
3.1950000000000003	0.22735360068138394
3.1959999999999997	0.22333577152823025
3.197	0.21943085757280795
3.198	0.2156435280206315
3.199	0.21197845207720836
3.2	0.20844029894804622
3.201	0.2052653038954488
3.202	0.2022125357616602
3.2030000000000003	0.1992726294457161
3.2039999999999997	0.1964362198466574
3.205	0.19369394186351604
3.206	0.19103643039533277
3.207	0.1884543203411434
3.208	0.1859382465999838
3.209	0.18347884407089324
3.21	0.1810667476529076
3.2110000000000003	0.1785146680130954
3.2119999999999997	0.1760019475692503
3.213	0.17353000450719078
3.214	0.17110025701274306
3.215	0.16871412327172897
3.216	0.16637302146997038
3.217	0.16407836979329232
3.218	0.16183158642751663
3.2190000000000003	0.15963408955846528
3.2199999999999998	0.15748729737196407
3.221	0.1554412403756785
3.222	0.15344577823226388
3.223	0.15149938292621817
3.224	0.1496005264420395
3.225	0.1477476807642284
3.226	0.14593931787728293
3.2270000000000003	0.14417390976570119
3.2279999999999998	0.14244992841398446
3.229	0.14076584580662851
3.23	0.13912013392813455
3.231	0.1375123764396221
3.232	0.13593986627462729
3.233	0.1344010080433097
3.234	0.13289420635582688
3.2350000000000003	0.13141786582233636
3.2359999999999998	0.1299703910529983
3.237	0.1285501866579683
3.238	0.12715565724740654
3.239	0.12578520743147054
3.24	0.12443724182031796
3.241	0.12306854025693442
3.242	0.12172165483181334
3.2430000000000003	0.12039751286827437
3.2439999999999998	0.11909704168963953
3.245	0.11782116861922674
3.246	0.11657082098035798
3.247	0.11534692609635294
3.248	0.11415041129053134
3.249	0.11298220388621451
3.25	0.11184323120672213
3.2510000000000003	0.11077998492730051
3.252	0.10974506654347047
3.253	0.10873664190267607
3.254	0.10775287685236462
3.255	0.10679193723998157
3.2560000000000002	0.1058519889129724
3.257	0.10493119771878391
3.258	0.10402772950486158
3.2590000000000003	0.10313975011865092
3.26	0.10226542540759906
3.261	0.1013667551798178
3.262	0.10048026320325844
3.263	0.09960630720653818
3.2640000000000002	0.0987452449182742
3.265	0.09789743406708488
3.266	0.0970632323815874
3.2670000000000003	0.096242997590399
3.268	0.09543708742213836
3.269	0.0946458596054216
3.27	0.0938696718688674
3.271	0.09312075551656504
3.2720000000000002	0.09238687509102507
3.273	0.09166766871023103
3.274	0.09096277449216554
3.2750000000000004	0.09027183055481118
3.276	0.0895944750161518
3.277	0.0889303459941691
3.278	0.0882790816068469
3.279	0.08764031997216781
3.2800000000000002	0.08701369920811447
3.2809999999999997	0.08639923753866123
3.282	0.08579616993907262
3.283	0.08520411149060564
3.284	0.08462267727451624
3.285	0.0840514823720604
3.286	0.08349014186449481
3.287	0.08293827083307546
3.2880000000000003	0.0823954843590583
3.2889999999999997	0.08186139752370028
3.29	0.08133562540825665
3.291	0.08080700227384102
3.292	0.08028657740489169
3.293	0.07977461926570359
3.294	0.07927139632057241
3.295	0.07877717703379311
3.2960000000000003	0.07829222986966068
3.2969999999999997	0.07781682329247096
3.298	0.07735122576651829
3.299	0.07689570575609853
3.3	0.07645053172550664
3.301	0.07602881613994175
3.302	0.07561720503849813
3.303	0.07521518846117355
3.3040000000000003	0.07482225644796583
3.3049999999999997	0.07443789903887349
3.306	0.0740616062738938
3.307	0.07369286819302526
3.308	0.0733311748362657
3.309	0.07297601624361293
3.31	0.07262688245506524
3.311	0.07227302977876034
3.3120000000000003	0.07192480221272954
3.3129999999999997	0.0715823100231446
3.314	0.07124566347617624
3.315	0.07091497283799626
3.316	0.0705903483747758
3.317	0.07027190035268609
3.318	0.06995973903789868
3.319	0.0696539746965848
3.3200000000000003	0.06935471759491561
3.3209999999999997	0.06906542508041359
3.322	0.06878265748448359
3.323	0.06850632221988213
3.324	0.06823632669936523
3.325	0.06797257833568889
3.326	0.06771498454160944
3.327	0.06746345272988294
3.3280000000000003	0.06721789031326539
3.3289999999999997	0.06697820470451323
3.33	0.06674430331638218
3.331	0.06651643454178205
3.332	0.06629414414785165
3.333	0.06607731888188316
3.334	0.06586584549116908
3.335	0.06565961072300158
3.3360000000000003	0.06545850132467289
3.3369999999999997	0.06526240404347552
3.338	0.06507120562670143
3.339	0.06488479282164318
3.34	0.06470305237559294
3.341	0.06452268036392514
3.342	0.06434694757990564
3.343	0.06417593414488228
3.3440000000000003	0.06400972018020289
3.3449999999999998	0.06384838580721561
3.346	0.06369201114726805
3.347	0.06354067632170834
3.348	0.06339446145188433
3.349	0.06325344665914387
3.35	0.06311771206483498
3.351	0.06299053336592934
3.3520000000000003	0.06286860143690105
3.3529999999999998	0.06275180272784828
3.354	0.06264002368886877
3.355	0.06253315077006066
3.356	0.062431070421521906
3.357	0.062333669093350426
3.358	0.0622408332356443
3.359	0.06215244929850146
3.3600000000000003	0.062068403732019856
3.3609999999999998	0.06198645349613667
3.362	0.061908743591120405
3.363	0.0618352895270789
3.364	0.06176610681411985
3.365	0.06170121096235097
3.366	0.06164061748188004
3.367	0.06158434188281477
3.3680000000000003	0.06153239967526288
3.3689999999999998	0.06148480636933217
3.37	0.06144157747513028
3.371	0.06140265558262488
3.372	0.06136813354146625
3.373	0.061338031281164544
3.374	0.06131236873122995
3.375	0.061291165821172625
3.3760000000000003	0.06127444248050272
3.377	0.06126221863873043
3.378	0.0612545142253659
3.379	0.06125134916991931
3.38	0.06125274340190082
3.3810000000000002	0.06125866557355577
3.382	0.06126918999937218
3.383	0.06128433971657322
3.3840000000000003	0.0613041377623821
3.385	0.06132860717402197
3.386	0.06135777098871606
3.387	0.06139165224368752
3.388	0.061430273976159556
3.3890000000000002	0.06147365922335536
3.39	0.06152183102249809
3.391	0.06157627239345546
3.3920000000000003	0.06163545790700952
3.393	0.06169932211658676
3.394	0.06176779957561384
3.395	0.06184082483751721
3.396	0.06191833245572346
3.3970000000000002	0.06200025698365917
3.398	0.06208653297475083
3.399	0.062177094982425005
3.4000000000000004	0.062271877560108296
3.401	0.06236655624295206
3.402	0.062465582724977785
3.403	0.0625691496819316
3.404	0.06267744978955977
3.4050000000000002	0.06279067572360864
3.406	0.06290902015982433
3.407	0.06303267577395315
3.408	0.06316183524174135
3.409	0.06329669123893518
3.41	0.06343743644128096
3.411	0.06358923558778955
3.412	0.06374700795377496
3.4130000000000003	0.06391064487781595
3.4139999999999997	0.064080037698491
3.415	0.0642550777543791
3.416	0.06443565638405871
3.417	0.06462166492610859
3.418	0.06481299471910752
3.419	0.06500953710163403
3.42	0.06521118341226688
3.4210000000000003	0.06541278580876451
3.4219999999999997	0.0656195802154239
3.423	0.0658317633757223
3.424	0.06604953203313632
3.425	0.06627308293114295
3.426	0.06650261281321919
3.427	0.06673831842284172
3.428	0.06698039650348755
3.4290000000000003	0.06722904379863368
3.4299999999999997	0.06748445705175665
3.431	0.067746244908896
3.432	0.06801522785323504
3.433	0.06829163827051976
3.434	0.06857570854649615
3.435	0.0688676710669098
3.436	0.06916775821750669
3.4370000000000003	0.0694762023840328
3.4379999999999997	0.06979323595223358
3.439	0.07011909130785544
3.44	0.07045400083664383
3.441	0.07080881998377546
3.442	0.07117251425378192
3.443	0.07154467221062508
3.444	0.07192488241826726
3.4450000000000003	0.07231273344067081
3.4459999999999997	0.07270781384179738
3.447	0.07310971218560983
3.448	0.0735180170360698
3.449	0.07393231695713967
3.45	0.07435220051278178
3.451	0.07475370455674567
3.452	0.07516139673958246
3.4530000000000003	0.07557629300163099
3.4539999999999997	0.07599940928322939
3.455	0.07643176152471709
3.456	0.07687436566643219
3.457	0.07732823764871354
3.458	0.07779439341190003
3.459	0.07827384889632992
3.46	0.07876762004234208
3.4610000000000003	0.07930371258846071
3.4619999999999997	0.07985451693149391
3.463	0.08041941326643678
3.464	0.08099778178828268
3.465	0.08158900269202596
3.466	0.08219245617266101
3.467	0.0828075224251814
3.468	0.0834335816445815
3.4690000000000003	0.08407001402585573
3.4699999999999998	0.08471619976399732
3.471	0.08534455484740068
3.472	0.08598305787199938
3.473	0.08663272322712721
3.474	0.08729456530211807
3.475	0.08796959848630491
3.476	0.08865883716902156
3.4770000000000003	0.08936329573960192
3.4779999999999998	0.09008398858737857
3.479	0.09082193010168635
3.48	0.09157813467185785
3.481	0.09235281037706067
3.482	0.0931478267840778
3.483	0.09396424714952491
3.484	0.09480313473001868
3.4850000000000003	0.09566555278217588
3.4859999999999998	0.09655256456261169
3.487	0.09746523332794406
3.488	0.09840462233478814
3.489	0.09937179483976069
3.49	0.10036781409947852
3.491	0.1014539289377271
3.492	0.10256736943382172
3.4930000000000003	0.10370555123424773
3.4939999999999998	0.10486588998548844
3.495	0.10604580133403077
3.496	0.107242700926358
3.497	0.1084540044089555
3.498	0.10967712742830864
3.499	0.11090948563090121
3.5	0.11214849466321856
3.5010000000000003	0.11324630118675165
3.502	0.114354394013887
3.503	0.11547899297202019
3.504	0.1166263178885433
3.505	0.11780258859085047
3.5060000000000002	0.1190140249063358
3.507	0.12026684666239183
3.508	0.12156727368641268
3.5090000000000003	0.12292152580579258
3.51	0.12433582284792326
3.511	0.1260108255405517
3.512	0.12774652851372764
3.513	0.1295373672978545
3.5140000000000002	0.13137777742333576
3.515	0.13326219442057236
3.516	0.1351850538199678
3.5170000000000003	0.13714079115192557
3.518	0.1391238419468457
3.519	0.14112864173513437
3.52	0.14314962604719156
3.521	0.14494703733415917
3.5220000000000002	0.14676369772565753
3.523	0.1486082362720429
3.524	0.15048928202367398
3.5250000000000004	0.15241546403090953
3.526	0.15439541134410484
3.527	0.15643775301362128
3.528	0.15855111808981412
3.529	0.1607441356230421
3.5300000000000002	0.16302543466366415
3.531	0.16539900971165097
3.532	0.16787840524958816
3.5330000000000004	0.17047253120967626
3.534	0.1731902975241112
3.535	0.17604061412509717
3.536	0.17903239094482992
3.537	0.18217453791551008
3.5380000000000003	0.18547596496933857
3.5389999999999997	0.18894558203851028
3.54	0.19259229905523081
3.541	0.1971864590113115
3.542	0.20192939132117807
3.543	0.20678385845887354
3.544	0.21171262289843445
3.545	0.21667844711390377
3.5460000000000003	0.22164409357932452
3.5469999999999997	0.22657232476873093
3.548	0.2314259031561726
3.549	0.2361675912156838
3.55	0.24076015142130755
3.551	0.24310200894036285
3.552	0.24534537490553388
3.553	0.24757812314278516
3.5540000000000003	0.24988812747808112
3.5549999999999997	0.252363261737382
3.556	0.2550913997466557
3.557	0.2581604153318621
3.558	0.26165818231896587
3.559	0.26567257453393217
3.56	0.270291465802721
3.561	0.27859145332299123
3.5620000000000003	0.2874905527992169
3.5629999999999997	0.29689550330754966
3.564	0.30671304392417
3.565	0.31684991372522886
3.566	0.32721285178689435
3.567	0.337708597185335
3.568	0.34824388899670533
3.569	0.35872546629717367
3.5700000000000003	0.36906006816290854
3.5709999999999997	0.375274149039729
3.572	0.38138990139961915
3.573	0.38754923308420924
3.574	0.3938940519351406
3.575	0.4005662657940547
3.576	0.4077077825025841
3.577	0.4154605099023703
3.5780000000000003	0.42396635583505565
3.5789999999999997	0.4333672281422668
3.58	0.443805034665659
3.581	0.455343458460483
3.582	0.4682073730509002
3.583	0.48254342717469967
3.584	0.49849826956965104
3.585	0.5162185489735429
3.5860000000000003	0.5358509141241666
3.5869999999999997	0.5575420137592773
3.588	0.5814384966166958
3.589	0.6076870114341744
3.59	0.6364342069495053
3.591	0.6598506222669878
3.592	0.686542416341726
3.593	0.7171396384953602
3.5940000000000003	0.7522723380495375
3.5949999999999998	0.7925705643258381
3.596	0.8386643666459646
3.597	0.8911837943314896
3.598	0.9507588967040632
3.599	1.0180197230853472
3.6	1.0935963227969125
3.601	1.2124942071140938
3.6020000000000003	1.3388846020743779
3.6029999999999998	1.4713141956686973
3.604	1.608329675888391
3.605	1.7484777307243846
3.606	1.8903050481678436
3.607	2.0323583162099355
3.608	2.1731842228416394
3.609	2.311329456054123
3.6100000000000003	2.4453407038385504
3.6109999999999998	2.5543506543514405
3.612	2.65749660146909
3.613	2.754501839233034
3.614	2.8450896616849954
3.615	2.9289833628666853
3.616	3.005906236819705
3.617	3.0755815775857696
3.6180000000000003	3.1377326792065796
3.6189999999999998	3.1920828357237343
3.62	3.238355341179005
3.621	3.265102061904178
3.622	3.2838947758756114
3.623	3.295133833359823
3.624	3.299219584623315
3.625	3.2965523799326086
3.6260000000000003	3.2875325695542115
3.627	3.2725605037546535
3.628	3.2520365328004206
3.629	3.2263610069580513
3.63	3.19593427649405
3.6310000000000002	3.16114412351292
3.632	3.1224042281499877
3.633	3.080115702378539
3.6340000000000003	3.034679658171855
3.635	2.986497207503298
3.636	2.935969462346084
3.637	2.8834975346735803
3.638	2.8294825364590652
3.6390000000000002	2.7743255796758155
3.64	2.718427776297181
3.641	2.6716001465152965
3.6420000000000003	2.6242635966167747
3.643	2.5762489411071705
3.644	2.527386994491889
3.645	2.4775085712764873
3.646	2.426444485966435
3.6470000000000002	2.3740255530671996
3.648	2.32008258708432
3.649	2.264446402523264
3.6500000000000004	2.2069478138894976
3.651	2.138334193698853
3.652	2.068070310082187
3.653	1.9965374891808247
3.654	1.9241170571359696
3.6550000000000002	1.8511903400888217
3.656	1.7781386641806793
3.657	1.7053433555527435
3.6580000000000004	1.6331857403462158
3.659	1.5620471447024245
3.66	1.4923088947624772
3.661	1.42961267448343
3.662	1.3687606426261665
3.6630000000000003	1.309815315767304
3.664	1.2528392104835389
3.665	1.197894843351488
3.666	1.1450447309477951
3.667	1.094351389849104
3.668	1.045877336632037
3.669	0.999685087873281
3.67	0.9558371601494576
3.6710000000000003	0.9169746963696002
3.6719999999999997	0.8804253063942138
3.673	0.8460952264160952
3.674	0.8138906926281531
3.675	0.7837179412232329
3.676	0.7554832083941844
3.677	0.7290927303338938
3.678	0.7044527432352097
3.6790000000000003	0.6814694832909838
3.6799999999999997	0.6600491866941071
3.681	0.640059250797782
3.682	0.6214471045035866
3.683	0.6041213378734409
3.684	0.5879905409692673
3.685	0.5729633038530096
3.686	0.5589482165865899
3.6870000000000003	0.5458538692319317
3.6879999999999997	0.5335888518509815
3.689	0.5220617545056467
3.69	0.5111811672578728
3.691	0.4987399671265404
3.692	0.4868906822495288
3.693	0.47567012772168965
3.694	0.46511511863785854
3.6950000000000003	0.4552624700928724
3.6959999999999997	0.44614899718158496
3.697	0.43781151499882104
3.698	0.43028683863943346
3.699	0.4236117831982593
3.7	0.4178231637701374
3.701	0.4149760345296528
3.702	0.4129666539719208
3.7030000000000003	0.41170951967179786
3.7039999999999997	0.4111191292041421
3.705	0.41110998014380945
3.706	0.4115965700656572
3.707	0.41249339654454203
3.708	0.4137149571553216
3.709	0.41517574947285163
3.71	0.41679027107198957
3.7110000000000003	0.41698239929486186
3.7119999999999997	0.4172475925692212
3.713	0.41759068909009045
3.714	0.4180165270524916
3.715	0.41852994465144716
3.716	0.4191357800819798
3.717	0.4198388715391115
3.718	0.42064405721786474
3.7190000000000003	0.4215561753132625
3.7199999999999998	0.4225800640203258
3.721	0.4240124007509896
3.722	0.4255484972580968
3.723	0.42717550451140296
3.724	0.42888057348066394
3.725	0.4306508551356334
3.726	0.43247350044606714
3.7270000000000003	0.43433566038172106
3.7279999999999998	0.43622448591234775
3.729	0.4381271280077057
3.73	0.4400307376375474
3.731	0.44191179719107476
3.732	0.4437687727992374
3.733	0.44558946201242833
3.734	0.4473616623810432
3.7350000000000003	0.4490731714554775
3.7359999999999998	0.4507117867861236
3.737	0.4522653059233793
3.738	0.45372152641763713
3.739	0.4550682458192925
3.74	0.45629326167874074
3.741	0.457127031186945
3.742	0.45783028863915104
3.7430000000000003	0.4584064279711738
3.7439999999999998	0.45885884311882746
3.745	0.45919092801792755
3.746	0.4594060766042882
3.747	0.4595076828137245
3.748	0.4594991405820511
3.749	0.45938384384508274
3.75	0.4591651865386342
3.7510000000000003	0.4587582634019475
3.752	0.4582601190338695
3.753	0.45767949883667297
3.754	0.4570251482126324
3.755	0.4563058125640212
3.7560000000000002	0.45553023729311276
3.757	0.45470716780218146
3.758	0.45384534949350064
3.7590000000000003	0.45295352776934356
3.76	0.45204044803198523
3.761	0.45122282237967676
3.762	0.45039488608259404
3.763	0.4495588411068904
3.7640000000000002	0.44871688941871923
3.765	0.44787123298423503
3.766	0.44702407376959125
3.7670000000000003	0.4461776137409412
3.768	0.44533405486443983
3.769	0.4444955991062393
3.77	0.4436644484324946
3.771	0.44287860877577284
3.7720000000000002	0.4421023081984553
3.773	0.44133557872933793
3.774	0.4405784523972157
3.7750000000000004	0.4398309612308838
3.776	0.43909313725913834
3.777	0.4383650125107734
3.778	0.43764661901458546
3.779	0.4369379887993694
3.7800000000000002	0.43623915389392026
3.781	0.4355538338549825
3.782	0.4348781496968603
3.7830000000000004	0.4342119099618064
3.784	0.4335549231920748
3.785	0.4329069979299172
3.786	0.4322679427175876
3.787	0.43163756609733867
3.7880000000000003	0.4310156766114232
3.789	0.43040208280209463
3.79	0.42979659321160585
3.7910000000000004	0.4291877997082903
3.792	0.4285874073067404
3.793	0.4279959043476274
3.794	0.42741377917162454
3.795	0.4268415201194038
3.7960000000000003	0.42627961553163735
3.7969999999999997	0.4257285537489983
3.798	0.42518882311215805
3.799	0.4246609119617896
3.8	0.42414530863856514
3.801	0.4236644910673185
3.802	0.42319562530249044
3.803	0.42273786698268256
3.8040000000000003	0.4222903717464967
3.8049999999999997	0.42185229523253537
3.806	0.4214227930793997
3.807	0.4210010209256923
3.808	0.42058613441001486
3.809	0.4201772891709692
3.81	0.4197736408471576
3.811	0.41935828500727096
3.8120000000000003	0.4189474106973922
3.8129999999999997	0.41854114689369437
3.814	0.4181396225723489
3.815	0.4177429667095287
3.816	0.41735130828140593
3.817	0.4169647762641527
3.818	0.41658349963394165
3.819	0.41620760736694495
3.8200000000000003	0.41583722843933474
3.8209999999999997	0.41545570497376166
3.822	0.4150809701849815
3.823	0.41471417043422903
3.824	0.41435645208273825
3.825	0.4140089614917433
3.826	0.4136728450224788
3.827	0.4133492490361788
3.8280000000000003	0.41303931989407744
3.8289999999999997	0.4127442039574094
3.83	0.41246504758740843
3.831	0.4122920571513094
3.832	0.41213192142822497
3.833	0.4119803892032681
3.834	0.4118332092615519
3.835	0.41168613038818946
3.8360000000000003	0.4115349013682936
3.8369999999999997	0.4113752709869776
3.838	0.4112029880293543
3.839	0.4110138012805368
3.84	0.4108034595256381
3.841	0.41037933890339784
3.842	0.4099369773693252
3.843	0.40948354023255573
3.8440000000000003	0.4090261928022249
3.8449999999999998	0.40857210038746894
3.846	0.40812842829742263
3.847	0.40770234184122234
3.848	0.4073010063280035
3.849	0.4069315870669015
3.85	0.4066012493670525
3.851	0.4065660610413448
3.8520000000000003	0.4065691998949337
3.8529999999999998	0.4066027462367273
3.854	0.40665878037563397
3.855	0.40672938262056185
3.856	0.4068066332804191
3.857	0.40688261266411396
3.858	0.40694940108055466
3.859	0.40699907883864933
3.8600000000000003	0.40702372624730626
3.8609999999999998	0.4068877635609893
3.862	0.4067186681160475
3.863	0.4065162571943859
3.864	0.4062803480779091
3.865	0.40601075804852194
3.866	0.40570730438812946
3.867	0.40536980437863634
3.8680000000000003	0.4049980753019473
3.8689999999999998	0.4045919344399676
3.87	0.40415119907460145
3.871	0.4035344938757778
3.872	0.4028913858653762
3.873	0.40223024945329977
3.874	0.40155945904945256
3.875	0.4008873890637376
3.8760000000000003	0.40022241390605806
3.877	0.39957290798631817
3.878	0.39894724571442014
3.879	0.39835380150026833
3.88	0.39780094975376573
3.8810000000000002	0.39755626832884144
3.882	0.39735321889173547
3.883	0.39718446655271306
3.8840000000000003	0.39704267642203966
3.885	0.39692051360998093
3.886	0.3968106432268021
3.887	0.39670573038276885
3.888	0.39659844018814655
3.8890000000000002	0.39648143775320066
3.89	0.3963473881881967
3.891	0.396120833387687
3.8920000000000003	0.39586669035739025
3.893	0.3955817528873124
3.894	0.39526281476745867
3.895	0.3949066697878352
3.896	0.3945101117384473
3.8970000000000002	0.3940699344093006
3.898	0.39358293159040114
3.899	0.39304589707175436
3.9000000000000004	0.39245562464336564
3.901	0.39138185532673747
3.902	0.3902743176663479
3.903	0.3891556874381741
3.904	0.38804864041819115
3.9050000000000002	0.38697585238237414
3.906	0.38595999910669976
3.907	0.38502375636714303
3.9080000000000004	0.3841897999396793
3.909	0.38348080560028514
3.91	0.3829194491249349
3.911	0.38315639347906816
3.912	0.38354826741953274
3.9130000000000003	0.3840796868926401
3.914	0.38473526784470097
3.915	0.38549962622202677
3.9160000000000004	0.38635737797092906
3.917	0.38729313903771784
3.918	0.388291525368706
3.919	0.3893371529102033
3.92	0.3904146376085216
3.9210000000000003	0.391287895593776
3.9219999999999997	0.3921756183749091
3.923	0.39307579764466966
3.924	0.39398642509580384
3.925	0.39490549242105943
3.926	0.3958309913131841
3.927	0.39676091346492437
3.928	0.397693250569028
3.9290000000000003	0.3986259943182427
3.9299999999999997	0.3995571364053146
3.931	0.40024546845947434
3.932	0.400942679210533
3.933	0.40166125732478475
3.934	0.4024136914685238
3.935	0.40321247030804336
3.936	0.40407008250963766
3.9370000000000003	0.404999016739601
3.9379999999999997	0.4060117616642259
3.939	0.40712080594980815
3.94	0.40833863826264016
3.941	0.41014364326696784
3.942	0.4120541775100464
3.943	0.4140544935370801
3.944	0.41612884389327565
3.9450000000000003	0.41826148112383993
3.9459999999999997	0.42043665777397593
3.947	0.4226386263888935
3.948	0.4248516395137956
3.949	0.4270599496938891
3.95	0.4292478094743809
3.951	0.43158610229764743
3.952	0.4338611388482581
3.9530000000000003	0.4360458607079548
3.9539999999999997	0.4381132094584756
3.955	0.44003612668156505
3.956	0.4417875539589614
3.957	0.44334043287240654
3.958	0.44466770500364183
3.959	0.445742311934407
3.96	0.4465371952464437
3.9610000000000003	0.4462351201866919
3.9619999999999997	0.44564709414653025
3.963	0.4447939481825349
3.964	0.4436965133512843
3.965	0.44237562070935527
3.966	0.44085210131332453
3.967	0.43914678621977066
3.968	0.43728050648527045
3.9690000000000003	0.4352740931664002
3.9699999999999998	0.43314837731974
3.971	0.4309874038548215
3.972	0.4287449588326633
3.973	0.42643804216723824
3.974	0.424083653772519
3.975	0.4216987935624816
3.976	0.4193004614510986
3.9770000000000003	0.416905657352343
3.9779999999999998	0.4145313811801915
3.979	0.41219463284861385
3.98	0.4099124122715869
3.981	0.40813832999545935
3.982	0.40642631405138124
3.983	0.404766903102881
3.984	0.4031506358134846
3.9850000000000003	0.4015680508467181
3.9859999999999998	0.4000096868661104
3.987	0.39846608253518545
3.988	0.39692777651747213
3.989	0.3953853074764966
3.99	0.3938292140757848
3.991	0.392250034978865
3.992	0.3906383088492633
3.9930000000000003	0.3889845743505057
3.9939999999999998	0.3872793701461212
3.995	0.3855132348996336
3.996	0.3836767072745719
3.997	0.3817603259344622
3.998	0.37975462954283035
3.999	0.37765015676320485
4.	0.3754374462591117

==> anc/Fig4-S_chi0.6.dat <==
2.	0.007181833675393446
2.001	0.0071869493996894
2.002	0.007192072292626821
2.003	0.007197202344710798
2.004	0.0072023395464464145
2.005	0.00720748388833876
2.006	0.007212635360892921
2.007	0.007217793954613988
2.008	0.007222959660007042
2.009	0.007228132467577175
2.01	0.007233312367829473
2.011	0.007238499351269026
2.012	0.007243693408400915
2.013	0.007248894529730232
2.014	0.007254102705762064
2.015	0.007259317927001499
2.016	0.007264540183953621
2.017	0.007269769467123518
2.018	0.00727500576701628
2.019	0.007280249074136994
2.02	0.007285499378990744
2.021	0.007290756059475698
2.022	0.007296019755831555
2.023	0.0073012904956910995
2.024	0.007306568306687106
2.025	0.007311853216452355
2.026	0.007317145252619627
2.027	0.007322444442821705
2.028	0.007327750814691361
2.029	0.0073330643958613795
2.03	0.007338385213964539
2.031	0.007343713425642557
2.032	0.007349048921700548
2.033	0.007354391721952573
2.034	0.007359741846212687
2.035	0.0073650993142949485
2.036	0.007370464146013409
2.037	0.007375836361182127
2.038	0.007381215979615159
2.039	0.0073866030211265634
2.04	0.007391997505530392
2.041	0.007397399829752616
2.042	0.007402809613640112
2.043	0.007408226854151669
2.044	0.007413651548246072
2.045	0.007419083692882113
2.046	0.00742452328501858
2.047	0.007429970321614262
2.048	0.007435424799627947
2.049	0.007440886716018422
2.05	0.007446356067744479
2.051	0.007451832125996424
2.052	0.0074573156574874915
2.053	0.007462806703162445
2.054	0.007468305303966039
2.055	0.007473811500843033
2.056	0.007479325334738183
2.057	0.007484846846596245
2.058	0.007490376077361978
2.059	0.007495913067980142
2.06	0.007501457859395489
2.061	0.007507011153559826
2.062	0.007512572290349831
2.063	0.0075181412706492295
2.064	0.007523718095341741
2.065	0.007529302765311093
2.066	0.007534895281441009
2.067	0.007540495644615216
2.068	0.007546103855717433
2.069	0.007551719915631387
2.07	0.007557343825240802
2.071	0.007562975217034417
2.072	0.007568614482617908
2.073	0.0075742616452019705
2.074	0.007579916727997299
2.075	0.007585579754214587
2.076	0.007591250747064524
2.077	0.007596929729757806
2.078	0.007602616725505125
2.079	0.007608311757517179
2.08	0.007614014849004654
2.081	0.007619725969425052
2.082	0.0076254451990000315
2.083	0.007631172564198056
2.084	0.007636908091487582
2.085	0.007642651807337076
2.086	0.007648403738214999
2.087	0.007654163910589818
2.088	0.007659932350929989
2.089	0.0076657090857039775
2.09	0.007671494141380246
2.091	0.007677288040663813
2.092	0.007683090283711639
2.093	0.0076889008669172474
2.094	0.007694719786674157
2.095	0.007700547039375893
2.096	0.007706382621415967
2.097	0.007712226529187902
2.098	0.007718078759085219
2.099	0.00772393930750144
2.1	0.00772980817083008
2.101	0.00773568438069057
2.102	0.0077415689567216775
2.103	0.007747461953788083
2.104	0.007753363426754457
2.105	0.00775927343048548
2.106	0.007765192019845829
2.107	0.007771119249700182
2.108	0.007777055174913213
2.109	0.007782999850349599
2.11	0.007788953330874019
2.111	0.00779491684900985
2.112	0.007800889210589811
2.113	0.007806870399105327
2.114	0.00781286039804782
2.115	0.007818859190908715
2.116	0.00782486676117943
2.117	0.007830883092351387
2.118	0.007836908167916013
2.119	0.007842941971364729
2.12	0.007848984486188955
2.121	0.007855034801643668
2.122	0.007861093849652886
2.123	0.00786716166790418
2.124	0.007873238294085119
2.125	0.007879323765883274
2.126	0.007885418120986214
2.127	0.007891521397081514
2.128	0.007897633631856745
2.129	0.007903754862999471
2.13	0.007909885128197267
2.1310000000000002	0.007916024645919601
2.132	0.007922173262115665
2.133	0.007928331003516554
2.134	0.00793449789685336
2.135	0.007940673968857174
2.136	0.007946859246259092
2.137	0.007953053755790201
2.138	0.007959257524181595
2.1390000000000002	0.007965470578164371
2.14	0.007971692944469613
2.141	0.007977925078312855
2.142	0.007984166551971998
2.143	0.00799041736620938
2.144	0.007996677521787341
2.145	0.008002947019468217
2.146	0.008009225860014346
2.147	0.008015514044188066
2.148	0.008021811572751721
2.149	0.008028118446467641
2.15	0.00803443466609817
2.151	0.008040759255223792
2.152	0.008047093251011841
2.153	0.008053436713447796
2.154	0.008059789702517141
2.155	0.008066152278205355
2.156	0.008072524500497922
2.157	0.008078906429380316
2.158	0.008085298124838025
2.159	0.008091699646856527
2.16	0.008098111055421306
2.161	0.00810453363069927
2.162	0.00811096613854408
2.163	0.008117408564990826
2.164	0.008123860896074605
2.165	0.008130323117830502
2.166	0.00813679521629361
2.167	0.008143277177499022
2.168	0.008149768987481827
2.169	0.008156270632277116
2.17	0.008162782097919982
2.171	0.008169302322763044
2.172	0.008175832404019773
2.173	0.008182372391221163
2.174	0.008188922333898218
2.175	0.008195482281581934
2.176	0.008202052283803312
2.177	0.008208632390093345
2.178	0.008215222649983034
2.179	0.008221823113003379
2.18	0.008228433828685381
2.181	0.00823505535433617
2.182	0.008241687200936296
2.183	0.00824832938724245
2.184	0.00825498193201132
2.185	0.008261644853999588
2.186	0.008268318171963945
2.187	0.008275001904661076
2.188	0.008281696070847673
2.189	0.008288400689280417
2.19	0.008295115778715998
2.191	0.00830184144575314
2.192	0.008308577615982736
2.193	0.008315324302837709
2.194	0.008322081519750987
2.195	0.008328849280155499
2.196	0.008335627597484173
2.197	0.008342416485169934
2.198	0.008349215956645709
2.199	0.008356026025344429
2.2	0.00836284670469902
2.201	0.00836967786557948
2.202	0.008376519672621843
2.203	0.008383372147899212
2.204	0.008390235313484696
2.205	0.008397109191451393
2.206	0.00840399380387241
2.207	0.008410889172820853
2.208	0.008417795320369828
2.209	0.008424712268592437
2.21	0.008431640039561785
2.211	0.008438577828360218
2.212	0.008445526534172253
2.213	0.008452486229191645
2.214	0.008459456985612152
2.215	0.008466438875627529
2.216	0.008473431971431536
2.217	0.008480436345217926
2.218	0.008487452069180458
2.219	0.008494479215512888
2.22	0.008501517856408975
2.221	0.00850856951668385
2.222	0.008515632727872237
2.223	0.008522707474130229
2.224	0.008529793739613928
2.225	0.008536891508479427
2.226	0.008544000764882822
2.227	0.008551121492980214
2.228	0.008558253676927703
2.229	0.00856539730088138
2.23	0.008572552348997344
2.231	0.008579717320304698
2.232	0.008586893774094237
2.233	0.008594081784529743
2.234	0.00860128142577502
2.235	0.008608492771993857
2.236	0.008615715897350053
2.237	0.008622950876007398
2.238	0.008630197782129685
2.239	0.00863745668988071
2.24	0.00864472767342427
2.241	0.008652012639876647
2.242	0.008659309719361115
2.243	0.008666618874953435
2.2439999999999998	0.008673940069729377
2.245	0.008681273266764704
2.246	0.008688618429135174
2.247	0.008695975519916558
2.248	0.008703344502184619
2.249	0.008710725339015117
2.25	0.00871811799348382
2.251	0.008725520030795894
2.252	0.00873293395722319
2.253	0.008740359881166969
2.254	0.008747797911028476
2.255	0.008755248155208974
2.2560000000000002	0.00876271072210972
2.257	0.008770185720131959
2.258	0.008777673257676952
2.259	0.008785173443145954
2.26	0.008792686384940221
2.261	0.008800214450087548
2.262	0.008807755351476187
2.263	0.008815309060620943
2.2640000000000002	0.008822875549036614
2.265	0.008830454788237995
2.266	0.008838046749739885
2.267	0.008845651405057085
2.268	0.008853268725704392
2.269	0.008860898683196606
2.27	0.00886854124904852
2.271	0.008876194739335635
2.2720000000000002	0.008883860881341707
2.273	0.008891539746911184
2.274	0.00889923140788852
2.275	0.008906935936118169
2.276	0.008914653403444585
2.277	0.008922383881712221
2.278	0.008930127442765527
2.279	0.008937884158448955
2.2800000000000002	0.008945654100606966
2.281	0.008953437979446017
2.282	0.008961235189759945
2.283	0.008969045764704595
2.284	0.008976869737435812
2.285	0.008984707141109447
2.286	0.008992558008881338
2.287	0.009000422373907335
2.2880000000000003	0.009008300269343286
2.289	0.009016191728345032
2.29	0.00902409678406842
2.291	0.009032016056078309
2.292	0.009039948955581592
2.293	0.009047895480194182
2.294	0.009055855627531972
2.295	0.009063829395210877
2.296	0.009071816780846799
2.297	0.00907981778205565
2.298	0.009087832396453327
2.299	0.009095860621655742
2.3	0.009103902455278798
2.301	0.00911195624042191
2.302	0.0091200237294912
2.303	0.009128105020376302
2.304	0.009136200210966852
2.305	0.009144309399152485
2.306	0.009152432682822826
2.307	0.009160570159867513
2.308	0.009168721928176178
2.309	0.009176888085638456
2.31	0.009185068730143974
2.311	0.009193265592402473
2.312	0.009201477038524686
2.313	0.009209703067441458
2.314	0.009217943678083618
2.315	0.00922619886938201
2.316	0.00923446864026747
2.317	0.009242752989670843
2.318	0.009251051916522961
2.319	0.009259365419754664
2.32	0.009267693498296791
2.321	0.009276035140523511
2.322	0.00928439141716819
2.323	0.009292762388407526
2.324	0.009301148114418218
2.325	0.009309548655376969
2.326	0.009317964071460468
2.327	0.009326394422845415
2.328	0.009334839769708511
2.329	0.009343300172226456
2.33	0.009351775690575938
2.331	0.009360266525012555
2.332	0.009368772587144482
2.333	0.009377293928658787
2.334	0.009385830601242531
2.335	0.009394382656582788
2.336	0.009402950146366624
2.337	0.00941153312228111
2.338	0.009420131636013308
2.339	0.009428745739250288
2.34	0.009437375483679119
2.341	0.009446021715808769
2.342	0.009454683644333379
2.343	0.009463361272768991
2.344	0.009472054604631654
2.345	0.009480763643437414
2.346	0.009489488392702305
2.347	0.009498228855942379
2.348	0.009506985036673674
2.349	0.009515756938412239
2.35	0.009524544564674112
2.351	0.009533346227215035
2.352	0.009542163723842284
2.3529999999999998	0.009550997160602828
2.354	0.009559846643543646
2.355	0.009568712278711698
2.356	0.00957759417215396
2.357	0.009586492429917408
2.358	0.009595407158049005
2.359	0.009604338462595726
2.36	0.009613286449604541
2.3609999999999998	0.009622252833829134
2.362	0.00963123601511239
2.363	0.009640236002003899
2.364	0.00964925280305326
2.365	0.009658286426810068
2.366	0.009667336881823915
2.367	0.009676404176644397
2.368	0.00968548831982111
2.3689999999999998	0.009694589319903647
2.37	0.009703707185441609
2.371	0.009712840794527064
2.372	0.009721991354679705
2.373	0.009731158942961709
2.374	0.009740343636435238
2.375	0.00974954551216247
2.376	0.009758764647205577
2.377	0.009768001118626727
2.378	0.009777255003488099
2.379	0.009786526378851855
2.38	0.009795815321780171
2.3810000000000002	0.009805122085154978
2.382	0.00981444655956294
2.383	0.009823788811410494
2.384	0.009833148907104067
2.385	0.009842526913050088
2.386	0.00985192289565499
2.387	0.009861336921325197
2.388	0.009870769056467138
2.3890000000000002	0.009880219367487248
2.39	0.009889687920791949
2.391	0.009899176173567779
2.392	0.009908682717151356
2.393	0.00991820753365941
2.394	0.009927750605208667
2.395	0.009937311913915847
2.396	0.009946891441897678
2.3970000000000002	0.00995648917127089
2.398	0.009966105084152202
2.399	0.009975739162658342
2.4	0.009985391388906039
2.401	0.009995058559203601
2.402	0.01000474403455547
2.403	0.010014447990157663
2.404	0.010024170601206207
2.4050000000000002	0.010033912042897131
2.406	0.01004367249042645
2.407	0.010053452118990188
2.408	0.010063251103784374
2.409	0.010073069620005029
2.41	0.01008290784284818
2.411	0.010092769469276933
2.412	0.010102650939279796
2.4130000000000003	0.010112552214612368
2.414	0.010122473257030234
2.415	0.010132414028288992
2.416	0.010142374490144237
2.417	0.010152354604351562
2.418	0.010162354332666566
2.419	0.010172373636844834
2.42	0.010182412478641965
2.421	0.010192469072276862
2.422	0.01020254523295313
2.423	0.010212641028337665
2.424	0.010222756526097384
2.425	0.010232891793899192
2.426	0.010243046899410004
2.427	0.010253221910296718
2.428	0.01026341689422625
2.429	0.010273631918865503
2.43	0.010283867051881395
2.431	0.010294121210576336
2.432	0.010304395682700784
2.433	0.010314690605640713
2.434	0.01032500611678209
2.435	0.01033534235351088
2.436	0.010345699453213052
2.437	0.010356077553274575
2.438	0.010366476791081424
2.439	0.010376897304019557
2.44	0.010387339229474947
2.441	0.010397805858131833
2.442	0.010408293982968931
2.443	0.010418803550263216
2.444	0.010429334506291672
2.445	0.010439886797331283
2.446	0.010450460369659036
2.447	0.010461055169551902
2.448	0.01047167114328687
2.449	0.010482308237140924
2.45	0.010492966397391047
2.451	0.010503641303580549
2.452	0.010514337427310002
2.453	0.010525054973446307
2.454	0.010535794146856367
2.455	0.010546555152407077
2.456	0.010557338194965342
2.457	0.010568143479398063
2.458	0.010578971210572146
2.459	0.010589821593354483
2.46	0.01060069483261198
2.461	0.010611594887197236
2.462	0.010622517980477175
2.463	0.010633464089804404
2.464	0.010644433192531545
2.465	0.010655425266011213
2.466	0.01066644028759603
2.467	0.010677478234638603
2.468	0.010688539084491555
2.469	0.0106996228145075
2.47	0.010710729402039062
2.471	0.010721855519500258
2.472	0.010733004649481605
2.473	0.01074417696963503
2.474	0.010755372657612462
2.475	0.010766591891065819
2.476	0.010777834847647027
2.477	0.010789101705008014
2.478	0.01080039264080071
2.479	0.010811707832677027
2.48	0.010823047458288899
2.481	0.010834414083318412
2.482	0.010845805352658233
2.483	0.010857221299231175
2.484	0.010868661955960068
2.485	0.010880127355767736
2.4859999999999998	0.010891617531577006
2.487	0.010903132516310704
2.488	0.010914672342891644
2.489	0.010926237044242657
2.49	0.010937826653286572
2.491	0.010949441531265097
2.492	0.010961081362884054
2.493	0.01097274616116815
2.4939999999999998	0.010984435939142095
2.495	0.010996150709830605
2.496	0.011007890486258377
2.497	0.011019655281450127
2.498	0.011031445108430567
2.499	0.011043259980224401
2.5	0.01105509990985634
2.501	0.011066961595299789
2.502	0.011078848565542962
2.503	0.011090761034522776
2.504	0.011102699216176128
2.505	0.011114663324439935
2.5060000000000002	0.011126653573251112
2.507	0.011138670176546557
2.508	0.011150713348263185
2.509	0.011162783302337905
2.51	0.01117488025270763
2.511	0.011187007924241911
2.512	0.011199162807161213
2.513	0.011211344902618655
2.5140000000000002	0.011223554211767356
2.515	0.011235790735760417
2.516	0.011248054475750958
2.517	0.011260345432892093
2.518	0.011272663608336937
2.519	0.011285009003238604
2.52	0.011297381618750203
2.521	0.011309778792165662
2.5220000000000002	0.011322203349943301
2.523	0.01133465545468223
2.524	0.011347135268981583
2.525	0.01135964295544048
2.526	0.01137217867665805
2.527	0.011384742595233421
2.528	0.011397334873765708
2.529	0.011409955674854038
2.5300000000000002	0.011422605161097546
2.531	0.011435283899130575
2.532	0.011447991623030042
2.533	0.011460728470908083
2.534	0.011473494580876842
2.535	0.011486290091048465
2.536	0.011499115139535082
2.537	0.01151196986444884
2.5380000000000003	0.011524854403901882
2.539	0.01153776889600634
2.54	0.011550713478874363
2.541	0.011563691728109268
2.542	0.011576700135999221
2.543	0.011589738632323566
2.544	0.011602807146861632
2.545	0.011615905609392772
2.5460000000000003	0.011629033949696329
2.547	0.011642192097551638
2.548	0.01165537998273804
2.549	0.011668597535034885
2.55	0.01168184468422151
2.551	0.011695114708398936
2.552	0.011708414592156841
2.553	0.011721744668406595
2.5540000000000003	0.01173510527005956
2.555	0.011748496730027091
2.556	0.011761919381220554
2.557	0.01177537355655131
2.558	0.011788859588930722
2.559	0.011802377811270158
2.56	0.011815928556480965
2.561	0.011829517992336941
2.5620000000000003	0.011843140263258998
2.563	0.011856795348530463
2.564	0.011870483227434676
2.565	0.011884203879254976
2.566	0.011897957283274693
2.567	0.011911743418777173
2.568	0.01192556226504574
2.569	0.011939413801363735
2.5700000000000003	0.0119532980070145
2.571	0.011967211937919506
2.572	0.011981158673897393
2.573	0.011995138371404946
2.574	0.01200915118689894
2.575	0.012023197276836168
2.576	0.012037276797673396
2.577	0.012051389905867413
2.578	0.012065536757875002
2.5789999999999997	0.012079717510152941
2.58	0.012093932319158021
2.581	0.012108179136981223
2.582	0.012122460458043048
2.583	0.012136776572398209
2.584	0.012151127770101402
2.585	0.012165514341207342
2.586	0.012179936575770739
2.5869999999999997	0.012194394763846296
2.588	0.012208889195488732
2.589	0.012223420160752738
2.59	0.012237987949693031
2.591	0.012252599899673481
2.592	0.01226724882632998
2.593	0.012281934592607598
2.594	0.012296657061451397
2.5949999999999998	0.01231141609580644
2.596	0.012326211558617794
2.597	0.01234104331283051
2.598	0.012355911221389656
2.599	0.0123708151472403
2.6	0.012385754953327492
2.601	0.01240072137349978
2.602	0.012415723953077325
2.6029999999999998	0.012430763108283763
2.604	0.012445839255342744
2.605	0.01246095281047789
2.606	0.012476104189912851
2.607	0.012491293809871268
2.608	0.012506522086576771
2.609	0.012521789436253003
2.61	0.012537096275123605
2.6109999999999998	0.01255245035902624
2.612	0.012567844319745438
2.613	0.012583278128679732
2.614	0.012598751757227673
2.615	0.012614265176787818
2.616	0.012629818358758699
2.617	0.01264541127453887
2.618	0.012661043895526877
2.6189999999999998	0.012676716193121267
2.62	0.012692428138720594
2.621	0.01270817500033228
2.622	0.012723961737799997
2.623	0.012739788607576304
2.624	0.012755655866113743
2.625	0.012771563769864871
2.626	0.012787512575282245
2.627	0.012803502538818417
2.628	0.01281953391692595
2.629	0.012835606966057378
2.63	0.012851721942665267
2.6310000000000002	0.01286787920472252
2.632	0.012884078901008584
2.633	0.01290032128182327
2.634	0.012916606597466388
2.635	0.012932935098237739
2.636	0.012949307034437136
2.637	0.012965722656364372
2.638	0.012982182214319257
2.6390000000000002	0.012998685958601607
2.64	0.01301523413951121
2.641	0.01303183286900014
2.642	0.013048476180464287
2.643	0.01306516396895181
2.644	0.013081896129510868
2.645	0.013098672557189599
2.646	0.013115493147036163
2.6470000000000002	0.013132357794098722
2.648	0.013149266393425415
2.649	0.013166218840064402
2.65	0.013183215029063836
2.651	0.01320024330837743
2.652	0.01321731581997169
2.653	0.013234433158718662
2.654	0.013251595919490412
2.6550000000000002	0.013268804697159008
2.656	0.013286060086596493
2.657	0.013303362682674933
2.658	0.013320713080266387
2.659	0.013338111874242914
2.66	0.013355559659476582
2.661	0.013373068597072931
2.662	0.013390627014686681
2.6630000000000003	0.013408234806206053
2.664	0.01342589186551924
2.665	0.013443598086514463
2.666	0.01346135336307993
2.667	0.013479157589103855
2.668	0.013497010658474452
2.669	0.013514912465079921
2.67	0.013532862902808477
2.6710000000000003	0.01355085336234483
2.672	0.01356889275612635
2.673	0.013586981493386927
2.674	0.013605119983360437
2.675	0.01362330863528076
2.676	0.01364154785838178
2.677	0.01365983806189736
2.678	0.013678179655061386
2.6790000000000003	0.013696573047107743
2.68	0.013715018647270297
2.681	0.013733518960013466
2.682	0.013752072172356924
2.683	0.013770678566550884
2.684	0.01378933842484556
2.685	0.013808052029491145
2.686	0.013826819662737858
2.6870000000000003	0.013845641606835917
2.688	0.013864518144035514
2.689	0.013883449556586864
2.69	0.013902436126740182
2.691	0.013921485111736498
2.692	0.01394058939610849
2.693	0.013959748839379633
2.694	0.013978963301073427
2.6950000000000003	0.013998232640713378
2.696	0.014017556717822954
2.697	0.014036935391925664
2.698	0.014056368522544996
2.699	0.014075855969204444
2.7	0.014095397591427508
2.701	0.014114977451541996
2.702	0.014134612163672875
2.7030000000000003	0.014154302544749446
2.7039999999999997	0.014174049411700975
2.705	0.014193853581456785
2.706	0.014213715870946142
2.707	0.014233637097098345
2.708	0.014253618076842695
2.709	0.014273659627108463
2.71	0.014293762564824952
2.711	0.014313943196325962
2.7119999999999997	0.014334185910384484
2.713	0.01435449058517803
2.714	0.014374857098884083
2.715	0.014395285329680157
2.716	0.014415775155743762
2.717	0.014436326455252382
2.718	0.014456939106383527
2.719	0.014477612987314703
2.7199999999999998	0.01449834797622341
2.721	0.014519134577753988
2.722	0.014539982611710012
2.723	0.014560892524361914
2.724	0.014581864761980123
2.725	0.014602899770835046
2.726	0.01462399799719711
2.727	0.014645159887336738
2.7279999999999998	0.014666385887524353
2.729	0.014687676444030387
2.73	0.01470903200312524
2.731	0.014730450730180337
2.732	0.014751935490601421
2.733	0.014773486868895198
2.734	0.014795105449568403
2.735	0.01481679181712776
2.7359999999999998	0.014838546556079997
2.737	0.014860370250931846
2.738	0.014882263486190017
2.739	0.01490422684636124
2.74	0.014926260915952254
2.741	0.014948380063053206
2.742	0.014970570253218695
2.743	0.014992831235586755
2.7439999999999998	0.015015162759295413
2.745	0.015037564573482714
2.746	0.01506003642728667
2.747	0.01508257806984532
2.748	0.015105189250296708
2.749	0.015127869717778847
2.75	0.015150619221429776
2.751	0.01517341751946524
2.752	0.015196285563516604
2.753	0.015219224314292961
2.754	0.01524223473250337
2.755	0.015265317778856922
2.7560000000000002	0.015288474414062702
2.757	0.015311705598829776
2.758	0.015335012293867228
2.759	0.01535839545988414
2.76	0.01538185605758959
2.761	0.015405411499124078
2.762	0.015429045296708804
2.763	0.015452757413996411
2.7640000000000002	0.01547654781463954
2.765	0.015500416462290799
2.766	0.015524363320602832
2.767	0.015548388353228268
2.768	0.015572491523819738
2.769	0.015596672796029883
2.77	0.015620932133511314
2.771	0.015645257982146516
2.7720000000000002	0.015669662521404962
2.773	0.015694146412985936
2.774	0.01571871031858876
2.775	0.015743354899912732
2.776	0.015768080818657167
2.777	0.01579288873652138
2.778	0.015817779315204655
2.779	0.01584275321640631
2.7800000000000002	0.015867811101825665
2.781	0.015892902175258287
2.782	0.01591808167496804
2.783	0.015943353381315063
2.784	0.015968721074659496
2.785	0.015994188535361484
2.786	0.016019759543781143
2.787	0.016045437880278627
2.7880000000000003	0.01607122732521408
2.789	0.016097131658947616
2.79	0.01612315466183939
2.791	0.016149520481163856
2.792	0.01617599917479627
2.793	0.016202581167526216
2.794	0.01622925688414324
2.795	0.016256016749436927
2.7960000000000003	0.01628285118819687
2.797	0.01630975062521261
2.798	0.01633670548527373
2.799	0.016363706193169812
2.8	0.016390743173690422
2.801	0.01641747127041016
2.802	0.016444236827589016
2.803	0.016471050608272027
2.8040000000000003	0.016497923375504236
2.805	0.016524865892330647
2.806	0.01655188892179629
2.807	0.0165790032269462
2.808	0.016606219570825403
2.809	0.016633548716478933
2.81	0.0166610014269518
2.811	0.01668882024629776
2.8120000000000003	0.016716770109219268
2.813	0.016744847731427467
2.814	0.01677304982863353
2.815	0.01680137311654863
2.816	0.016829814310883925
2.817	0.016858370127350593
2.818	0.016887037281659772
2.819	0.016915812489522647
2.8200000000000003	0.01694469246665039
2.821	0.016973604288527688
2.822	0.017002618531711953
2.823	0.017031736132534142
2.824	0.017060958027325202
2.825	0.017090285152416097
2.826	0.01711971844413775
2.827	0.01714925883882112
2.8280000000000003	0.017178907272797177
2.829	0.01720866468239684
2.83	0.017238532003951073
2.831	0.017268507258512814
2.832	0.01729859447437454
2.833	0.017328794764550733
2.834	0.01735910924205583
2.835	0.017389539019904313
2.836	0.017420085211110645
2.8369999999999997	0.01745074892868929
2.838	0.01748153128565473
2.839	0.01751243339502141
2.84	0.017543456369803798
2.841	0.017574631026210836
2.842	0.017605926973868903
2.843	0.017637343525598873
2.844	0.017668879994221613
2.8449999999999998	0.01770053569255798
2.846	0.017732309933428853
2.847	0.017764202029655066
2.848	0.017796211294057496
2.849	0.01782833703945702
2.85	0.01786057857867447
2.851	0.017892881888247673
2.852	0.017925302849782544
2.8529999999999998	0.01795784400860195
2.854	0.017990507910028774
2.855	0.018023297099385847
2.856	0.01805621412199606
2.857	0.018089261523182285
2.858	0.01812244184826736
2.859	0.018155757642574166
2.86	0.018189211451425567
2.8609999999999998	0.018222856212772094
2.862	0.01825664102521032
2.863	0.018290565379964433
2.864	0.018324628768258668
2.865	0.01835883068131726
2.866	0.018393170610364395
2.867	0.018427648046624317
2.868	0.018462262481321236
2.8689999999999998	0.018497013405679375
2.87	0.018531900310922972
2.871	0.018566889628001664
2.872	0.01860201591206724
2.873	0.018637280657996937
2.874	0.018672685360667948
2.875	0.018708231514957506
2.876	0.01874392061574284
2.877	0.018779754157901167
2.878	0.01881573363630973
2.879	0.018851860545845714
2.88	0.018888136381386363
2.8810000000000002	0.018924561323886622
2.882	0.01896113826177763
2.883	0.018997868769568275
2.884	0.019034754421767434
2.885	0.01907179679288399
2.886	0.019108997457426828
2.887	0.019146357989904793
2.888	0.019183879964826785
2.8890000000000002	0.01922156495670169
2.89	0.019259414540038353
2.891	0.019297473147129162
2.892	0.01933569689725808
2.893	0.019374084767492552
2.894	0.01941263573490005
2.895	0.019451348776547996
2.896	0.01949022286950386
2.8970000000000002	0.019529256990835107
2.898	0.01956845011760916
2.899	0.019607801226893484
2.9	0.019647309295755536
2.901	0.019686893826081936
2.902	0.019726638086798608
2.903	0.019766545871650602
2.904	0.019806620974383016
2.9050000000000002	0.01984686718874094
2.906	0.019887288308469423
2.907	0.019927888127313557
2.908	0.019968670439018427
2.909	0.020009639037329108
2.91	0.020050797715990696
2.911	0.020092224653008847
2.912	0.02013384474973104
2.9130000000000003	0.020175657291765365
2.914	0.02021766156471986
2.915	0.020259856854202615
2.916	0.0203022424458217
2.917	0.02034481762518519
2.918	0.020387581677901178
2.919	0.020430533889577697
2.92	0.020473673545822836
2.9210000000000003	0.020516937142138356
2.922	0.02056039055969961
2.923	0.020604036889575687
2.924	0.020647879222835643
2.925	0.020691920650548545
2.926	0.020736164263783472
2.927	0.02078061315360945
2.928	0.02082527041109556
2.9290000000000003	0.020870139127310887
2.93	0.020915222393324447
2.931	0.020960556256524536
2.932	0.021006108854308328
2.933	0.021051881280392207
2.934	0.021097874628492577
2.935	0.021144089992325775
2.936	0.02119052846560821
2.9370000000000003	0.02123719114205628
2.938	0.021284079115386333
2.939	0.02133119347931477
2.94	0.021378535327557974
2.941	0.021426143926544038
2.942	0.021473979883779973
2.943	0.021522041979484447
2.944	0.021570328993876186
2.9450000000000003	0.02161883970717391
2.946	0.021667572899596282
2.947	0.02171652735136203
2.948	0.021765701842689854
2.949	0.021815095153798463
2.95	0.021864706064906578
2.951	0.02191440820510573
2.952	0.02196433309065857
2.9530000000000003	0.022014487086700625
2.954	0.022064876558367346
2.955	0.022115507870794252
2.956	0.022166387389116853
2.957	0.02221752147847064
2.958	0.022268916503991133
2.959	0.022320578830813797
2.96	0.022372514824074145
2.961	0.02242485719923081
2.9619999999999997	0.022477478313500814
2.963	0.02253037687442435
2.964	0.022583551589541527
2.965	0.02263700116639253
2.966	0.022690724312517535
2.967	0.022744719735456657
2.968	0.02279898614275008
2.969	0.02285352224193796
2.9699999999999998	0.022908326740560456
2.971	0.0229633043895184
2.972	0.02301855354733303
2.973	0.023074078615886316
2.974	0.023129883997060216
2.975	0.02318597409273662
2.976	0.023242353304797486
2.977	0.02329902603512476
2.9779999999999998	0.023355996685600375
2.979	0.023413269658106296
2.98	0.02347084935452441
2.981	0.023528774770896682
2.982	0.02358701361832932
2.983	0.02364556820208845
2.984	0.02370444082744027
2.985	0.02376363379965097
2.9859999999999998	0.023823149423986726
2.987	0.023882990005713745
2.988	0.023943157850098155
2.989	0.02400365526240616
2.99	0.02406448454790397
2.991	0.02412570844360606
2.992	0.024187265160500085
2.993	0.024249153341322018
2.9939999999999998	0.02431137162880784
2.995	0.024373918665693554
2.996	0.02443679309471508
2.997	0.024499993558608428
2.998	0.024563518700109598
2.999	0.024627367161954513
3.	0.024691537586879177
3.0010000000000003	0.024755848553908645
3.002	0.024820489682441934
3.003	0.024885470528167322
3.004	0.024950800646772874
3.005	0.025016489593946777
3.0060000000000002	0.025082546925377213
3.007	0.02514898219675228
3.008	0.025215804963760167
3.0090000000000003	0.025283024782089058
3.01	0.025350651207427015
3.011	0.025418872171831128
3.012	0.02548750804393163
3.013	0.025556557568727697
3.0140000000000002	0.025626019491218486
3.015	0.02569589255640308
3.016	0.025766175509280644
3.0170000000000003	0.025836867094850346
3.018	0.02590796605811123
3.019	0.025979471144062558
3.02	0.026051381097703375
3.021	0.026123571202544264
3.0220000000000002	0.02619617114758744
3.023	0.026269187160346433
3.024	0.02634262546833487
3.025	0.026416492299066348
3.026	0.026490793880054465
3.027	0.02656553643881285
3.028	0.02664072620285504
3.029	0.026716369399694653
3.0300000000000002	0.026792472256845324
3.0309999999999997	0.02686901589109354
3.032	0.026946033162542283
3.033	0.02702353182056729
3.034	0.027101519614544444
3.035	0.02718000429384961
3.036	0.02725899360785856
3.037	0.027338495305947175
3.0380000000000003	0.02741851713749132
3.0389999999999997	0.027499066851866736
3.04	0.027580152198449403
3.041	0.027662025589749516
3.042	0.02774443528393973
3.043	0.02782737420232717
3.044	0.027910835266218847
3.045	0.02799481139692188
3.0460000000000003	0.02807929551574339
3.0469999999999997	0.02816428054399035
3.048	0.028249759402969993
3.049	0.028335725013989295
3.05	0.028422170298355375
3.051	0.028508629685709528
3.052	0.028595582376398275
3.053	0.028683049079102428
3.0540000000000003	0.028771050502502792
3.0549999999999997	0.028859607355280027
3.056	0.028948740346115057
3.057	0.029038470183688537
3.058	0.029128817576681273
3.059	0.029219803233774082
3.06	0.02931144786364765
3.061	0.029404206736599207
3.0620000000000003	0.02949763966262549
3.0629999999999997	0.029591741013339477
3.064	0.029686505160354447
3.065	0.029781926475283386
3.066	0.029877999329739443
3.067	0.029974718095335768
3.068	0.030072077143685386
3.069	0.030170070846401453
3.0700000000000003	0.030268693575097115
3.0709999999999997	0.03036762753175883
3.072	0.030467198176997706
3.073	0.030567418801798033
3.074	0.030668302697144264
3.075	0.030769863154020863
3.076	0.03087211346341215
3.077	0.03097506691630258
3.0780000000000003	0.03107873680367662
3.0789999999999997	0.031183136416518546
3.08	0.03128827904581295
3.081	0.03139416148324592
3.082	0.03150081451905757
3.083	0.031608252444189834
3.084	0.03171648954958449
3.085	0.03182554012618347
3.0860000000000003	0.031935418464928714
3.0869999999999997	0.032046138856761934
3.088	0.03215771559262522
3.089	0.03227016296346031
3.09	0.03238349526020912
3.091	0.032498201438479965
3.092	0.03261379235699271
3.093	0.032730253539133745
3.0940000000000003	0.032847570508289466
3.0949999999999998	0.03296572878784606
3.096	0.033084713901190076
3.097	0.033204511371707705
3.098	0.03332510672278534
3.099	0.03344648547780937
3.1	0.03356863316016604
3.101	0.03369059783447658
3.1020000000000003	0.033813359298575284
3.1029999999999998	0.033936959891531074
3.104	0.03406144195241324
3.105	0.03418684782029071
3.106	0.03431321983423261
3.107	0.03444060033330808
3.108	0.03456903165658608
3.109	0.034698556143135745
3.1100000000000003	0.03482921613202622
3.1109999999999998	0.03496197737698491
3.112	0.03509590283789787
3.113	0.03523097888930924
3.114	0.035367191905763415
3.115	0.03550452826180476
3.116	0.03564297433197749
3.117	0.03578251649082598
3.1180000000000003	0.035923141112894616
3.1189999999999998	0.03606483457272753
3.12	0.0362075832448693
3.121	0.03635067526638608
3.122	0.036494837566723136
3.123	0.036640098837847766
3.124	0.03678648777172708
3.125	0.03693403306032836
3.1260000000000003	0.037082763395618897
3.127	0.03723270746956574
3.128	0.03738389397413637
3.129	0.03753635160129783
3.13	0.0376901090430174
3.1310000000000002	0.0378451751075215
3.132	0.03800159957559332
3.133	0.03815941234427536
3.1340000000000003	0.03831864331061012
3.135	0.03847932237163983
3.136	0.03864147942440721
3.137	0.03880514436595448
3.138	0.03897034709332415
3.1390000000000002	0.03913711750355872
3.14	0.039305485493700484
3.141	0.03947653499137494
3.1420000000000003	0.03964917798240021
3.143	0.03982338048317712
3.144	0.03999910851010701
3.145	0.0401763280795907
3.146	0.040355005208029295
3.1470000000000002	0.04053510591182393
3.148	0.04071659620737548
3.149	0.04089944211108507
3.1500000000000004	0.04108360963935383
3.151	0.04126692114826387
3.152	0.04145161623334244
3.153	0.041637790829797516
3.154	0.04182554087283742
3.1550000000000002	0.04201496229767047
3.1559999999999997	0.04220615103950465
3.157	0.04239920303354852
3.158	0.04259421421501008
3.159	0.042791280519097634
3.16	0.04299049788101951
3.161	0.04319411923466485
3.162	0.043399952789368104
3.1630000000000003	0.043607963753144796
3.1639999999999997	0.043818117334010094
3.165	0.044030378739979815
3.166	0.04424471317906911
3.167	0.04446108585929352
3.168	0.04467946198866859
3.169	0.04489980677520956
3.17	0.04512208542693196
3.1710000000000003	0.045344549368823414
3.1719999999999997	0.045568981457565036
3.173	0.04579545076681074
3.174	0.046024026370213716
3.175	0.046254777341427564
3.176	0.046487772754105885
3.177	0.04672308168190197
3.178	0.04696077319846942
3.1790000000000003	0.047200916377461835
3.1799999999999997	0.04744358029253239
3.181	0.047688756465670425
3.182	0.047936596222294584
3.183	0.048187173336159364
3.184	0.04844056158101927
3.185	0.048696834730628455
3.186	0.04895606655874141
3.1870000000000003	0.04921833083911264
3.1879999999999997	0.04948370134549617
3.189	0.04975225185164686
3.19	0.05002405613131874
3.191	0.050302023453518106
3.192	0.05058322024855059
3.193	0.05086754844197325
3.194	0.051154909959343506
3.1950000000000003	0.0514452067262188
3.1959999999999997	0.051738340668156045
3.197	0.05203421371071306
3.198	0.05233272777944677
3.199	0.052633784799914596
3.2	0.05293728669767399
3.201	0.05323724372671824
3.202	0.05353980655517238
3.2030000000000003	0.05384523417959773
3.2039999999999997	0.05415378559655504
3.205	0.05446571980260602
3.206	0.05478129579431143
3.207	0.05510077256823257
3.208	0.05542440912093076
3.209	0.05575246444896687
3.21	0.05608519754890222
3.2110000000000003	0.05642895447644017
3.2119999999999997	0.0567775382563241
3.213	0.057130838972440534
3.214	0.05748874670867488
3.215	0.0578511515489132
3.216	0.05821794357704154
3.217	0.05858901287694548
3.218	0.05896424953251105
3.2190000000000003	0.059343543627624326
3.2199999999999998	0.05972678524617069
3.221	0.06010869746898557
3.222	0.060494650534705555
3.223	0.060884847678916776
3.224	0.06127949213720538
3.225	0.06167878714515697
3.226	0.06208293593835768
3.2270000000000003	0.06249214175239366
3.2279999999999998	0.06290660782285032
3.229	0.06332653738531435
3.23	0.06375213367537118
3.231	0.0641834810275779
3.232	0.06462090878467268
3.233	0.06506462738836406
3.234	0.06551484728036118
3.2350000000000003	0.06597177890237314
3.2359999999999998	0.0664356326961083
3.237	0.0669066191032764
3.238	0.06738494856558573
3.239	0.06787083152474546
3.24	0.06836447842246474
3.241	0.06887507497396074
3.242	0.06939331239146371
3.2430000000000003	0.06991885716071258
3.2439999999999998	0.07045137576744537
3.245	0.0709905346974017
3.246	0.07153600043631961
3.247	0.07208743946993801
3.248	0.07264451828399586
3.249	0.07320690336423138
3.25	0.07377426119638354
3.2510000000000003	0.07432645120230227
3.252	0.07488414735972904
3.253	0.07544821658251802
3.254	0.07601952578452166
3.255	0.07659894187959342
3.2560000000000002	0.07718733178158674
3.257	0.07778556240435429
3.258	0.07839450066174952
3.2590000000000003	0.07901501346762593
3.26	0.07964796773583585
3.261	0.0803160213536504
3.262	0.08099692959644957
3.263	0.08169023871303126
3.2640000000000002	0.08239549495219342
3.265	0.08311224456273306
3.266	0.08384003379344812
3.2670000000000003	0.08457840889313657
3.268	0.08532691611059504
3.269	0.0860851016946225
3.27	0.08685251189401555
3.271	0.08760817687081462
3.2720000000000002	0.08837340235977269
3.273	0.08914897800888409
3.274	0.08993569346614425
3.2750000000000004	0.09073433837954856
3.276	0.09154570239709102
3.277	0.09237057516676812
3.278	0.09320974633657385
3.279	0.09406400555450362
3.2800000000000002	0.09493414246855286
3.2809999999999997	0.09582024562211426
3.282	0.09672384825897361
3.283	0.09764578251831274
3.284	0.09858688053931505
3.285	0.099547974461164
3.286	0.1005298964230417
3.287	0.10153347856413165
3.2880000000000003	0.10255955302361729
3.2889999999999997	0.10360895194068025
3.29	0.10468250745450539
3.291	0.1058230062915492
3.292	0.1069867833014612
3.293	0.10817212792116586
3.294	0.10937732958758604
3.295	0.11060067773764619
3.2960000000000003	0.11184046180827079
3.2969999999999997	0.11309497123638211
3.298	0.1143624954589063
3.299	0.11564132391276562
3.3	0.11692974603488454
3.301	0.11812727328555
3.302	0.11933695962236106
3.303	0.12056308102628076
3.3040000000000003	0.12180991347827225
3.3049999999999997	0.12308173295929642
3.306	0.1243828154503181
3.307	0.12571743693229812
3.308	0.12708987338619965
3.309	0.12850440079298583
3.31	0.12996529513361804
3.311	0.1315998180656952
3.3120000000000003	0.13328180621617303
3.3129999999999997	0.13500808188863989
3.314	0.1367754673866896
3.315	0.13858078501391052
3.316	0.14042085707389412
3.317	0.14229250587023193
3.318	0.14419255370651302
3.319	0.14611782288632888
3.3200000000000003	0.1480651357132711
3.3209999999999997	0.14989366511948712
3.322	0.1517462251661596
3.323	0.15362798054302465
3.324	0.15554409593982177
3.325	0.15749973604629044
3.326	0.1595000655521675
3.327	0.16155024914719252
3.3280000000000003	0.16365545152110497
3.3289999999999997	0.16582083736364067
3.33	0.1680515713645421
3.331	0.1703483045710264
3.332	0.17272098886944376
3.333	0.17517506250362588
3.334	0.1777159637174013
3.335	0.1803491307546017
3.3360000000000003	0.183080001859059
3.3369999999999997	0.18591401527460014
3.338	0.18885660924506079
3.339	0.19191322201426778
3.34	0.195089291826053
3.341	0.19877327200491718
3.342	0.20256437267882732
3.343	0.20644481905642362
3.3440000000000003	0.21039683634634648
3.3449999999999998	0.21440264975722928
3.346	0.21844448449771772
3.347	0.2225045657764451
3.348	0.2265651188020518
3.349	0.23060836878317828
3.35	0.23461654092845957
3.351	0.23757180815255563
3.3520000000000003	0.24051705718802505
3.3529999999999998	0.24349512247344074
3.354	0.24654883844738487
3.355	0.24972103954843025
3.356	0.25305456021515504
3.357	0.25659223488613764
3.358	0.26037689799995184
3.359	0.264451383995176
3.3600000000000003	0.2688585273103889
3.3609999999999998	0.27528776080450285
3.362	0.282035526652106
3.363	0.2890448654481093
3.364	0.2962588177874354
3.365	0.30362042426500735
3.366	0.31107272547573833
3.367	0.31855876201455136
3.3680000000000003	0.3260215744763694
3.3689999999999998	0.33340420345610244
3.37	0.3406496895486832
3.371	0.34531077201727234
3.372	0.34986565953592086
3.373	0.3544022594469294
3.374	0.35900847909259226
3.375	0.36377222581521007
3.3760000000000003	0.3687814069570835
3.377	0.37412392986050413
3.378	0.37988770186778004
3.379	0.3861606303212023
3.38	0.39303062256307175
3.3810000000000002	0.4005159022965696
3.382	0.40877828375396424
3.383	0.41790989752841323
3.3840000000000003	0.42800287421307553
3.385	0.4391493444010913
3.386	0.45144143868563463
3.387	0.4649712876598442
3.388	0.4798310219168795
3.3890000000000002	0.49611277204990234
3.39	0.5139086686520526
3.391	0.5356583008300226
3.3920000000000003	0.558964070450505
3.393	0.5837758378936806
3.394	0.6100434635398067
3.395	0.637716807769062
3.396	0.6667457309616711
3.3970000000000002	0.6970800934978607
3.398	0.7286697557578169
3.399	0.7614645781217659
3.4000000000000004	0.7954144209699361
3.401	0.8273812725715561
3.402	0.8605900091821365
3.403	0.8951776349461458
3.404	0.9312811540081112
3.4050000000000002	0.969037570512562
3.406	1.008583888603977
3.407	1.0500571124268854
3.408	1.0935942461257993
3.409	1.1393322938452308
3.41	1.1874082597297146
3.411	1.2298484692547598
3.412	1.275392161516827
3.4130000000000003	1.3246678969434194
3.4139999999999997	1.3783042359619468
3.415	1.4369297389999856
3.416	1.50117296648494
3.417	1.5716624788443148
3.418	1.6490268365056255
3.419	1.7338945998962831
3.42	1.8268943294438
3.4210000000000003	1.9540129009689946
3.4219999999999997	2.0889836919062987
3.423	2.2308983950838384
3.424	2.3788487033293166
3.425	2.5319263094706814
3.426	2.689222906335891
3.427	2.8498301867526914
3.428	3.01283984354904
3.4290000000000003	3.177343569552896
3.4299999999999997	3.342433057591928
3.431	3.507976292244533
3.432	3.672241626603298
3.433	3.834273705511322
3.434	3.993117173811701
3.435	4.147816676347317
3.436	4.29741685796127
3.4370000000000003	4.440962363496645
3.4379999999999997	4.577497837796281
3.439	4.706067925703446
3.44	4.825717272060989
3.441	4.937603329332962
3.442	5.0385298857947385
3.443	5.12741353734253
3.444	5.203170879872682
3.4450000000000003	5.264718509281521
3.4459999999999997	5.310973021465273
3.447	5.34085101232032
3.448	5.353269077742911
3.449	5.347143813629364
3.45	5.3213918158759625
3.451	5.217673512870585
3.452	5.095631738776056
3.4530000000000003	4.957653160246698
3.4539999999999997	4.806124443937091
3.455	4.643432256501354
3.456	4.471963264594084
3.457	4.294104134869597
3.458	4.1122415339822
3.459	3.9287621285864405
3.46	3.746052585336627
3.4610000000000003	3.603866749758456
3.4619999999999997	3.464959432127773
3.463	3.329452621591363
3.464	3.19746830729644
3.465	3.069128478389974
3.466	2.944555124018942
3.467	2.8238702333304864
3.468	2.7071957954715815
3.4690000000000003	2.5946537995892105
3.4699999999999998	2.486366234830551
3.471	2.386887832635665
3.472	2.291639188810427
3.473	2.2004736414537485
3.474	2.113244528664549
3.475	2.029805188541863
3.476	1.9500089591846095
3.4770000000000003	1.8737091786917115
3.4779999999999998	1.8007591851622262
3.479	1.7310123166949813
3.48	1.664321911389029
3.481	1.6006814475750304
3.482	1.5397956297728033
3.483	1.481509302733981
3.484	1.4256673112101153
3.4850000000000003	1.3721144999527626
3.4859999999999998	1.320695713713572
3.487	1.2712557972440317
3.488	1.2236395952957881
3.489	1.1776919526203984
3.49	1.1332577139694227
3.491	1.0860953106364963
3.492	1.0403836622528582
3.4930000000000003	0.9962152749917643
3.4939999999999998	0.9536826550265478
3.495	0.9128783085304085
3.496	0.8738947416766775
3.497	0.8368244606386115
3.498	0.8017599715894707
3.499	0.7687937807025618
3.5	0.738018394151144
3.5010000000000003	0.7142811781280426
3.502	0.6926316054524845
3.503	0.6728740089631877
3.504	0.6548127214989365
3.505	0.6382520758984783
3.5060000000000002	0.6229964050005633
3.507	0.6088500416439615
3.508	0.5956173186674225
3.5090000000000003	0.5831025689096977
3.51	0.5711101252095597
3.511	0.555983906134154
3.512	0.5411983808709103
3.513	0.5267676043356445
3.5140000000000002	0.512705631444173
3.515	0.4990265171123308
3.516	0.4857443162559341
3.5170000000000003	0.47287308379079995
3.518	0.4604268746327677
3.519	0.4484197436976378
3.52	0.4368657459012492
3.521	0.42629524239728667
3.5220000000000002	0.41617469057655715
3.523	0.40648685406774876
3.524	0.3972144964995359
3.5250000000000004	0.38834038150059386
3.526	0.37984727269961327
3.527	0.371717933725258
3.528	0.3639351282062184
3.529	0.35648161977116966
3.5300000000000002	0.3493401720487878
3.531	0.3425089533762756
3.532	0.3359543890550935
3.5330000000000004	0.3296583090952198
3.534	0.32360254350664386
3.535	0.3177689222993359
3.536	0.3121392754832849
3.537	0.3066954330684693
3.5380000000000003	0.3014192250648678
3.5389999999999997	0.2962924814824684
3.54	0.29129703233124304
3.541	0.2860131999420471
3.542	0.2808486558027271
3.543	0.2758095637219972
3.544	0.2709020875085782
3.545	0.26613239097118413
3.5460000000000003	0.26150663791852935
3.5469999999999997	0.2570309921593363
3.548	0.2527116175023133
3.549	0.24855467775618267
3.55	0.24456633672965872
3.551	0.2410636948086441
3.552	0.2377231345836288
3.553	0.23453197522228583
3.5540000000000003	0.23147753589228862
3.5549999999999997	0.22854713576131575
3.556	0.22572809399703672
3.557	0.22300772976713
3.558	0.22037336223926896
3.559	0.21781231058112716
3.56	0.21531189396038153
3.561	0.21262391832331617
3.5620000000000003	0.20998548958756305
3.5629999999999997	0.20739820044936938
3.564	0.20486364360497428
3.565	0.20238341175062488
3.566	0.19995909758256375
3.567	0.1975922937970336
3.568	0.19528459309028023
3.569	0.19303758815854632
3.5700000000000003	0.1908528716980746
3.5709999999999997	0.1887882238126533
3.572	0.18678564449355403
3.573	0.18484332113959645
3.574	0.1829594411495966
3.575	0.18113219192237065
3.576	0.17935976085673713
3.577	0.17764033535151222
3.5780000000000003	0.17597210280551212
3.5789999999999997	0.17435325061755597
3.58	0.17278196618645786
3.581	0.17125911917443004
3.582	0.16978005215547778
3.583	0.16834278996699967
3.584	0.16694535744639616
3.585	0.16558577943106575
3.5860000000000003	0.1642620807584071
3.5869999999999997	0.16297228626582108
3.588	0.1617144207907046
3.589	0.1604865091704586
3.59	0.15928657624248158
3.591	0.15806393102241792
3.592	0.15686826664346792
3.593	0.15570056041707594
3.5940000000000003	0.15456178965468642
3.5949999999999998	0.15345293166774568
3.596	0.15237496376769671
3.597	0.15132886326598585
3.598	0.15031560747405753
3.599	0.14933617370335617
3.6	0.1483915392653276
3.601	0.1475299341235468
3.6020000000000003	0.146702219140229
3.6029999999999998	0.14590650782972123
3.604	0.14514091370636828
3.605	0.14440355028451718
3.606	0.1436925310785137
3.607	0.14300596960270365
3.608	0.14234197937143367
3.609	0.14169867389904955
3.6100000000000003	0.14107416669989709
3.6109999999999998	0.14043123197185267
3.612	0.13980546432248758
3.613	0.13919711904290452
3.614	0.13860645142420508
3.615	0.13803371675749088
3.616	0.13747917033386428
3.617	0.1369430674444269
3.6180000000000003	0.1364256633802804
3.6189999999999998	0.13592721343252728
3.62	0.13544797289226856
3.621	0.13499589287788633
3.622	0.13456306643942811
3.623	0.1341492824542211
3.624	0.13375432979959304
3.625	0.13337799735287106
3.6260000000000003	0.13302007399138235
3.627	0.13268034859245473
3.628	0.13235861003341493
3.629	0.13205464719159077
3.63	0.13176824894430944
3.6310000000000002	0.13149964043842044
3.632	0.13124814784115196
3.633	0.13101353358925413
3.6340000000000003	0.13079556011947713
3.635	0.13059398986857146
3.636	0.13040858527328697
3.637	0.1302391087703742
3.638	0.1300853227965833
3.6390000000000002	0.12994698978866445
3.64	0.129823872183368
3.641	0.12971293274891235
3.6420000000000003	0.12961690326746023
3.643	0.12953571585264267
3.644	0.1294693026180905
3.645	0.12941759567743477
3.646	0.1293805271443064
3.6470000000000002	0.12935802913233632
3.648	0.12935003375515555
3.649	0.12935647312639498
3.6500000000000004	0.1293772793596856
3.651	0.12940577487180036
3.652	0.1294489020609166
3.653	0.1295069936283536
3.654	0.12958038227543067
3.6550000000000002	0.1296694007034672
3.656	0.12977438161378235
3.657	0.12989565770769557
3.6580000000000004	0.13003356168652616
3.659	0.1301884262515933
3.66	0.13036058410421655
3.661	0.13056290705678117
3.662	0.13078242875341514
3.6630000000000003	0.13101872194931272
3.664	0.13127135939966778
3.665	0.13153991385967448
3.666	0.13182395808452696
3.667	0.1321230648294193
3.668	0.13243680684954573
3.669	0.13276475690010006
3.67	0.13310648773627656
3.6710000000000003	0.13344209113412364
3.6719999999999997	0.13379180149338354
3.673	0.13415637223465374
3.674	0.13453655677853063
3.675	0.13493310854561122
3.676	0.1353467809564926
3.677	0.13577832743177126
3.678	0.13622850139204426
3.6790000000000003	0.13669805625790868
3.6799999999999997	0.13718774544996074
3.681	0.13769734382892804
3.682	0.13822864268193574
3.683	0.1387824547362397
3.684	0.1393595927190959
3.685	0.13996086935775942
3.686	0.14058709737948624
3.6870000000000003	0.14123908951153227
3.6879999999999997	0.14191765848115234
3.689	0.1426236170156033
3.69	0.14335777784213988
3.691	0.14417087761003958
3.692	0.1450107794322932
3.693	0.14587527034391196
3.694	0.14676213737990812
3.6950000000000003	0.14766916757529405
3.6959999999999997	0.14859414796508047
3.697	0.14953486558428097
3.698	0.15048910746790622
3.699	0.1514546606509686
3.7	0.15242931216848046
3.701	0.15328573866575673
3.702	0.1541544200153663
3.7030000000000003	0.15504072570018188
3.7039999999999997	0.1559500252030746
3.705	0.1568876880069184
3.706	0.15785908359458434
3.707	0.15886958144894514
3.708	0.1599245510528736
3.709	0.16102936188924108
3.71	0.16218938344092038
3.7110000000000003	0.16358742074886487
3.7119999999999997	0.16504065406767784
3.713	0.1665436992100475
3.714	0.16809117198865745
3.715	0.16967768821619397
3.716	0.17129786370534344
3.717	0.17294631426879
3.718	0.17461765571922003
3.7190000000000003	0.17630650386931987
3.7199999999999998	0.17800747453177287
3.721	0.17948687249345138
3.722	0.18098146162472278
3.723	0.18249969477014102
3.724	0.18405002477426005
3.725	0.18564090448163176
3.726	0.1872807867368101
3.7270000000000003	0.1889781243843491
3.7279999999999998	0.19074137026879973
3.729	0.19257897723471837
3.73	0.1944993981266559
3.731	0.19651131708902467
3.732	0.19862294164834737
3.733	0.2008427106310022
3.734	0.20317906286337012
3.7350000000000003	0.20564043717183225
3.7359999999999998	0.20823527238276526
3.737	0.21097200732255383
3.738	0.21385908081757443
3.739	0.2169049316942083
3.74	0.2201179987788369
3.741	0.22426550107353374
3.742	0.22855111055166905
3.7430000000000003	0.23293727936230985
3.7439999999999998	0.23738645965451544
3.745	0.24186110357735874
3.746	0.24632366327989896
3.747	0.2507365909112032
3.748	0.25506233862033845
3.749	0.259263358556366
3.75	0.2633021028683529
3.7510000000000003	0.2650506289716615
3.752	0.2666884743389796
3.753	0.2683047817092966
3.754	0.269988693821597
3.755	0.271829353414868
3.7560000000000002	0.2739159032280972
3.757	0.2763374860002692
3.758	0.2791832444703714
3.7590000000000003	0.28254232137739194
3.76	0.28650385946031254
3.761	0.29229848728676805
3.762	0.29880468080778594
3.763	0.30604240180304354
3.7640000000000002	0.31403161205221963
3.765	0.3227922733349821
3.766	0.33234434743100927
3.7670000000000003	0.3427077961199809
3.768	0.35390258118155765
3.769	0.3659486643954344
3.77	0.37886600754127053
3.771	0.3934410234453083
3.7720000000000002	0.40888077126208816
3.773	0.4251587611926919
3.774	0.44224850343822175
3.7750000000000004	0.46012350819978115
3.776	0.4787572856784413
3.777	0.4981233460753308
3.778	0.5181951995915198
3.779	0.5389463564281122
3.7800000000000002	0.5603503267862131
3.781	0.5823901530175709
3.782	0.6050292354665172
3.7830000000000004	0.6282405066280566
3.784	0.6519968989971519
3.785	0.6762713450688395
3.786	0.7010367773380815
3.787	0.7262661282998828
3.7880000000000003	0.7519323304492489
3.789	0.7780083162811512
3.79	0.8044670182905952
3.7910000000000004	0.8285989565159781
3.792	0.8532220463607851
3.793	0.8784717907719696
3.794	0.904483692696408
3.795	0.9313932550810213
3.7960000000000003	0.9593359808727318
3.7969999999999997	0.9884473730184112
3.798	1.0188629344650213
3.799	1.0507181681594318
3.8	1.084148577048566
3.801	1.126644139213636
3.802	1.1705401567015161
3.803	1.2155264066934213
3.8040000000000003	1.2612926663705668
3.8049999999999997	1.3075287129140878
3.806	1.3539243235052614
3.807	1.4001692753252215
3.808	1.4459533455551847
3.809	1.4909663113763665
3.81	1.5348979499699222
3.811	1.5733752083417298
3.8120000000000003	1.610396925980178
3.8129999999999997	1.6458991121982522
3.814	1.6798177763090503
3.815	1.7120889276255598
3.816	1.7426485754608307
3.817	1.77143272912791
3.818	1.7983773979398057
3.819	1.8234185912095657
3.8200000000000003	1.846492318250234
3.8209999999999997	1.8649725538380186
3.822	1.8815126166431981
3.823	1.896203790799195
3.824	1.9091373604394635
3.825	1.9204046096974545
3.826	1.9300968227066042
3.827	1.9383052836003645
3.8280000000000003	1.9451212765121841
3.8289999999999997	1.9506360855755012
3.83	1.9549409949237717
3.831	1.958043306631966
3.832	1.9601233767137276
3.833	1.9612775791242283
3.834	1.9616022878186388
3.835	1.9611938767521315
3.8360000000000003	1.9601487198798777
3.8369999999999997	1.9585631911570507
3.838	1.9565336645388192
3.839	1.9541565139803578
3.84	1.951528113436837
3.841	1.9506609104417685
3.842	1.94961907970057
3.843	1.948382869496998
3.8440000000000003	1.9469325281148093
3.8449999999999998	1.9452483038377628
3.846	1.943310444949613
3.847	1.9410991997341194
3.848	1.938594816475038
3.849	1.9357775434561248
3.85	1.9326276289611397
3.851	1.928251618842621
3.8520000000000003	1.9235564154780391
3.8529999999999998	1.9185752188136558
3.854	1.9133412287957172
3.855	1.9078876453704854
3.856	1.9022476684842133
3.857	1.8964544980831533
3.858	1.890541334113566
3.859	1.8845413765217036
3.8600000000000003	1.8784878252538189
3.8609999999999998	1.8730079203807846
3.862	1.8675048192924413
3.863	1.8619757195032574
3.864	1.8564178185276907
3.865	1.8508283138801997
3.866	1.8452044030752497
3.867	1.839543283627299
3.8680000000000003	1.8338421530508053
3.8689999999999998	1.8280982088602376
3.87	1.8223086485700457
3.871	1.8163803646270553
3.872	1.81040633264777
3.873	1.80438922318105
3.874	1.7983317067757645
3.875	1.7922364539807736
3.8760000000000003	1.7861061353449377
3.877	1.7799434214171286
3.878	1.7737509827461981
3.879	1.7675314898810182
3.88	1.7612876133704491
3.8810000000000002	1.7549517083743018
3.882	1.748601022369225
3.883	1.742242487442809
3.8840000000000003	1.735883035682645
3.885	1.7295295991763344
3.886	1.72318911001146
3.887	1.7168685002756232
3.888	1.7105747020564153
3.8890000000000002	1.7043146474414264
3.89	1.6980952685182558
3.891	1.6920515415904998
3.8920000000000003	1.686054594274228
3.893	1.6801035984015267
3.894	1.6741977258044634
3.895	1.6683361483151236
3.896	1.6625180377655828
3.8970000000000002	1.6567425659879167
3.898	1.6510089048142083
3.899	1.645316226076533
3.9000000000000004	1.6396637016069664
3.901	1.634056559058983
3.902	1.628487547423784
3.903	1.6229554715139762
3.904	1.6174591361421573
3.9050000000000002	1.6119973461209247
3.906	1.6065689062628832
3.907	1.60117262138063
3.9080000000000004	1.5958072962867629
3.909	1.5904717357938887
3.91	1.5851647447145978
3.911	1.5798437787821995
3.912	1.574551497893395
3.9130000000000003	1.5692892128655878
3.914	1.5640582345161882
3.915	1.5588598736625998
3.9160000000000004	1.5536954411222264
3.917	1.5485662477124802
3.918	1.5434736042507584
3.919	1.5384188215544732
3.92	1.5334032104410282
3.9210000000000003	1.5284442194944854
3.9219999999999997	1.5235260437191345
3.923	1.518649015885909
3.924	1.5138134687657567
3.925	1.5090197351296173
3.926	1.50426814774843
3.927	1.4995590393931415
3.928	1.4948927428346908
3.9290000000000003	1.4902695908440176
3.9299999999999997	1.4856899161920696
3.931	1.4811741653281272
3.932	1.4767013383339829
3.933	1.4722705489697667
3.934	1.4678809109956101
3.935	1.4635315381716498
3.936	1.459221544258016
3.9370000000000003	1.4549500430148405
3.9379999999999997	1.450716148202261
3.939	1.4465189735804032
3.94	1.4423576329094054
3.941	1.4383013871580093
3.942	1.4342749515317585
3.943	1.4302731884448134
3.944	1.4262909603113283
3.9450000000000003	1.422323129545458
3.9459999999999997	1.418364558561364
3.947	1.4144101097731956
3.948	1.4104546455951148
3.949	1.406493028441276
3.95	1.4025201207258338
3.951	1.398274575741511
3.952	1.3940229928494408
3.9530000000000003	1.3897757622893199
3.9539999999999997	1.3855432743008516
3.955	1.3813359191237264
3.956	1.3771640869976483
3.957	1.373038168162313
3.958	1.3689685528574171
3.959	1.3649656313226624
3.96	1.3610397937977445
3.9610000000000003	1.357453777148688
3.9619999999999997	1.353950331253939
3.963	1.3505245526182603
3.964	1.3471715377464255
3.965	1.3438863831432026
3.966	1.3406641853133587
3.967	1.3375000407616664
3.968	1.3343890459928929
3.9690000000000003	1.331326297511806
3.9699999999999998	1.328306891823179
3.971	1.3252179673856166
3.972	1.3221691216619393
3.973	1.3191619940688033
3.974	1.3161982240228647
3.975	1.313279450940784
3.976	1.310407314239217
3.9770000000000003	1.30758345333482
3.9779999999999998	1.3048095076442545
3.979	1.302087116584173
3.98	1.2994179195712365
3.981	1.2966931752857813
3.982	1.2940315936223792
3.983	1.2914415037392852
3.984	1.2889312347947506
3.9850000000000003	1.2865091159470272
3.9859999999999998	1.2841834763543707
3.987	1.28196264517503
3.988	1.2798549515672604
3.989	1.2778687246893137
3.99	1.2760122936994418
3.991	1.2742939877558992
3.992	1.2727221360169376
3.9930000000000003	1.271305067640809
3.9939999999999998	1.270051111785768
3.995	1.268968597610065
3.996	1.2680658542719545
3.997	1.2673512109296883
3.998	1.2668329967415188
3.999	1.2665195408656997
4.	1.266419172460483

==> anc/Fig4-S_chi1.dat <==
2.	0.004523857543552577
2.001	0.004526706298956268
2.002	0.0045295588330779004
2.003	0.004532415124316192
2.004	0.0045352751510698555
2.005	0.004538138891737609
2.006	0.004541006324718169
2.007	0.004543877428410253
2.008	0.004546752181212573
2.009	0.004549630561523849
2.01	0.0045525125477427954
2.011	0.00455539811826813
2.012	0.004558287251498568
2.013	0.004561179925832825
2.014	0.004564076119669617
2.015	0.004566975811407663
2.016	0.004569878979445676
2.017	0.004572785602182374
2.018	0.0045756956580164715
2.019	0.004578609125346687
2.02	0.004581525982571735
2.021	0.004584445370196498
2.022	0.004587368155294971
2.023	0.004590294367047315
2.024	0.00459322403463369
2.025	0.004596157187234257
2.026	0.004599093854029177
2.027	0.004602034064198611
2.028	0.004604977846922719
2.029	0.004607925231381663
2.03	0.004610876246755601
2.031	0.004613834394859847
2.032	0.004616796021776673
2.033	0.004619760946223504
2.034	0.004622728986917764
2.035	0.004625699962576881
2.036	0.004628673691918273
2.037	0.004631649993659369
2.038	0.004634628686517593
2.039	0.004637609589210368
2.04	0.004640592520455119
2.041	0.004643568478848182
2.042	0.004646546637780863
2.043	0.004649527350523381
2.044	0.004652510970345951
2.045	0.004655497850518791
2.046	0.004658488344312119
2.047	0.0046614828049961555
2.048	0.004664481585841113
2.049	0.004667485040117212
2.05	0.0046704935210946695
2.051	0.004673515871462821
2.052	0.004676543440562515
2.053	0.004679576067153721
2.054	0.004682613589996409
2.055	0.004685655847850545
2.056	0.004688702679476098
2.057	0.004691753923633035
2.058	0.004694809419081326
2.059	0.004697869004580939
2.06	0.00470093251889184
2.061	0.004703996732435975
2.062	0.004707064738271215
2.063	0.004710136561117411
2.064	0.004713212225694408
2.065	0.004716291756722056
2.066	0.004719375178920202
2.067	0.004722462517008697
2.068	0.004725553795707387
2.069	0.0047286490397361195
2.07	0.004731748273814744
2.071	0.004734852294742448
2.072	0.004737960308367051
2.073	0.004741072292615718
2.074	0.004744188225415609
2.075	0.004747308084693886
2.076	0.004750431848377709
2.077	0.00475355949439424
2.078	0.00475669100067064
2.079	0.0047598263451340715
2.08	0.004762965505711694
2.081	0.004766107613066752
2.082	0.0047692535437396525
2.083	0.0047724033270068866
2.084	0.004775556992144941
2.085	0.004778714568430306
2.086	0.004781876085139473
2.087	0.004785041571548931
2.088	0.004788211056935168
2.089	0.004791384570574674
2.09	0.00479456214174394
2.091	0.004797744317613248
2.092	0.00480093057817779
2.093	0.0048041209213265535
2.094	0.0048073153449485284
2.095	0.004810513846932701
2.096	0.004813716425168056
2.097	0.004816923077543582
2.098	0.0048201338019482655
2.099	0.004823348596271096
2.1	0.004826567458401056
2.101	0.004829789810804545
2.102	0.004833016261667236
2.103	0.004836246843752215
2.104	0.004839481589822561
2.105	0.004842720532641361
2.106	0.004845963704971696
2.107	0.004849211139576652
2.108	0.00485246286921931
2.109	0.004855718926662755
2.11	0.00485897934467007
2.111	0.004862245169634103
2.112	0.004865515359256065
2.113	0.004868789884866933
2.114	0.004872068717797684
2.115	0.004875351829379297
2.116	0.004878639190942743
2.117	0.004881930773819002
2.118	0.004885226549339051
2.119	0.004888526488833866
2.12	0.004891830563634423
2.121	0.004895137867575289
2.122	0.004898449302665451
2.123	0.004901764893417487
2.124	0.004905084664343972
2.125	0.004908408639957483
2.126	0.004911736844770599
2.127	0.0049150693032958956
2.128	0.004918406040045951
2.129	0.004921747079533341
2.13	0.004925092446270642
2.1310000000000002	0.0049284422814385755
2.132	0.004931796485810777
2.133	0.0049351550768290285
2.134	0.004938518071935112
2.135	0.004941885488570806
2.136	0.004945257344177894
2.137	0.004948633656198154
2.138	0.004952014442073367
2.1390000000000002	0.004955399719245315
2.14	0.0049587895051557765
2.141	0.0049621841313007235
2.142	0.004965583282034159
2.143	0.004968986955764277
2.144	0.004972395150899271
2.145	0.004975807865847332
2.146	0.004979225099016655
2.147	0.004982646848815432
2.148	0.00498607311365186
2.149	0.004989503891934128
2.15	0.004992939182070431
2.151	0.0049963785798531465
2.152	0.004999822510707244
2.153	0.005003270997441872
2.154	0.005006724062866184
2.155	0.00501018172978933
2.156	0.005013644021020467
2.157	0.00501711095936874
2.158	0.005020582567643304
2.159	0.00502405886865331
2.16	0.005027539885207913
2.161	0.005031026046551068
2.162	0.005034516944424707
2.163	0.0050380125770055715
2.164	0.005041512942470402
2.165	0.005045018038995933
2.166	0.005048527864758907
2.167	0.005052042417936063
2.168	0.0050555616967041415
2.169	0.005059085699239878
2.17	0.005062614423720015
2.171	0.005066147572291824
2.172	0.0050696854571026925
2.173	0.005073228094270536
2.174	0.005076775499913275
2.175	0.0050803276901488295
2.176	0.005083884681095118
2.177	0.005087446488870059
2.178	0.00509101312959157
2.179	0.005094584619377573
2.18	0.005098160974345987
2.181	0.00510174224608671
2.182	0.005105328413095865
2.183	0.005108919489341552
2.184	0.005112515488791874
2.185	0.00511611642541493
2.186	0.005119722313178824
2.187	0.005123333166051658
2.188	0.005126948998001536
2.189	0.005130569822996554
2.19	0.005134195655004818
2.191	0.005137826722110745
2.192	0.0051414628111893755
2.193	0.005145103923232063
2.194	0.005148750059230163
2.195	0.005152401220175032
2.196	0.005156057407058026
2.197	0.005159718620870498
2.198	0.005163384862603804
2.199	0.005167056133249302
2.2	0.005170732433798346
2.201	0.005174413307072342
2.202	0.005178099240000469
2.203	0.00518179026134196
2.204	0.005185486399856046
2.205	0.005189187684301956
2.206	0.005192894143438922
2.207	0.005196605806026176
2.208	0.00520032270082295
2.209	0.005204044856588472
2.21	0.005207772302081973
2.211	0.00521150531174105
2.212	0.005215243653756972
2.213	0.00521898734199937
2.214	0.005222736390337881
2.215	0.005226490812642136
2.216	0.005230250622781772
2.217	0.005234015834626417
2.218	0.005237786462045708
2.219	0.005241562518909277
2.22	0.005245344019086759
2.221	0.0052491315126009805
2.222	0.005252924444674248
2.223	0.00525672279668206
2.224	0.00526052654999992
2.225	0.005264335686003325
2.226	0.005268150186067775
2.227	0.005271970031568772
2.228	0.0052757952038818175
2.229	0.005279625684382408
2.23	0.0052834614544460465
2.231	0.005287301591615361
2.232	0.005291147035876475
2.233	0.005294997823382635
2.234	0.005298853990287091
2.235	0.005302715572743096
2.236	0.0053065826069039
2.237	0.00531045512892275
2.238	0.005314333174952898
2.239	0.0053182167811475925
2.24	0.005322105983660087
2.241	0.0053260014025445935
2.242	0.005329902454665461
2.243	0.005333809140788
2.2439999999999998	0.005337721461677526
2.245	0.005341639418099352
2.246	0.005345563010818786
2.247	0.005349492240601145
2.248	0.005353427108211742
2.249	0.005357367614415886
2.25	0.005361313759978892
2.251	0.005365265091975562
2.252	0.005369222092358114
2.253	0.005373184789388257
2.254	0.005377153211327693
2.255	0.0053811273864381335
2.2560000000000002	0.005385107342981286
2.257	0.005389093109218854
2.258	0.005393084713412546
2.259	0.0053970821838240715
2.26	0.005401085548715136
2.261	0.005405095221129197
2.262	0.005409110821226104
2.263	0.005413132353947459
2.2640000000000002	0.0054171598242348665
2.265	0.005421193237029924
2.266	0.005425232597274234
2.267	0.0054292779099093975
2.268	0.005433329179877017
2.269	0.005437386412118694
2.27	0.005441449611576027
2.271	0.005445518558805596
2.2720000000000002	0.00544959349673312
2.273	0.0054536744438992875
2.274	0.005457761418844794
2.275	0.005461854440110334
2.276	0.0054659535262366
2.277	0.005470058695764288
2.278	0.005474169967234087
2.279	0.005478287359186694
2.2800000000000002	0.005482410890162803
2.281	0.005486540560097752
2.282	0.005490676407265186
2.283	0.0054948184513333945
2.284	0.005498966711970669
2.285	0.005503121208845302
2.286	0.00550728196162558
2.287	0.005511448989979796
2.2880000000000003	0.005515622313576241
2.289	0.005519801952083203
2.29	0.005523987925168975
2.291	0.005528180570419261
2.292	0.005532379570317216
2.293	0.005536584925263409
2.294	0.005540796635658407
2.295	0.005545014701902777
2.296	0.005549239124397091
2.297	0.005553469903541916
2.298	0.005557707039737819
2.299	0.00556195053338537
2.3	0.005566200384885137
2.301	0.00557045603127613
2.302	0.005574718070463599
2.303	0.005578986536991238
2.304	0.005583261465402743
2.305	0.005587542890241808
2.306	0.005591830846052123
2.307	0.005596125367377383
2.308	0.005600426488761281
2.309	0.005604734244747513
2.31	0.005609048669879768
2.311	0.005613370292145851
2.312	0.005617698622739643
2.313	0.005622033666299134
2.314	0.0056263754274623115
2.315	0.005630723910867167
2.316	0.005635079121151689
2.317	0.005639441062953871
2.318	0.005643809740911697
2.319	0.00564818515966316
2.32	0.00565256732384625
2.321	0.005656955940503946
2.322	0.005661351329905309
2.323	0.005665753514724389
2.324	0.00567016251763524
2.325	0.005674578361311911
2.326	0.005679001068428453
2.327	0.005683430661658918
2.328	0.0056878671636773565
2.329	0.005692310597157821
2.33	0.00569676098477436
2.331	0.005701218513070538
2.332	0.005705683030919409
2.333	0.00571015455106354
2.334	0.005714633086245492
2.335	0.005719118649207832
2.336	0.005723611252693125
2.337	0.00572811090944394
2.338	0.0057326176322028384
2.339	0.005737131433712386
2.34	0.005741652326715149
2.341	0.005746180364945359
2.342	0.005750715517669569
2.343	0.005755257795146004
2.344	0.005759807207632887
2.345	0.005764363765388442
2.346	0.005768927478670885
2.347	0.005773498357738442
2.348	0.0057780764128493355
2.349	0.0057826616542617885
2.35	0.005787254092234019
2.351	0.005791852824783944
2.352	0.005796458829697386
2.3529999999999998	0.005801072172519856
2.354	0.005805692918796871
2.355	0.0058103211340739406
2.356	0.00581495688389658
2.357	0.005819600233810304
2.358	0.005824251249360623
2.359	0.005828909996093052
2.36	0.005833576539553105
2.3609999999999998	0.005838252507691075
2.362	0.0058429363089565
2.363	0.0058476279142036895
2.364	0.0058523272942869594
2.365	0.005857034420060629
2.366	0.005861749262379007
2.367	0.00586647179209641
2.368	0.0058712019800671545
2.3689999999999998	0.005875939797145554
2.37	0.005880685214185925
2.371	0.0058854371034777414
2.372	0.005890196601019845
2.373	0.005894963744246239
2.374	0.005899738570590921
2.375	0.005904521117487895
2.376	0.005909311422371162
2.377	0.005914109522674725
2.378	0.005918915455832589
2.379	0.0059237292592787495
2.38	0.005928550970447212
2.3810000000000002	0.005933380733985369
2.382	0.005938218473616049
2.383	0.005943064220275472
2.384	0.005947918004899861
2.385	0.005952779858425435
2.386	0.0059576498117884175
2.387	0.005962527895925025
2.388	0.00596741414177148
2.3890000000000002	0.005972308580264005
2.39	0.005977211242338817
2.391	0.005982122714537394
2.392	0.005987042438517656
2.393	0.005991970411542776
2.394	0.005996906630875932
2.395	0.006001851093780295
2.396	0.006006803797519041
2.3970000000000002	0.006011764739355347
2.398	0.006016733916552384
2.399	0.006021711326373329
2.4	0.006026696966081357
2.401	0.006031689898498607
2.402	0.006036691111962081
2.403	0.00604170066036774
2.404	0.006046718597611551
2.4050000000000002	0.006051744977589481
2.406	0.00605677985419749
2.407	0.006061823281331545
2.408	0.006066875312887612
2.409	0.006071936002761654
2.41	0.006077005404849639
2.411	0.006082083827755639
2.412	0.006087171055230653
2.4130000000000003	0.006092267125733794
2.414	0.006097372077724168
2.415	0.006102485949660885
2.416	0.0061076087800030565
2.417	0.0061127406072097904
2.418	0.006117881469740199
2.419	0.006123031406053388
2.42	0.006128190454608468
2.421	0.006133359890142508
2.422	0.006138538439910724
2.423	0.006143726067446284
2.424	0.006148922736282365
2.425	0.006154128409952138
2.426	0.006159343051988778
2.427	0.0061645666259254545
2.428	0.006169799095295342
2.429	0.006175040423631613
2.43	0.006180290574467443
2.431	0.006185539829001534
2.432	0.0061907984199096764
2.433	0.006196066897533193
2.434	0.006201345812213407
2.435	0.006206635714291638
2.436	0.006211937154109209
2.437	0.0062172506820074415
2.438	0.006222576848327661
2.439	0.006227916203411186
2.44	0.00623326929759934
2.441	0.006238661333530423
2.442	0.006244066715170178
2.443	0.006249484498781316
2.444	0.006254913740626559
2.445	0.006260353496968622
2.446	0.006265802824070226
2.447	0.0062712607781940845
2.448	0.006276726415602916
2.449	0.0062821987925594375
2.45	0.006287676965326371
2.451	0.006293143994698936
2.452	0.006298615901829617
2.453	0.006304092712403402
2.454	0.006309574452105285
2.455	0.006315061146620249
2.456	0.006320552821633288
2.457	0.00632604950282939
2.458	0.006331551215893548
2.459	0.006337057986510747
2.46	0.006342569840365978
2.461	0.0063480705668539465
2.462	0.006353577411967522
2.463	0.006359091385409282
2.464	0.0063646134968818125
2.465	0.006370144756087697
2.466	0.006375686172729519
2.467	0.006381238756509857
2.468	0.006386803517131297
2.469	0.00639238146429642
2.47	0.006397973607707812
2.471	0.00640360566616402
2.472	0.006409252442750694
2.473	0.006414913449649445
2.474	0.006420588199041893
2.475	0.006426276203109648
2.476	0.006431976974034326
2.477	0.006437690023997544
2.478	0.006443414865180917
2.479	0.006449151009766056
2.48	0.006454897969934579
2.481	0.006460645924294909
2.482	0.006466404284272957
2.483	0.006472173127721435
2.484	0.006477952532493065
2.485	0.006483742576440562
2.4859999999999998	0.0064895433374166445
2.487	0.006495354893274032
2.488	0.006501177321865437
2.489	0.00650701070104358
2.49	0.00651285510866118
2.491	0.006518712112199865
2.492	0.0065245802096029005
2.493	0.006530459388442462
2.4939999999999998	0.006536349636290726
2.495	0.006542250940719874
2.496	0.006548163289302076
2.497	0.0065540866696095134
2.498	0.006560021069214364
2.499	0.006565966475688801
2.5	0.006571922876605003
2.501	0.006577888471337099
2.502	0.006583865144030954
2.503	0.006589852990634387
2.504	0.006595852107095209
2.505	0.006601862589361239
2.5060000000000002	0.006607884533380295
2.507	0.006613918035100189
2.508	0.00661996319046874
2.509	0.006626020095433765
2.51	0.006632088845943078
2.511	0.006638171483014003
2.512	0.0066442660396418465
2.513	0.0066503724938914285
2.5140000000000002	0.006656490823827568
2.515	0.006662621007515074
2.516	0.006668763023018768
2.517	0.006674916848403464
2.518	0.006681082461733979
2.519	0.006687259841075132
2.52	0.006693448964491734
2.521	0.006699648374247626
2.5220000000000002	0.006705859571226844
2.523	0.006712082620512442
2.524	0.00671831758718748
2.525	0.006724564536335014
2.526	0.006730823533038102
2.527	0.006737094642379804
2.528	0.006743377929443171
2.529	0.006749673459311264
2.5300000000000002	0.006755981297067143
2.531	0.006762301530357136
2.532	0.006768634200333555
2.533	0.006774979370711987
2.534	0.006781337105208016
2.535	0.0067877074675372325
2.536	0.006794090521415216
2.537	0.006800486330557554
2.5380000000000003	0.006806894958679837
2.539	0.0068133164694976454
2.54	0.0068197509267265664
2.541	0.006826199810535047
2.542	0.006832661682340185
2.543	0.0068391365200119415
2.544	0.006845624301420268
2.545	0.006852125004435127
2.5460000000000003	0.006858638606926478
2.547	0.006865165086764274
2.548	0.006871704421818476
2.549	0.006878256589959043
2.55	0.00688482156905593
2.551	0.006891397131859918
2.552	0.0068979855950037266
2.553	0.0069045870700009055
2.5540000000000003	0.006911201668365003
2.555	0.006917829501609556
2.556	0.006924470681248115
2.557	0.0069311253187942234
2.558	0.006937793525761426
2.559	0.0069444754136632715
2.56	0.006951171094013298
2.561	0.006957882379429128
2.5620000000000003	0.006964607577223019
2.563	0.006971346695811292
2.564	0.006978099743610281
2.565	0.006984866729036312
2.566	0.0069916476605057145
2.567	0.00699844254643482
2.568	0.00700525139523995
2.569	0.007012074215337436
2.5700000000000003	0.00701891101514361
2.571	0.007025760945591121
2.572	0.00703262492454868
2.573	0.007039503012401324
2.574	0.007046395269534088
2.575	0.007053301756332012
2.576	0.007060222533180126
2.577	0.007067157660463468
2.578	0.007074107198567073
2.5789999999999997	0.007081071207875979
2.58	0.007088049748775224
2.581	0.007095042464625168
2.582	0.007102049858109743
2.583	0.007109072014888209
2.584	0.007116109020619818
2.585	0.007123160960963832
2.586	0.007130227921579509
2.5869999999999997	0.007137309988126107
2.588	0.007144407246262887
2.589	0.007151519781649102
2.59	0.007158647679944012
2.591	0.007165792842254979
2.592	0.007172953428765998
2.593	0.007180129415109171
2.594	0.007187320776916601
2.5949999999999998	0.007194527489820388
2.596	0.007201749529452636
2.597	0.007208986871445437
2.598	0.007216239491430899
2.599	0.007223507365041123
2.6	0.0072307904679082035
2.601	0.007238085979203459
2.602	0.007245396840502248
2.6029999999999998	0.007252723196919143
2.604	0.0072600651935687205
2.605	0.007267422975565546
2.606	0.007274796688024195
2.607	0.007282186476059244
2.608	0.007289592484785258
2.609	0.007297014859316814
2.61	0.007304453744768484
2.6109999999999998	0.007311912214723338
2.612	0.007319387308344516
2.613	0.007326878993263643
2.614	0.007334387237112358
2.615	0.007341912007522295
2.616	0.007349453272125083
2.617	0.007357010998552357
2.618	0.007364585154435751
2.6189999999999998	0.007372175707406899
2.62	0.007379782625097436
2.621	0.007387403797526503
2.622	0.007395041395854131
2.623	0.007402695513627867
2.624	0.007410366244395243
2.625	0.007418053681703806
2.626	0.007425757919101097
2.627	0.0074334790501346575
2.628	0.007441217168352034
2.629	0.007448972367300758
2.63	0.007456744740528379
2.6310000000000002	0.007464533670058133
2.632	0.007472340004084546
2.633	0.00748016387927785
2.634	0.007488005432308271
2.635	0.0074958647998460345
2.636	0.007503742118561372
2.637	0.0075116375251245045
2.638	0.007519551156205661
2.6390000000000002	0.007527483148475071
2.64	0.007535433638602956
2.641	0.0075434057415694885
2.642	0.00755139643523132
2.643	0.007559405675755043
2.644	0.0075674334193072575
2.645	0.007575479622054548
2.646	0.007583544240163513
2.6470000000000002	0.007591627229800751
2.648	0.007599728547132846
2.649	0.007607848148326398
2.65	0.007615985989548001
2.651	0.007624137854163107
2.652	0.007632308124036493
2.653	0.0076404970082317855
2.654	0.00764870471581262
2.6550000000000002	0.007656931455842635
2.656	0.007665177437385454
2.657	0.007673442869504715
2.658	0.007681727961264049
2.659	0.00769003292172709
2.66	0.007698357959957475
2.661	0.007706707594799771
2.662	0.007715077464337828
2.6630000000000003	0.0077234675164364365
2.664	0.007731877698960378
2.665	0.007740307959774442
2.666	0.007748758246743419
2.667	0.007757228507732095
2.668	0.007765718690605262
2.669	0.007774228743227701
2.67	0.007782758613464202
2.6710000000000003	0.007791304361681361
2.672	0.0077998700588481065
2.673	0.007808455888435181
2.674	0.007817062033913323
2.675	0.007825688678753273
2.676	0.007834336006425774
2.677	0.007843004200401555
2.678	0.007851693444151361
2.6790000000000003	0.007860403921145936
2.68	0.00786913581485601
2.681	0.007877892363895656
2.682	0.007886670511432079
2.683	0.007895470255775822
2.684	0.007904291595237421
2.685	0.007913134528127409
2.686	0.007921999052756326
2.6870000000000003	0.007930885167434712
2.688	0.0079397928704731
2.689	0.007948722160182027
2.69	0.007957673034872034
2.691	0.007966643409259943
2.692	0.007975635491528417
2.693	0.00798464940626639
2.694	0.007993685278062813
2.6950000000000003	0.008002743231506631
2.696	0.008011823391186784
2.697	0.008020925881692217
2.698	0.008030050827611877
2.699	0.008039198353534706
2.7	0.008048368584049654
2.701	0.008057561835497905
2.702	0.008066778029094808
2.7030000000000003	0.008076017277807967
2.7039999999999997	0.008085279694604965
2.705	0.008094565392453412
2.706	0.008103874484320891
2.707	0.008113207083175006
2.708	0.008122563301983354
2.709	0.008131943253713523
2.71	0.008141347051333113
2.711	0.008150775886747872
2.7119999999999997	0.008160228728597053
2.713	0.008169705624458066
2.714	0.008179206621908306
2.715	0.008188731768525184
2.716	0.008198281111886106
2.717	0.008207854699568471
2.718	0.008217452579149688
2.719	0.008227074798207161
2.7199999999999998	0.008236721404318295
2.721	0.00824639071241053
2.722	0.00825608460772032
2.723	0.008265803242834165
2.724	0.008275546770338562
2.725	0.008285315342819998
2.726	0.008295109112864968
2.727	0.008304928233059969
2.7279999999999998	0.008314772855991493
2.729	0.00832464313424604
2.73	0.008334539220410093
2.731	0.008344460930996925
2.732	0.008354408775034336
2.733	0.008364382925476884
2.734	0.008374383555279143
2.735	0.008384410837395682
2.7359999999999998	0.008394464944781068
2.737	0.008404546050389873
2.738	0.008414654327176661
2.739	0.008424789948096
2.74	0.008434953086102464
2.741	0.008445147850940835
2.742	0.008455370240182117
2.743	0.008465620188187532
2.7439999999999998	0.0084758976293183
2.745	0.00848620249793565
2.746	0.008496534728400791
2.747	0.008506894255074953
2.748	0.008517281012319359
2.749	0.008527694934495223
2.75	0.00853813595596377
2.751	0.008548597518012312
2.752	0.00855908644159561
2.753	0.008569603054594524
2.754	0.008580147684889898
2.755	0.008590720660362585
2.7560000000000002	0.008601322308893447
2.757	0.008611952958363325
2.758	0.008622612936653078
2.759	0.008633302571643556
2.76	0.008644022191215614
2.761	0.008654777135866746
2.762	0.00866556241706621
2.763	0.008676378058899916
2.7640000000000002	0.008687224085453773
2.765	0.008698100520813674
2.766	0.008709007389065533
2.767	0.008719944714295252
2.768	0.008730912520588736
2.769	0.008741910832031897
2.77	0.008752939672710626
2.771	0.008763996663184788
2.7720000000000002	0.008775084376734585
2.773	0.008786202983114158
2.774	0.00879735265207766
2.775	0.008808533553379244
2.776	0.008819745856773059
2.777	0.00883098973201326
2.778	0.008842265348853988
2.779	0.008853572877049395
2.7800000000000002	0.008864912486353642
2.781	0.008876282829714659
2.782	0.008887685685620456
2.783	0.008899121315752833
2.784	0.008910589981793591
2.785	0.008922091945424532
2.786	0.008933627468327444
2.787	0.008945196812184135
2.7880000000000003	0.008956800238676406
2.789	0.008968438009486046
2.79	0.00898011038629486
2.791	0.00899182351455525
2.792	0.009003571415586255
2.793	0.00901535399447752
2.794	0.009027171156318677
2.795	0.009039022806199374
2.7960000000000003	0.009050908849209255
2.797	0.009062829190437952
2.798	0.009074783734975111
2.799	0.009086772387910376
2.8	0.009098795054333385
2.801	0.009110841880644295
2.802	0.009122923122057956
2.803	0.00913503927509974
2.8040000000000003	0.009147190836295019
2.805	0.009159378302169154
2.806	0.009171602169247513
2.807	0.00918386293405547
2.808	0.009196161093118388
2.809	0.009208497142961642
2.81	0.009220871580110592
2.811	0.009233293932170495
2.8120000000000003	0.009245755117248665
2.813	0.009258255084532282
2.814	0.009270793783208548
2.815	0.009283371162464651
2.816	0.009295987171487788
2.817	0.009308641759465155
2.818	0.009321334875583936
2.819	0.00933406646903133
2.8200000000000003	0.009346836488994533
2.821	0.009359639058839932
2.822	0.009372480306655571
2.823	0.00938536053470869
2.824	0.009398280045266532
2.825	0.009411239140596342
2.826	0.009424238122965351
2.827	0.009437277294640807
2.8280000000000003	0.009450356957889957
2.829	0.00946347741498003
2.83	0.009476638968178271
2.831	0.009489841793130114
2.832	0.00950308632639866
2.833	0.009516372877925205
2.834	0.009529701757651027
2.835	0.009543073275517422
2.836	0.009556487741465681
2.8369999999999997	0.009569945465437095
2.838	0.00958344675737296
2.839	0.009596991927214553
2.84	0.009610581284903172
2.841	0.009624222359990175
2.842	0.009637907805254654
2.843	0.00965163749308578
2.844	0.009665411295872717
2.8449999999999998	0.009679229086004635
2.846	0.009693090735870701
2.847	0.009706996117860071
2.848	0.009720945104361917
2.849	0.009734937567765407
2.85	0.009748973380459698
2.851	0.009763038692547401
2.852	0.009777147930357971
2.8529999999999998	0.009791301797934306
2.854	0.009805500999319308
2.855	0.00981974623855586
2.856	0.009834038219686866
2.857	0.009848377646755226
2.858	0.009862765223803827
2.859	0.00987720165487557
2.86	0.009891687644013353
2.8609999999999998	0.009906236855372301
2.862	0.00992083624742174
2.863	0.009935485738743205
2.864	0.009950185247918254
2.865	0.00996493469352844
2.866	0.009979733994155299
2.867	0.009994583068380388
2.868	0.010009481834785255
2.8689999999999998	0.01002443021195145
2.87	0.010039428118460529
2.871	0.010054465640478016
2.872	0.01006955312490548
2.873	0.010084691086228474
2.874	0.010099880038932536
2.875	0.010115120497503224
2.876	0.010130412976426084
2.877	0.010145757990186669
2.878	0.010161156053270533
2.879	0.010176607680163213
2.88	0.010192113385350265
2.8810000000000002	0.010207675689516589
2.882	0.01022329297936054
2.883	0.010238965647779834
2.884	0.010254694087672182
2.885	0.010270478691935295
2.886	0.01028631985346689
2.887	0.010302217965164662
2.888	0.010318173419926333
2.8890000000000002	0.010334186610649618
2.89	0.010350257930232212
2.891	0.010366398441061112
2.892	0.010382597219909036
2.893	0.010398854013037983
2.894	0.010415168566709956
2.895	0.010431540627186939
2.896	0.010447969940730936
2.8970000000000002	0.010464456253603947
2.898	0.010480999312067961
2.899	0.010497598862384978
2.9	0.010514254650816996
2.901	0.010530944925936812
2.902	0.010547692234585885
2.903	0.010564497625916451
2.904	0.01058136214908077
2.9050000000000002	0.0105982868532311
2.906	0.01061527278751968
2.907	0.010632321001098765
2.908	0.01064943254312061
2.909	0.010666608462737466
2.91	0.01068384980910159
2.911	0.010701174799419119
2.912	0.010718566274300297
2.9130000000000003	0.010736024242409268
2.914	0.010753548712410155
2.915	0.010771139692967101
2.916	0.010788797192744245
2.917	0.01080652122040572
2.918	0.010824311784615672
2.919	0.010842168894038223
2.92	0.010860092557337515
2.9210000000000003	0.010878073436447526
2.922	0.01089612145323104
2.923	0.010914237182820695
2.924	0.010932421200349124
2.925	0.010950674080948958
2.926	0.010968996399752835
2.927	0.010987388731893373
2.928	0.011005851652503212
2.9290000000000003	0.011024385736714989
2.93	0.01104299155966132
2.931	0.011061667497040668
2.932	0.011080416456718884
2.933	0.011099239147127639
2.934	0.011118136276698613
2.935	0.011137108553863464
2.936	0.011156156687053873
2.9370000000000003	0.011175281384701518
2.938	0.011194483355238058
2.939	0.011213763307095172
2.94	0.011233121948704534
2.941	0.01125257804218745
2.942	0.011272113148122962
2.943	0.011291726880779712
2.944	0.011311418854426374
2.9450000000000003	0.011331188683331623
2.946	0.011351035981764105
2.947	0.011370960363992492
2.948	0.011390961444285449
2.949	0.01141103883691164
2.95	0.01143119215613974
2.951	0.011451388300935292
2.952	0.011471661583615714
2.9530000000000003	0.011492013601195323
2.954	0.011512445950688406
2.955	0.011532960229109279
2.956	0.011553558033472248
2.957	0.011574240960791621
2.958	0.011595010608081715
2.959	0.011615868572356816
2.96	0.011636816450631242
2.961	0.011657883837053056
2.9619999999999997	0.011679042634706824
2.963	0.011700292743810873
2.964	0.01172163406458351
2.965	0.011743066497243063
2.966	0.011764589942007863
2.967	0.011786204299096215
2.968	0.011807909468726447
2.969	0.011829705351116881
2.9699999999999998	0.01185159184648584
2.971	0.011873551353399627
2.972	0.011895602334434756
2.973	0.011917745750515739
2.974	0.011939982562567092
2.975	0.0119623137315133
2.976	0.011984740218278878
2.977	0.012007262983788331
2.9779999999999998	0.012029882988966165
2.979	0.012052601194736891
2.98	0.012075418562024999
2.981	0.012098316361737362
2.982	0.012121316438150535
2.983	0.012144420945523409
2.984	0.012167632038114898
2.985	0.01219095187018391
2.9859999999999998	0.012214382595989351
2.987	0.012237926369790143
2.988	0.012261585345845167
2.989	0.012285361678413344
2.99	0.01230925752175359
2.991	0.012333355081446399
2.992	0.012357571608833832
2.993	0.012381904406579549
2.9939999999999998	0.012406350777347207
2.995	0.012430908023800476
2.996	0.012455573448602993
2.997	0.012480344354418426
2.998	0.012505218043910447
2.999	0.01253019181974269
3.	0.012555262984578824
3.0010000000000003	0.012580321720913706
3.002	0.012605478943711217
3.003	0.012630738447766503
3.004	0.012656104027874636
3.005	0.012681579478830725
3.0060000000000002	0.012707168595429886
3.007	0.012732875172467194
3.008	0.012758703004737765
3.0090000000000003	0.012784655887036714
3.01	0.012810737614159105
3.011	0.012837025020890657
3.012	0.012863444435369771
3.013	0.012889995225725467
3.0140000000000002	0.012916676760086763
3.015	0.01294348840658264
3.016	0.012970429533342119
3.0170000000000003	0.012997499508494216
3.018	0.013024697700167903
3.019	0.013052023476492234
3.02	0.01307947620559618
3.021	0.013107013620191213
3.0220000000000002	0.013134679247182538
3.023	0.013162474978057776
3.024	0.013190402704304584
3.025	0.013218464317410607
3.026	0.013246661708863494
3.027	0.013274996770150899
3.028	0.013303471392760445
3.029	0.01333208746817979
3.0300000000000002	0.013360846887896592
3.0309999999999997	0.013389754940718236
3.032	0.013418809914914473
3.033	0.013448013496074742
3.034	0.013477367369788534
3.035	0.013506873221645337
3.036	0.013536532737234605
3.037	0.013566347602145827
3.0380000000000003	0.013596319501968494
3.0389999999999997	0.013626450122292043
3.04	0.013656741148706006
3.041	0.01368724074229444
3.042	0.01371790129645557
3.043	0.013748721680082244
3.044	0.013779700762067271
3.045	0.013810837411303498
3.0460000000000003	0.013842130496683768
3.0469999999999997	0.01387357888710088
3.048	0.013905181451447717
3.049	0.013936937058617075
3.05	0.013968844577501801
3.051	0.014000807932297691
3.052	0.014032926690818664
3.053	0.014065205476181635
3.0540000000000003	0.014097648911503512
3.0549999999999997	0.014130261619901153
3.056	0.01416304822449151
3.057	0.01419601334839144
3.058	0.014229161614717854
3.059	0.014262497646587663
3.06	0.014296026067117735
3.061	0.014329841639447869
3.0620000000000003	0.014363853383640402
3.0629999999999997	0.014398060459780496
3.064	0.014432462027953417
3.065	0.01446705724824433
3.066	0.014501845280738456
3.067	0.014536825285521018
3.068	0.014571996422677194
3.069	0.014607357852292205
3.0700000000000003	0.014642908734451275
3.0709999999999997	0.014678555671188556
3.072	0.014714395990219174
3.073	0.01475043446120714
3.074	0.014786675853816527
3.075	0.014823124937711405
3.076	0.014859786482555802
3.077	0.014896665258013789
3.0780000000000003	0.014933766033749438
3.0789999999999997	0.01497109357942676
3.08	0.015008652664709871
3.081	0.015046531436473217
3.082	0.015084646234006165
3.083	0.015122996773808524
3.084	0.015161582772380045
3.085	0.015200403946220534
3.0860000000000003	0.015239460011829794
3.0869999999999997	0.015278750685707563
3.088	0.015318275684353698
3.089	0.015358034724267933
3.09	0.015398027521950077
3.091	0.015438260618325065
3.092	0.015478726491865994
3.093	0.015519424445471146
3.0940000000000003	0.015560353782038806
3.0949999999999998	0.015601513804467183
3.096	0.015642903815654613
3.097	0.015684523118499306
3.098	0.015726371015899545
3.099	0.015768446810753615
3.1	0.015810749805959742
3.101	0.015853124548634755
3.1020000000000003	0.01589573447659666
3.1029999999999998	0.01593858827188194
3.104	0.0159816946165272
3.105	0.01602506219256892
3.106	0.016068699682043653
3.107	0.016112615766987953
3.108	0.016156819129438317
3.109	0.0162013184514313
3.1100000000000003	0.016246122415003453
3.1109999999999998	0.016291415387008693
3.112	0.016337019717101497
3.113	0.016382933439753652
3.114	0.016429154589437018
3.115	0.016475681200623458
3.116	0.01652251130778477
3.117	0.016569642945392815
3.1180000000000003	0.016617074147919457
3.1189999999999998	0.016664802949836476
3.12	0.016712827385615796
3.121	0.01676101758653718
3.122	0.01680950724197311
3.123	0.016858302138104058
3.124	0.01690740806111043
3.125	0.0169568307971727
3.1260000000000003	0.01700657613247133
3.127	0.017056649853186712
3.128	0.017107057745499372
3.129	0.0171578055955897
3.13	0.017208899189638166
3.1310000000000002	0.01726033762887311
3.132	0.017312133789575683
3.133	0.01736429386307496
3.1340000000000003	0.017416824040700035
3.135	0.017469730513779893
3.136	0.017523019473643694
3.137	0.01757669711162043
3.138	0.017630769619039185
3.1390000000000002	0.017685243187229048
3.14	0.01774012400751903
3.141	0.017795610679275067
3.1420000000000003	0.017851505324696256
3.143	0.01790780247401844
3.144	0.017964496657477638
3.145	0.018021582405309697
3.146	0.018079054247750564
3.1470000000000002	0.018136906715036177
3.148	0.01819513433740241
3.149	0.018253731645085206
3.1500000000000004	0.01831269316832051
3.151	0.0183716270992181
3.152	0.018430937720571947
3.153	0.018490642977049776
3.154	0.018550760813319418
3.1550000000000002	0.018611309174048702
3.1559999999999997	0.018672306003905344
3.157	0.018733769247557264
3.158	0.018795716849672177
3.159	0.018858166754917915
3.16	0.018921136907962308
3.161	0.0189850216335695
3.162	0.019049439685395995
3.1630000000000003	0.019114386197194685
3.1639999999999997	0.019179856302718356
3.165	0.019245845135719995
3.166	0.019312347829952378
3.167	0.019379359519168412
3.168	0.01944687533712099
3.169	0.019514890417562922
3.17	0.019583399894247108
3.1710000000000003	0.019651894220275076
3.1719999999999997	0.01972090379675712
3.173	0.019790454344152376
3.174	0.019860571582919765
3.175	0.019931281233518332
3.176	0.02000260901640712
3.177	0.02007458065204508
3.178	0.020147221860891257
3.1790000000000003	0.0202205583634047
3.1799999999999997	0.020294615880044314
3.181	0.020370297379043407
3.182	0.02044669816655497
3.183	0.02052379079650628
3.184	0.020601547822824626
3.185	0.020679941799437173
3.186	0.02075894528027121
3.1870000000000003	0.02083853081925402
3.1879999999999997	0.020918670970312737
3.189	0.02099933828737475
3.19	0.021080505324367203
3.191	0.021161242849117835
3.192	0.021242479855356468
3.193	0.021324243550713287
3.194	0.021406561142818567
3.1950000000000003	0.021489459839302602
3.1959999999999997	0.021572966847795527
3.197	0.021657109375927738
3.198	0.021741914631329372
3.199	0.021827409821630717
3.2	0.021913622154462062
3.201	0.022000577605219875
3.202	0.02208830468844897
3.2030000000000003	0.022176830686460477
3.2039999999999997	0.022266182881565347
3.205	0.022356388556074823
3.206	0.02244747499229986
3.207	0.02253946947255158
3.208	0.022632399279141107
3.209	0.02272629169437943
3.21	0.022821174000577676
3.2110000000000003	0.022917789091538535
3.2119999999999997	0.023015405267687958
3.213	0.02311400644094377
3.214	0.02321357652322349
3.215	0.02331409942644481
3.216	0.023415559062525428
3.217	0.023517939343382904
3.218	0.023621224180934933
3.2190000000000003	0.023725397487099214
3.2199999999999998	0.023830443173793257
3.221	0.0239354976276187
3.222	0.02404144365097993
3.223	0.024148316520965326
3.224	0.02425615151466326
3.225	0.02436498390916197
3.226	0.024474848981549835
3.2270000000000003	0.024585782008915227
3.2279999999999998	0.02469781826834633
3.229	0.024810993036931673
3.23	0.024925341591759437
3.231	0.025040998027995615
3.232	0.02515789281567657
3.233	0.02527605524291613
3.234	0.025395514597828274
3.2350000000000003	0.02551630016852698
3.2359999999999998	0.02563844124312602
3.237	0.025761967109739537
3.238	0.025886907056481296
3.239	0.026013290371465277
3.24	0.02614114634280547
3.241	0.026271623375025595
3.242	0.026403563814592766
3.2430000000000003	0.026536929124384007
3.2439999999999998	0.0266716807672761
3.245	0.02680778020614625
3.246	0.026945188903871244
3.247	0.0270838683233281
3.248	0.02722377992739385
3.249	0.02736488517894533
3.25	0.027507145540859566
3.2510000000000003	0.02764814837100081
3.252	0.0277903731224109
3.253	0.02793392514311935
3.254	0.028078909781155216
3.255	0.02822543238454782
3.2560000000000002	0.028373598301326478
3.257	0.028523512879520315
3.258	0.028675281467158645
3.2590000000000003	0.028829009412270797
3.26	0.028984802062885815
3.261	0.029145062423658254
3.262	0.02930745893407546
3.263	0.0294719576902501
3.2640000000000002	0.029638524788294828
3.265	0.029807126324322083
3.266	0.02997772839444452
3.2670000000000003	0.03015029709477481
3.268	0.0303247985214253
3.269	0.03050119877050889
3.27	0.03067946393813793
3.271	0.030857628265641052
3.2720000000000002	0.031037706786023078
3.273	0.031219782677504554
3.274	0.03140393911830627
3.2750000000000004	0.03159025928664902
3.276	0.03177882636075326
3.277	0.03196972351884003
3.278	0.032163033939129795
3.279	0.032358840799843344
3.2800000000000002	0.032557227279201476
3.2809999999999997	0.032758121543497505
3.282	0.03296177117754187
3.283	0.033168268754217266
3.284	0.03337770684640674
3.285	0.03359017802699334
3.286	0.03380577486885985
3.287	0.03402458994488931
3.2880000000000003	0.03424671582796478
3.2889999999999997	0.03447224509096891
3.29	0.03470127030678508
3.291	0.03493760064744408
3.292	0.0351773868382476
3.293	0.03542049620364549
3.294	0.03566679606808728
3.295	0.035916153756022806
3.2960000000000003	0.03616843659190192
3.2969999999999997	0.03642351190017403
3.298	0.036681247005289325
3.299	0.03694150923169719
3.3	0.03720416590384749
3.301	0.037460890184334586
3.302	0.03772024017533351
3.303	0.03798257981716413
3.3040000000000003	0.038248273050146345
3.3049999999999997	0.03851768381459956
3.306	0.03879117605084401
3.307	0.03906911369919912
3.308	0.03935186069998476
3.309	0.03963978099352084
3.31	0.03993323852012687
3.311	0.04024162700950112
3.3120000000000003	0.04055573335262279
3.3129999999999997	0.0408753742298489
3.314	0.041200366321537465
3.315	0.04153052630804548
3.316	0.04186567086973055
3.317	0.04220561668695025
3.318	0.04255018044006172
3.319	0.04289917880942257
3.3200000000000003	0.043252428475390375
3.3209999999999997	0.04360103007074203
3.322	0.04395404456872356
3.323	0.04431181689499984
3.324	0.04467469197523634
3.325	0.04504301473509855
3.326	0.045417130100251474
3.327	0.045797382996360596
3.3280000000000003	0.04618411834909142
3.3289999999999997	0.04657768108410874
3.33	0.046978416127078586
3.331	0.047386280633141944
3.332	0.04780203079973199
3.333	0.04822603505375811
3.334	0.04865866182212912
3.335	0.0491002795317544
3.3360000000000003	0.04955125660954335
3.3369999999999997	0.05001196148240454
3.338	0.05048276257724799
3.339	0.05096402832098228
3.34	0.0514561271405168
3.341	0.05197747423744902
3.342	0.05250929752007914
3.343	0.0530508716713961
3.3440000000000003	0.05360147137438884
3.3449999999999998	0.05416037131204533
3.346	0.05472684616735528
3.347	0.05530017062330662
3.348	0.05587961936288832
3.349	0.05646446706908936
3.35	0.057053988424897895
3.351	0.05760498138725565
3.3520000000000003	0.058161771712232004
3.3529999999999998	0.058726208429848076
3.354	0.05930014057012674
3.355	0.059885417163089115
3.356	0.06048388723875732
3.357	0.0610973998271535
3.358	0.06172780395829899
3.359	0.06237694866221592
3.3600000000000003	0.06304668296892647
3.3609999999999998	0.06379159342121198
3.362	0.06455759532344064
3.363	0.06534334149273877
3.364	0.06614748474623398
3.365	0.06696867790105399
3.366	0.06780557377432532
3.367	0.06865682518317566
3.3680000000000003	0.06952108494473269
3.3689999999999998	0.07039700587612258
3.37	0.07128324079447415
3.371	0.07211869573404385
3.372	0.07296539131197269
3.373	0.07382560136253197
3.374	0.07470159971999185
3.375	0.07559566021862366
3.3760000000000003	0.07651005669269867
3.377	0.07744706297648662
3.378	0.07840895290426009
3.379	0.07939800031028872
3.38	0.08041647902884386
3.3810000000000002	0.08146530966271562
3.382	0.08254820129168444
3.383	0.08366750976405088
3.3840000000000003	0.08482559092811554
3.385	0.08602480063217695
3.386	0.08726749472453732
3.387	0.0885560290534951
3.388	0.08989275946735097
3.3890000000000002	0.0912800418144056
3.39	0.09272023194295786
3.391	0.09437925123016883
3.3920000000000003	0.0960859769331238
3.393	0.09783285183776542
3.394	0.09961231873004167
3.395	0.10141682039589515
3.396	0.10323879962127154
3.3970000000000002	0.10507069919211658
3.398	0.10690496189437355
3.399	0.10873403051398821
3.4000000000000004	0.11055034783690625
3.401	0.11191620720671143
3.402	0.1132802705148835
3.403	0.11466105021053884
3.404	0.11607705874279622
3.4050000000000002	0.11754680856077453
3.406	0.1190888121135906
3.407	0.12072158185036329
3.408	0.12246363022021077
3.409	0.12433346967225122
3.41	0.12634961265560374
3.411	0.12923749689028471
3.412	0.13226586559870107
3.4130000000000003	0.13541038727416038
3.4139999999999997	0.13864673040996436
3.415	0.1419505634994249
3.416	0.14529755503584366
3.417	0.14866337351252817
3.418	0.15202368742278602
3.419	0.15535416525992027
3.42	0.15863047551723847
3.4210000000000003	0.16080000236770206
3.4219999999999997	0.16292901888679898
3.423	0.1650555138296782
3.424	0.1672174759514821
3.425	0.1694528940073568
3.426	0.17179975675244855
3.427	0.17429605294190045
3.428	0.17697977133085876
3.4290000000000003	0.17988890067446997
3.4299999999999997	0.18306142972787523
3.431	0.18647999530527717
3.432	0.19024129276585258
3.433	0.19438666552783584
3.434	0.19895745700946207
3.435	0.20399501062896014
3.436	0.20954066980456498
3.4370000000000003	0.21563577795451233
3.4379999999999997	0.2223216784970267
3.439	0.2296397148503529
3.44	0.23763123043271456
3.441	0.2474289072450312
3.442	0.2579166083905733
3.443	0.2690695355552806
3.444	0.2808628904251069
3.4450000000000003	0.2932718746860069
3.4459999999999997	0.3062716900239128
3.447	0.3198375381247968
3.448	0.3339446206745903
3.449	0.3485681393592484
3.45	0.363683295864727
3.451	0.37774486113394984
3.452	0.3923406149136429
3.4530000000000003	0.4075379062075205
3.4539999999999997	0.42340408401926943
3.455	0.4400064973526252
3.456	0.4574124952112737
3.457	0.47568942659892943
3.458	0.4949046405193087
3.459	0.5151254859761019
3.46	0.5364193119730245
3.4610000000000003	0.5552924051261202
3.4619999999999997	0.5755889987896322
3.463	0.5975922639301933
3.464	0.621585371514372
3.465	0.6478514925087742
3.466	0.6766737978800101
3.467	0.7083354585946506
3.468	0.7431196456193049
3.4690000000000003	0.781309529920587
3.4699999999999998	0.8231882824650404
3.471	0.8803795872453213
3.472	0.9411387983822216
3.473	1.0050617830226058
3.474	1.071744408313345
3.475	1.1407825414012198
3.476	1.2117720494331
3.4770000000000003	1.284308799555858
3.4779999999999998	1.357988658916237
3.479	1.4324074946612082
3.48	1.507161173937513
3.481	1.5823313254683509
3.482	1.6569986147287343
3.483	1.7307294687699022
3.484	1.8030903146431934
3.4850000000000003	1.873647579399944
3.4859999999999998	1.9419676900913676
3.487	2.0076170737688903
3.488	2.070162157483728
3.489	2.129169368287217
3.49	2.184205133230685
3.491	2.235977384512361
3.492	2.2828418619064843
3.4930000000000003	2.3242958103342586
3.4939999999999998	2.359836474716818
3.495	2.388961099975411
3.496	2.411166931031181
3.497	2.425951212805329
3.498	2.432811190219041
3.499	2.4312441081934972
3.5	2.4207472116498887
3.5010000000000003	2.37469937551687
3.502	2.320299146222901
3.503	2.2586267002037674
3.504	2.190762213895432
3.505	2.1177858637337508
3.5060000000000002	2.0407778261545726
3.507	1.9608182775938492
3.508	1.878987394487431
3.5090000000000003	1.796365353271164
3.51	1.7140323303810419
3.511	1.6499272479584963
3.512	1.587249794569837
3.513	1.5260584044869372
3.5140000000000002	1.4664115119816734
3.515	1.408367551326001
3.516	1.3519849567917959
3.5170000000000003	1.2973221626509364
3.518	1.2444376031753965
3.519	1.193389712636985
3.52	1.1442369253076736
3.521	1.0990602156647413
3.5220000000000002	1.0557728995804054
3.523	1.0143108331323403
3.524	0.974609872398162
3.5250000000000004	0.9366058734554898
3.526	0.9002346923820091
3.527	0.8654321852552911
3.528	0.8321342081530191
3.529	0.8002766171528131
3.5300000000000002	0.7697952683322955
3.531	0.740722002090416
3.532	0.7128908729519168
3.5330000000000004	0.686231919762829
3.534	0.6606751813692302
3.535	0.6361506966171174
3.536	0.6125885043525668
3.537	0.5899186434216099
3.5380000000000003	0.5680711526702801
3.5389999999999997	0.5469760709446485
3.54	0.5265634370907203
3.541	0.504864283384846
3.542	0.48382274655003465
3.543	0.4634839567395759
3.544	0.44389304410678615
3.545	0.4250951388049547
3.5460000000000003	0.4071353709873722
3.5469999999999997	0.39005887080736046
3.548	0.3739107684181875
3.549	0.35873619397317397
3.55	0.34458027762561094
3.551	0.333747919531955
3.552	0.32388752408458393
3.553	0.31490726567902383
3.5540000000000003	0.30671531871080215
3.5549999999999997	0.29921985757546044
3.556	0.2923290566685163
3.557	0.2859510903855103
3.558	0.2799941331219703
3.559	0.27436635927342484
3.56	0.26897594323540996
3.561	0.2621014952753518
3.5620000000000003	0.25537951537918996
3.5629999999999997	0.24881693940477348
3.564	0.24242070320993095
3.565	0.2361977426525112
3.566	0.23015499359035158
3.567	0.22429939188128978
3.568	0.21863787338317123
3.569	0.2131773739538335
3.5700000000000003	0.2079248294511145
3.5709999999999997	0.2031294849852413
3.572	0.1985412817524303
3.573	0.19415247020129278
3.574	0.18995530078043177
3.575	0.18594202393845055
3.576	0.1821048901239578
3.577	0.17843614978555677
3.5780000000000003	0.174928053371851
3.5789999999999997	0.17157285133145014
3.58	0.16836279411295327
3.581	0.16530294195135148
3.582	0.16237195915817695
3.583	0.15956131983134378
3.584	0.1568624980687697
3.585	0.15426696796836872
3.5860000000000003	0.15176620362805507
3.5869999999999997	0.14935167914574726
3.588	0.14701486861935628
3.589	0.1447472461468006
3.59	0.1425402858259944
3.591	0.14019596034119342
3.592	0.13790673013813468
3.593	0.13567555424889352
3.5940000000000003	0.1335053917055454
3.5949999999999998	0.13139920154016957
3.596	0.12935994278483867
3.597	0.12739057447163188
3.598	0.12549405563262467
3.599	0.12367334529989266
3.6	0.12193140250551386
3.601	0.12041520224792902
3.6020000000000003	0.11897495935246298
3.6029999999999998	0.11760490461080825
3.604	0.11629926881465301
3.605	0.11505228275568968
3.606	0.11385817722560833
3.607	0.11271118301609906
3.608	0.11160553091885354
3.609	0.11053545172556188
3.6100000000000003	0.10949517622791426
3.6109999999999998	0.10837282158415507
3.612	0.1072751633487205
3.613	0.10620286344260253
3.614	0.10515658378679119
3.615	0.10413698630227648
3.616	0.10314473291004982
3.617	0.10218048553110123
3.6180000000000003	0.10124490608642081
3.6189999999999998	0.10033865649700027
3.62	0.09946239868382849
3.621	0.0986373983904322
3.622	0.09784246499874917
3.623	0.09707701171325228
3.624	0.09634045173841545
3.625	0.09563219827871151
3.6260000000000003	0.09495166453861341
3.627	0.09429826372259523
3.628	0.09367140903512905
3.629	0.09307051368068893
3.63	0.0924949908637478
3.6310000000000002	0.09194505117073039
3.632	0.09141926209797976
3.633	0.09091698852378999
3.6340000000000003	0.09043759532645518
3.635	0.08998044738427027
3.636	0.08954490957552877
3.637	0.08913034677852562
3.638	0.08873612387155491
3.6390000000000002	0.08836160573291083
3.64	0.088006157240888
3.641	0.08766622096994485
3.6420000000000003	0.08734426121153467
3.643	0.08703981995327559
3.644	0.08675243918278476
3.645	0.0864816608876803
3.646	0.08622702705557976
3.6470000000000002	0.08598807967410073
3.648	0.08576436073086115
3.649	0.08555541221347858
3.6500000000000004	0.08536077610957066
3.651	0.08514951109762307
3.652	0.08495348994766616
3.653	0.08477410212059867
3.654	0.08461273707731894
3.6550000000000002	0.08447078427872534
3.656	0.08434963318571648
3.657	0.0842506732591907
3.6580000000000004	0.08417529396004642
3.659	0.08412488474918219
3.66	0.08410083508749634
3.661	0.0841676280189071
3.662	0.08425973556777686
3.6630000000000003	0.08437472334148771
3.664	0.0845101569474217
3.665	0.08466360199296094
3.666	0.08483262408548754
3.667	0.0850147888323836
3.668	0.0852076618410313
3.669	0.08540880871881257
3.67	0.0856157950731096
3.6710000000000003	0.0857225148808131
3.6719999999999997	0.08583648850891715
3.673	0.08596156469392474
3.674	0.08610159217233848
3.675	0.08626041968066124
3.676	0.08644189595539586
3.677	0.08664986973304502
3.678	0.08688818975011153
3.6790000000000003	0.08716070474309834
3.6799999999999997	0.08747126344850784
3.681	0.08782058234149354
3.682	0.08821583225392882
3.683	0.08866105175633782
3.684	0.08916027941924477
3.685	0.08971755381317323
3.686	0.09033691350864737
3.6870000000000003	0.09102239707619153
3.6879999999999997	0.09177804308632873
3.689	0.0926078901095843
3.69	0.09351597671648118
3.691	0.0945127229621987
3.692	0.0955953991759606
3.693	0.09676765717164418
3.694	0.0980331487631281
3.6950000000000003	0.09939552576429125
3.6959999999999997	0.10085843998900998
3.697	0.10242554325116512
3.698	0.10410048736463288
3.699	0.10588692414329219
3.7	0.10778850540102214
3.701	0.10999970960920506
3.702	0.11232179667224418
3.7030000000000003	0.11474685315204879
3.7039999999999997	0.11726696561052377
3.705	0.11987422060958178
3.706	0.12256070471112762
3.707	0.12531850447707057
3.708	0.12813970646932016
3.709	0.13101639724978198
3.71	0.13394066338036553
3.7110000000000003	0.1367001554968921
3.7119999999999997	0.13950378614348083
3.713	0.14235603193817145
3.714	0.14526136949899493
3.715	0.14822427544398725
3.716	0.15124922639118452
3.717	0.15434069895861882
3.718	0.15750316976432616
3.7190000000000003	0.16074111542634278
3.7199999999999998	0.16405901256269906
3.721	0.16763112245496595
3.722	0.1712818470780354
3.723	0.1750053730703358
3.724	0.17879588707029578
3.725	0.18264757571633874
3.726	0.18655462564689324
3.7270000000000003	0.19051122350038785
3.7279999999999998	0.19451155591524416
3.729	0.19854980952989612
3.73	0.2026201709827652
3.731	0.2067238276712197
3.732	0.21084754118632804
3.733	0.21498507387809285
3.734	0.21913018809652215
3.7350000000000003	0.22327664619162413
3.7359999999999998	0.2274182105133995
3.737	0.23154864341186185
3.738	0.23566170723701194
3.739	0.23975116433885788
3.74	0.2438107770674077
3.741	0.24776307355531338
3.742	0.2516773675952277
3.7430000000000003	0.2555517387624525
3.7439999999999998	0.25938426663228303
3.745	0.26317303078002624
3.746	0.2669161107809773
3.747	0.27061158621043824
3.748	0.27425753664371083
3.749	0.27785204165609206
3.75	0.28139318082288384
3.7510000000000003	0.28477601219140086
3.752	0.28810788059389486
3.753	0.29139310933464085
3.754	0.2946360217179036
3.755	0.2978409410479538
3.7560000000000002	0.30101219062906187
3.757	0.30415409376549424
3.758	0.3072709737615214
3.7590000000000003	0.310367153921414
3.76	0.31344695754943697
3.761	0.3165967782164412
3.762	0.3197338950045654
3.763	0.3228576572625301
3.7640000000000002	0.32596741433905563
3.765	0.32906251558285843
3.766	0.3321423103426589
3.7670000000000003	0.3352061479671775
3.768	0.33825337780512926
3.769	0.3412833492052386
3.77	0.3442954115162206
3.771	0.34727048144792133
3.7720000000000002	0.3502274581175642
3.773	0.3531668080034946
3.774	0.35608899758406154
3.7750000000000004	0.35899449333761413
3.776	0.3618837617424964
3.777	0.3647572692770613
3.778	0.3676154824196528
3.779	0.37045886764862007
3.7800000000000002	0.3732878914423121
3.781	0.37610010439626196
3.782	0.3788990655918015
3.7830000000000004	0.3816854182274501
3.784	0.38445980550172254
3.785	0.38722287061314187
3.786	0.38997525676022277
3.787	0.3927176071414847
3.7880000000000003	0.3954505649554471
3.789	0.39817477340062596
3.79	0.4008908756755406
3.7910000000000004	0.4036218369070279
3.792	0.40634462552114475
3.793	0.4090585318722738
3.794	0.4117628463147893
3.795	0.41445685920307024
3.7960000000000003	0.4171398608914957
3.7969999999999997	0.4198111417344399
3.798	0.4224699920862854
3.799	0.42511570230140655
3.8	0.4277475627341823
3.801	0.4303411405955958
3.802	0.4329208871496849
3.803	0.435487530517095
3.8040000000000003	0.4380417988184714
3.8049999999999997	0.4405844201744549
3.806	0.44311612270569445
3.807	0.4456376345328308
3.808	0.4481496837765093
3.809	0.4506529985573754
3.81	0.45314830699607106
3.811	0.45565391344838074
3.8120000000000003	0.45815190457343863
3.8129999999999997	0.4606419432655136
3.814	0.4631236924188823
3.815	0.4655968149278135
3.816	0.46806097368658056
3.817	0.47051583158945676
3.818	0.472961051530712
3.819	0.47539629640461967
3.8200000000000003	0.477821229105453
3.8209999999999997	0.4802269631996222
3.822	0.4826222290503448
3.823	0.4850072076929721
3.824	0.48738208016285983
3.825	0.48974702749536336
3.826	0.4921022307258353
3.827	0.49444787088963116
3.8280000000000003	0.49678412902210645
3.8289999999999997	0.49911118615861266
3.83	0.5014292233345085
3.831	0.503764272207387
3.832	0.5060890964859837
3.833	0.5084023105012758
3.834	0.5107025285842378
3.835	0.5129883650658469
3.8360000000000003	0.5152584342770802
3.8369999999999997	0.517511350548911
3.838	0.5197457282123195
3.839	0.521960181598279
3.84	0.5241533250377667
3.841	0.5263020595129217
3.842	0.5284280286640923
3.843	0.5305311627827911
3.8440000000000003	0.5326113921605309
3.8449999999999998	0.534668647088821
3.846	0.5367028578591767
3.847	0.5387139547631075
3.848	0.5407018680921258
3.849	0.5426665281377446
3.85	0.5446078651914741
3.851	0.5464947977544109
3.8520000000000003	0.5483601474109332
3.8529999999999998	0.550205723955
3.854	0.5520333371805757
3.855	0.5538447968816194
3.856	0.555641912852093
3.857	0.5574264948859589
3.858	0.5592003527771767
3.859	0.5609652963197086
3.8600000000000003	0.5627231353075166
3.8609999999999998	0.5645701526675505
3.862	0.5664079594163604
3.863	0.5682326397034815
3.864	0.5700402776784524
3.865	0.5718269574908115
3.866	0.5735887632900949
3.867	0.5753217792258409
3.8680000000000003	0.5770220894475881
3.8689999999999998	0.578685778104872
3.87	0.580308929347233
3.871	0.5817241458777577
3.872	0.5831009012588848
3.873	0.5844451876066042
3.874	0.5857629970369038
3.875	0.5870603216657732
3.8760000000000003	0.5883431536092021
3.877	0.589617484983178
3.878	0.5908893079036922
3.879	0.5921646144867322
3.88	0.5934493968482877
3.8810000000000002	0.5948278527844612
3.882	0.596223028992939
3.883	0.5976361778515223
3.8840000000000003	0.5990685517380122
3.885	0.6005214030302073
3.886	0.6019959841059105
3.887	0.6034935473429204
3.888	0.6050153451190381
3.8890000000000002	0.6065626298120647
3.89	0.6081366537997993
3.891	0.6098132954958462
3.8920000000000003	0.6115146584521547
3.893	0.6132374722564745
3.894	0.6149784664965604
3.895	0.6167343707601619
3.896	0.6185019146350316
3.8970000000000002	0.6202778277089219
3.898	0.6220588395695832
3.899	0.623841679804768
3.9000000000000004	0.6256230780022289
3.901	0.6272049006704968
3.902	0.628790550360134
3.903	0.6303885665424792
3.904	0.632007488688874
3.9050000000000002	0.6336558562706598
3.906	0.635342208759176
3.907	0.6370750856257642
3.9080000000000004	0.638863026341766
3.909	0.6407145703785195
3.91	0.6426382572073692
3.911	0.6448413444958337
3.912	0.6471216099920328
3.9130000000000003	0.6494755496402674
3.914	0.6518996593848347
3.915	0.6543904351700355
3.9160000000000004	0.6569443729401704
3.917	0.6595579686395355
3.918	0.6622277182124351
3.919	0.6649501176031651
3.92	0.6677216627560264
3.9210000000000003	0.6706324927773807
3.9219999999999997	0.6735797851063074
3.923	0.6765543603439563
3.924	0.6795470390914679
3.925	0.6825486419499875
3.926	0.6855499895206612
3.927	0.6885419024046304
3.928	0.691515201203041
3.9290000000000003	0.6944607065170385
3.9299999999999997	0.6973692389477635
3.931	0.7001298593349483
3.932	0.7028413152994183
3.933	0.7055005947005869
3.934	0.7081046853978671
3.935	0.7106505752506689
3.936	0.7131352521184052
3.9370000000000003	0.7155557038604894
3.9379999999999997	0.7179089183363303
3.939	0.7201918834053441
3.94	0.7224015869269398
3.941	0.7247147705767133
3.942	0.7269377742272172
3.943	0.7290566915671836
3.944	0.7310576162853478
3.9450000000000003	0.7329266420704451
3.9459999999999997	0.7346498626112073
3.947	0.7362133715963719
3.948	0.7376032627146709
3.949	0.7388056296548394
3.95	0.739806566105612
3.951	0.740211382638667
3.952	0.7404100338244644
3.9530000000000003	0.7404116911164085
3.9539999999999997	0.7402255259679037
3.955	0.7398607098323541
3.956	0.7393264141631642
3.957	0.7386318104137385
3.958	0.7377860700374806
3.959	0.7367983644877959
3.96	0.7356778652180881
3.9610000000000003	0.7345340502036998
3.9619999999999997	0.7332697051929504
3.963	0.7318879224560942
3.964	0.7303917942633896
3.965	0.7287844128850923
3.966	0.7270688705914582
3.967	0.7252482596527453
3.968	0.7233256723392093
3.9690000000000003	0.7213042009211059
3.9699999999999998	0.7191869376686945
3.971	0.7166796808925966
3.972	0.7141008346384381
3.973	0.7114715089922097
3.974	0.7088128140399017
3.975	0.7061458598675083
3.976	0.7034917565610201
3.9770000000000003	0.7008716142064276
3.9779999999999998	0.698306542889726
3.979	0.6958176526969025
3.98	0.6934260537139522
3.981	0.6914522783766393
3.982	0.6895998676121039
3.983	0.6878717846972623
3.984	0.6862709929090279
3.9850000000000003	0.6848004555243148
3.9859999999999998	0.6834631358200394
3.987	0.6822619970731137
3.988	0.6812000025604541
3.989	0.6802801155589744
3.99	0.679505299345589
3.991	0.678878517197213
3.992	0.6784027323907605
3.9930000000000003	0.6780809082031461
3.9939999999999998	0.6779160079112846
3.995	0.67791099479209
3.996	0.6780688321224773
3.997	0.6783924831793607
3.998	0.6788849112396551
3.999	0.6795490795802747
4.	0.680387951478134

==> anc/Fig4-T_chi0.6.dat <==
2.	0.006310610408050011
2.001	0.006314356221096869
2.002	0.006318106357357196
2.003	0.006321860820973918
2.004	0.006325619616089954
2.005	0.006329382746848233
2.006	0.006333150217391676
2.007	0.006336922031863211
2.008	0.006340698194405757
2.009	0.00634447870916224
2.01	0.006348263580275584
2.011	0.006352052811888716
2.012	0.006355846408144556
2.013	0.00635964437318603
2.014	0.006363446711156061
2.015	0.006367253426197576
2.016	0.006371064522453495
2.017	0.006374880004066744
2.018	0.006378699875180247
2.019	0.00638252413993693
2.02	0.006386352802479713
2.021	0.006390185769949609
2.022	0.0063940231493703585
2.023	0.006397864950763792
2.024	0.006401711184151734
2.025	0.006405561859556014
2.026	0.00640941698699846
2.027	0.0064132765765009024
2.028	0.0064171406380851646
2.029	0.006421009181773078
2.03	0.006424882217586468
2.031	0.006428759748981624
2.032	0.006432641792943824
2.033	0.006436528359892809
2.034	0.006440419460248319
2.035	0.006444315104430096
2.036	0.006448215302857874
2.037	0.006452120065951397
2.038	0.006456029404130402
2.039	0.006459943327814632
2.04	0.006463861847423823
2.041	0.006467785176499062
2.042	0.006471713110028358
2.043	0.0064756456461210685
2.044	0.006479582782886544
2.045	0.006483524518434142
2.046	0.006487470850873218
2.047	0.006491421778313127
2.048	0.0064953772988632225
2.049	0.006499337410632859
2.05	0.006503302111731395
2.051	0.006507270942226472
2.052	0.006511244386029259
2.053	0.006515222469009216
2.054	0.006519205217035803
2.055	0.006523192655978479
2.056	0.0065271848117066985
2.057	0.006531181710089924
2.058	0.0065351833769976145
2.059	0.006539189838299229
2.06	0.006543201119864223
2.061	0.006547217680302855
2.062	0.006551239086517072
2.063	0.006555265338149619
2.064	0.006559296434843235
2.065	0.006563332376240667
2.066	0.006567373161984659
2.067	0.006571418791717956
2.068	0.006575469265083297
2.069	0.00657952458172343
2.07	0.006583584741281097
2.071	0.006587649546155586
2.072	0.006591719205187244
2.073	0.006595793729972967
2.074	0.006599873132109645
2.075	0.006603957423194176
2.076	0.006608046614823447
2.077	0.006612140718594352
2.078	0.006616239746103787
2.079	0.006620343708948643
2.08	0.006624452618725811
2.081	0.006628566482609921
2.082	0.006632685316888145
2.083	0.006636809133425395
2.084	0.0066409379440865775
2.085	0.006645071760736601
2.086	0.006649210595240375
2.087	0.006653354459462811
2.088	0.006657503365268814
2.089	0.006661657324523294
2.09	0.00666581634909116
2.091	0.0066699805907173846
2.092	0.006674149912909232
2.093	0.0066783243190540326
2.094	0.006682503812539118
2.095	0.006686688396751818
2.096	0.006690878075079458
2.097	0.006695072850909371
2.098	0.006699272727628884
2.099	0.0067034777086253305
2.1	0.006707687797286035
2.101	0.006711902863840914
2.102	0.006716123052904859
2.103	0.006720348375935347
2.104	0.00672457884438985
2.105	0.006728814469725846
2.106	0.006733055263400812
2.107	0.006737301236872224
2.108	0.006741552401597555
2.109	0.006745808769034283
2.11	0.006750070350639883
2.111	0.006754337027127107
2.112	0.006758608948622075
2.113	0.00676288613450619
2.114	0.006767168604160849
2.115	0.0067714563769674515
2.116	0.006775749472307394
2.117	0.0067800479095620775
2.118	0.006784351708112899
2.119	0.0067886608873412605
2.12	0.006792975466628556
2.121	0.006797295681142206
2.122	0.00680162132139965
2.123	0.006805952393704346
2.124	0.006810288904359749
2.125	0.00681463085966932
2.126	0.006818978265936514
2.127	0.006823331129464792
2.128	0.006827689456557613
2.129	0.006832053253518431
2.13	0.0068364225266507065
2.1310000000000002	0.006840797147952144
2.132	0.006845177266171694
2.133	0.0068495628957525615
2.134	0.006853954051137947
2.135	0.0068583507467710495
2.136	0.006862752997095074
2.137	0.006867160816553215
2.138	0.006871574219588678
2.1390000000000002	0.0068759932206446635
2.14	0.006880417834164369
2.141	0.006884848773401804
2.142	0.006889285311637194
2.143	0.0068937274209615665
2.144	0.006898175073465956
2.145	0.00690262824124139
2.146	0.006907086896378899
2.147	0.006911551010969515
2.148	0.006916020557104271
2.149	0.006920495506874192
2.15	0.006924975832370313
2.151	0.006929460199676971
2.152	0.006933949966043812
2.153	0.006938445182713782
2.154	0.0069429459009298375
2.155	0.006947452171934927
2.156	0.006951964046972005
2.157	0.006956481577284019
2.158	0.006961004814113923
2.159	0.006965533808704666
2.16	0.006970068612299205
2.161	0.006974609475517156
2.162	0.006979156238141367
2.163	0.0069837089393313566
2.164	0.006988267618246641
2.165	0.006992832314046734
2.166	0.006997403065891154
2.167	0.007001979912939419
2.168	0.007006562894351046
2.169	0.007011152049285549
2.17	0.007015747416902447
2.171	0.007020349976486224
2.172	0.00702495877009416
2.173	0.007029573779908497
2.174	0.007034194988111483
2.175	0.007038822376885364
2.176	0.007043455928412389
2.177	0.0070480956248747985
2.178	0.0070527414484548405
2.179	0.007057393381334762
2.18	0.00706205140569681
2.181	0.007066714906838172
2.182	0.007071384500001003
2.183	0.007076060203542401
2.184	0.007080742035819465
2.185	0.0070854300151892875
2.186	0.007090124160008971
2.187	0.007094824488635612
2.188	0.00709953101942631
2.189	0.007104243770738159
2.19	0.007108962760928259
2.191	0.007113688261373706
2.192	0.007118420022077056
2.193	0.0071231580460608575
2.194	0.007127902336347665
2.195	0.00713265289596003
2.196	0.0071374097279205085
2.197	0.007142172835251647
2.198	0.007146942220976001
2.199	0.0071517178881161225
2.2	0.007156499839694567
2.201	0.0071612878724239895
2.202	0.007166082208140467
2.203	0.007170882862370181
2.204	0.0071756898506393175
2.205	0.007180503188474052
2.206	0.007185322891400569
2.207	0.007190148974945052
2.208	0.007194981454633685
2.209	0.007199820345992645
2.21	0.007204665664548118
2.211	0.007209517240972061
2.212	0.00721437528684817
2.213	0.007219239828905906
2.214	0.007224110893874743
2.215	0.007228988508484147
2.216	0.007233872699463588
2.217	0.007238763493542533
2.218	0.00724366091745045
2.219	0.007248564997916807
2.22	0.0072534757616710775
2.221	0.007258393380157169
2.222	0.007263317726619534
2.223	0.007268248819017068
2.224	0.007273186675308671
2.225	0.007278131313453233
2.226	0.007283082751409653
2.227	0.007288041007136826
2.228	0.007293006098593652
2.229	0.0072979780437390195
2.23	0.007302956860531829
2.231	0.007307942869845546
2.232	0.007312935768366039
2.233	0.00731793555569374
2.234	0.007322942231429092
2.235	0.007327955795172529
2.236	0.007332976246524491
2.237	0.007338003585085412
2.238	0.007343037810455729
2.239	0.0073480789222358815
2.24	0.0073531269200263075
2.241	0.007358181938878729
2.242	0.0073632438347331275
2.243	0.007368312598980771
2.2439999999999998	0.007373388223012929
2.245	0.00737847069822087
2.246	0.007383560015995859
2.247	0.007388656167729165
2.248	0.00739375914481206
2.249	0.0073988689386358065
2.25	0.007403985540591676
2.251	0.0074091075625994434
2.252	0.0074142364591262035
2.253	0.0074193723051675575
2.254	0.007424515175719103
2.255	0.007429665145776443
2.2560000000000002	0.00743482229033518
2.257	0.007439986684390912
2.258	0.0074451584029392405
2.259	0.007450337520975767
2.26	0.007455524113496093
2.261	0.007460719739907512
2.262	0.007465922900829585
2.263	0.00747113358129357
2.2640000000000002	0.0074763517663307254
2.265	0.0074815774409723035
2.266	0.007486810590249563
2.267	0.007492051199193757
2.268	0.007497299252836146
2.269	0.007502554736207985
2.27	0.007507817634340527
2.271	0.00751308732607589
2.2720000000000002	0.0075183644393732076
2.273	0.007523648996002468
2.274	0.007528941017733665
2.275	0.007534240526336791
2.276	0.007539547543581837
2.277	0.007544862091238798
2.278	0.00755018419107766
2.279	0.007555513864868419
2.2800000000000002	0.007560851134381068
2.281	0.007566196414078846
2.282	0.007571549309238905
2.283	0.007576909817831645
2.284	0.007582277937827468
2.285	0.007587653667196776
2.286	0.007593037003909966
2.287	0.007598427945937441
2.2880000000000003	0.007603826491249605
2.289	0.007609232637816854
2.29	0.0076146463836095895
2.291	0.007620067204585815
2.292	0.007625495652365445
2.293	0.007630931756555998
2.294	0.007636375546764986
2.295	0.0076418270525999265
2.296	0.007647286303668335
2.297	0.007652753329577731
2.298	0.007658228159935626
2.299	0.007663710824349536
2.3	0.0076692013524269805
2.301	0.007674699428744256
2.302	0.0076802054488510785
2.303	0.007685719463265946
2.304	0.00769124152250736
2.305	0.007696771677093821
2.306	0.007702309977543822
2.307	0.007707856474375866
2.308	0.007713411218108451
2.309	0.007718974259260079
2.31	0.007724545648349243
2.311	0.007730126236645016
2.312	0.007735715225384988
2.313	0.007741312616557323
2.314	0.007746918412150178
2.315	0.007752532614151717
2.316	0.007758155224550101
2.317	0.007763786245333493
2.318	0.007769425678490051
2.319	0.007775073526007938
2.32	0.0077807297898753154
2.321	0.007786394175359625
2.322	0.007792066999152819
2.323	0.007797748281226136
2.324	0.007803438041550812
2.325	0.007809136300098084
2.326	0.007814843076839183
2.327	0.007820558391745345
2.328	0.007826282264787808
2.329	0.007832014715937809
2.33	0.00783775576516658
2.331	0.007843505509643852
2.332	0.00784926388746367
2.333	0.007855030913918575
2.334	0.0078608066043011
2.335	0.007866590973903785
2.336	0.007872384038019173
2.337	0.0078781858119398
2.338	0.007883996310958201
2.339	0.007889815550366918
2.34	0.007895643545458492
2.341	0.007901480489859496
2.342	0.007907326209720305
2.343	0.007913180709525338
2.344	0.007919043993759011
2.345	0.007924916066905742
2.346	0.007930796933449941
2.347	0.007936686597876027
2.348	0.007942585064668412
2.349	0.007948492338311517
2.35	0.007954408423289752
2.351	0.007960332569881124
2.352	0.007966265582485938
2.3529999999999998	0.007972207511298091
2.354	0.007978158406511476
2.355	0.007984118318319987
2.356	0.007990087296917516
2.357	0.007996065392497967
2.358	0.008002052655255226
2.359	0.008008049135383189
2.36	0.008014054883075753
2.3609999999999998	0.008020071277023859
2.362	0.008026096958409385
2.363	0.008032131896911248
2.364	0.008038176062208373
2.365	0.008044229423979685
2.366	0.0080502919519041
2.367	0.008056363615660544
2.368	0.008062444384927939
2.3689999999999998	0.008068534229385207
2.37	0.008074633118711273
2.371	0.008080738344103505
2.372	0.008086852716054591
2.373	0.00809297636657567
2.374	0.00809910942767788
2.375	0.008105252031372355
2.376	0.008111404309670233
2.377	0.008117566394582654
2.378	0.008123738418120757
2.379	0.008129920512295672
2.38	0.008136112809118542
2.3810000000000002	0.008142318215486348
2.382	0.008148533920349478
2.383	0.008154759887544178
2.384	0.008160996080906681
2.385	0.008167242464273226
2.386	0.008173499001480053
2.387	0.008179765656363398
2.388	0.008186042392759498
2.3890000000000002	0.008192329174504593
2.39	0.008198625965434919
2.391	0.008204932445668825
2.392	0.008211248879955464
2.393	0.008217575249326092
2.394	0.008223911534811978
2.395	0.008230257717444378
2.396	0.008236613778254551
2.3970000000000002	0.008242979698273768
2.398	0.00824935545853328
2.399	0.008255741040064353
2.4	0.008262136423898248
2.401	0.008268539005329428
2.402	0.008274951507837277
2.403	0.008281374069164371
2.404	0.008287806827053297
2.4050000000000002	0.008294249919246639
2.406	0.008300703483486972
2.407	0.008307167657516885
2.408	0.00831364257907896
2.409	0.008320128385915778
2.41	0.008326625215769923
2.411	0.008333135712799205
2.412	0.008339657356427025
2.4130000000000003	0.008346190132492014
2.414	0.008352734026832795
2.415	0.008359289025288003
2.416	0.008365855113696263
2.417	0.008372432277896207
2.418	0.008379020503726466
2.419	0.008385619777025665
2.42	0.008392230083632433
2.421	0.008398852267030747
2.422	0.008405485403435387
2.423	0.008412129426706471
2.424	0.008418784270704124
2.425	0.00842544986928847
2.426	0.008432126156319636
2.427	0.008438813065657738
2.428	0.008445510531162903
2.429	0.008452218486695254
2.43	0.00845893686611492
2.431	0.008465661856614886
2.432	0.008472397365793144
2.433	0.00847914355458055
2.434	0.008485900583907968
2.435	0.008492668614706251
2.436	0.008499447807906258
2.437	0.008506238324438848
2.438	0.008513040325234882
2.439	0.008519853971225214
2.44	0.008526679423340705
2.441	0.008533519710540212
2.442	0.008540371951906716
2.443	0.008547236134551195
2.444	0.00855411224558463
2.445	0.008561000272118
2.446	0.00856790020126229
2.447	0.00857481202012847
2.448	0.008581735715827526
2.449	0.008588671275470436
2.45	0.008595618686168182
2.451	0.008602577490247091
2.452	0.00860954814655944
2.453	0.008616530669172852
2.454	0.008623525072154956
2.455	0.008630531369573372
2.456	0.008637549575495727
2.457	0.008644579703989646
2.458	0.008651621769122757
2.459	0.00865867578496268
2.46	0.008665741765577042
2.461	0.008672819337788951
2.462	0.008679908926379919
2.463	0.008687010568886926
2.464	0.008694124302846969
2.465	0.008701250165797035
2.466	0.008708388195274117
2.467	0.008715538428815199
2.468	0.008722700903957275
2.469	0.008729875658237334
2.47	0.00873706272919237
2.471	0.008744261987581749
2.472	0.008751473647827813
2.473	0.00875869775757529
2.474	0.008765934364468904
2.475	0.008773183516153374
2.476	0.008780445260273427
2.477	0.008787719644473788
2.478	0.008795006716399182
2.479	0.00880230652369433
2.48	0.008809619114003957
2.481	0.008816944560484244
2.482	0.008824282883722313
2.483	0.008831634129816733
2.484	0.008838998344866083
2.485	0.008846375574968937
2.4859999999999998	0.00885376586622387
2.487	0.008861169264729463
2.488	0.008868585816584281
2.489	0.008876015567886905
2.49	0.008883458564735913
2.491	0.008890915539615454
2.492	0.0088983858106394
2.493	0.0089058693823072
2.4939999999999998	0.008913366259118302
2.495	0.008920876445572162
2.496	0.008928399946168218
2.497	0.008935936765405926
2.498	0.008943486907784737
2.499	0.008951050377804092
2.5	0.008958627179963447
2.501	0.008966215978273526
2.502	0.008973818198964242
2.503	0.008981433927776788
2.504	0.008989063250452348
2.505	0.008996706252732115
2.5060000000000002	0.009004363020357281
2.507	0.009012033639069031
2.508	0.00901971819460856
2.509	0.009027416772717053
2.51	0.009035129459135703
2.511	0.009042857591976408
2.512	0.009050599928708393
2.513	0.009058356479171593
2.5140000000000002	0.00906612725320595
2.515	0.009073912260651388
2.516	0.009081711511347847
2.517	0.009089525015135264
2.518	0.009097352781853573
2.519	0.00910519482134271
2.52	0.009113051143442606
2.521	0.009120920970439678
2.5220000000000002	0.0091288051474579
2.523	0.009136703732067718
2.524	0.009144616781839587
2.525	0.009152544354343959
2.526	0.009160486507151283
2.527	0.009168443297832016
2.528	0.009176414783956602
2.529	0.009184401023095496
2.5300000000000002	0.009192402072819152
2.531	0.009200417906430534
2.532	0.009208448670874699
2.533	0.009216494428829216
2.534	0.009224555242971659
2.535	0.009232631175979602
2.536	0.00924072229053061
2.537	0.009248828649302257
2.5380000000000003	0.00925695031497212
2.539	0.00926508735021776
2.54	0.009273239817716755
2.541	0.009281408823693396
2.542	0.00928959332403328
2.543	0.009297793318168723
2.544	0.009306008805532036
2.545	0.009314239785555536
2.5460000000000003	0.009322486257671545
2.547	0.00933074822131237
2.548	0.009339025675910329
2.549	0.00934731862089774
2.55	0.009355627055706917
2.551	0.009363949150161723
2.552	0.009372286844188284
2.553	0.009380640248104281
2.5540000000000003	0.009389009472227393
2.555	0.009397394626875291
2.556	0.009405795822365656
2.557	0.009414213169016163
2.558	0.00942264677714449
2.559	0.009431096757068314
2.56	0.009439563219105308
2.561	0.009448047926516935
2.5620000000000003	0.009456549236498682
2.563	0.009465067159189804
2.564	0.009473601704729573
2.565	0.009482152883257254
2.566	0.00949072070491211
2.567	0.009499305179833415
2.568	0.009507906318160425
2.569	0.009516524130032407
2.5700000000000003	0.009525158625588634
2.571	0.009533808733658082
2.572	0.009542475611224259
2.573	0.009551159333960384
2.574	0.009559859977539678
2.575	0.00956857761763537
2.576	0.009577312329920672
2.577	0.009586064190068811
2.578	0.009594833273753009
2.5789999999999997	0.009603619656646484
2.58	0.009612423414422467
2.581	0.009621244669718641
2.582	0.009630083448397428
2.583	0.009638939823285725
2.584	0.009647813867210411
2.585	0.009656705652998383
2.586	0.009665615253476529
2.5869999999999997	0.00967454274147174
2.588	0.00968348818981091
2.589	0.009692451671320922
2.59	0.009701433258828671
2.591	0.009710434281697369
2.592	0.009719453480063863
2.593	0.009728490850601332
2.594	0.009737546389982948
2.5949999999999998	0.009746620094881886
2.596	0.009755711961971324
2.597	0.009764821987924428
2.598	0.009773950169414375
2.599	0.009783096503114343
2.6	0.009792260985697498
2.601	0.009801441024065978
2.602	0.009810639361619815
2.6029999999999998	0.009819856151988007
2.604	0.009829091548799554
2.605	0.009838345705683439
2.606	0.009847618776268661
2.607	0.009856910914184221
2.608	0.009866222273059104
2.609	0.00987555300652231
2.61	0.00988490326820283
2.6109999999999998	0.009894275965972405
2.612	0.009903668332293489
2.613	0.009913080353871262
2.614	0.009922512017410923
2.615	0.009931963309617667
2.616	0.009941434217196676
2.617	0.009950924726853149
2.618	0.009960434825292278
2.6189999999999998	0.009969964499219252
2.62	0.00997951373533927
2.621	0.009989080277434047
2.622	0.009998666491067003
2.623	0.01000827249887809
2.624	0.010017898423507244
2.625	0.01002754438759442
2.626	0.010037210513779564
2.627	0.010046896924702621
2.628	0.010056603743003547
2.629	0.01006633109132228
2.63	0.01007607909229877
2.6310000000000002	0.010085849394284292
2.632	0.01009564050174011
2.633	0.010105452444838823
2.634	0.010115285253753025
2.635	0.01012513895865531
2.636	0.010135013589718278
2.637	0.010144909177114515
2.638	0.010154825751016616
2.6390000000000002	0.010164763341597185
2.64	0.010174721979028805
2.641	0.010184699641322573
2.642	0.01019469853518601
2.643	0.010204718815165137
2.644	0.010214760635805975
2.645	0.010224824151654535
2.646	0.01023490951725684
2.6470000000000002	0.010245016887158915
2.648	0.010255146415906767
2.649	0.010265298258046422
2.65	0.010275472568123898
2.651	0.010285671647316866
2.652	0.010295893373440812
2.653	0.010306137770942853
2.654	0.010316404864270127
2.6550000000000002	0.01032669467786977
2.656	0.010337007236188902
2.657	0.010347342563674658
2.658	0.01035770068477417
2.659	0.01036808162393457
2.66	0.010378485405602992
2.661	0.010388911375186462
2.662	0.010399360277326158
2.6630000000000003	0.01040983217762316
2.664	0.010420327141678532
2.665	0.010430845235093356
2.666	0.010441386523468706
2.667	0.010451951072405662
2.668	0.010462538947505302
2.669	0.010473150214368693
2.67	0.010483784938596917
2.6710000000000003	0.010494441996756755
2.672	0.01050512271554626
2.673	0.01051582723262919
2.674	0.010526555685669311
2.675	0.010537308212330381
2.676	0.010548084950276166
2.677	0.010558886037170416
2.678	0.010569711610676899
2.6790000000000003	0.010580561808459376
2.68	0.010591436768181601
2.681	0.010602337093391782
2.682	0.010613262427633816
2.683	0.010624212880336041
2.684	0.010635188560926804
2.685	0.010646189578834432
2.686	0.01065721604348727
2.6870000000000003	0.010668268064313664
2.688	0.010679345750741942
2.689	0.010690449212200451
2.69	0.01070157855811753
2.691	0.010712736047849914
2.692	0.01072391951059886
2.693	0.01073512892549401
2.694	0.010746364271665015
2.6950000000000003	0.010757625528241528
2.696	0.01076891267435319
2.697	0.010780225689129654
2.698	0.010791564551700569
2.699	0.010802929241195584
2.7	0.010814319736744352
2.701	0.010825731033934928
2.702	0.010837168397471373
2.7030000000000003	0.010848632108516163
2.7039999999999997	0.01086012244823176
2.705	0.010871639697780653
2.706	0.0108831841383253
2.707	0.010894756051028178
2.708	0.010906355717051765
2.709	0.010917983417558522
2.71	0.010929639433710926
2.711	0.010941330551740229
2.7119999999999997	0.010953050153493533
2.713	0.01096479812588672
2.714	0.010976574355835662
2.715	0.010988378730256243
2.716	0.011000211136064347
2.717	0.011012071460175844
2.718	0.011023959589506617
2.719	0.01103587541097255
2.7199999999999998	0.011047818811489519
2.721	0.01105978153626862
2.722	0.011071772107367166
2.723	0.011083790905137695
2.724	0.011095838309932748
2.725	0.011107914702104846
2.726	0.01112002046200653
2.727	0.01113215596999033
2.7279999999999998	0.011144321606408785
2.729	0.011156517751614428
2.73	0.011168744785959785
2.731	0.011181009717820272
2.732	0.011193305897827195
2.733	0.01120563330463472
2.734	0.011217991916897029
2.735	0.0112303817132683
2.7359999999999998	0.01124280267240271
2.737	0.011255254772954441
2.738	0.011267737993577661
2.739	0.011280252312926554
2.74	0.011292797709655298
2.741	0.011305373099068795
2.742	0.011317979587615904
2.743	0.011330617218396215
2.7439999999999998	0.011343286034509315
2.745	0.011355986079054796
2.746	0.011368717395132235
2.747	0.011381480025841224
2.748	0.011394274014281358
2.749	0.011407099403552215
2.75	0.011419956236753383
2.751	0.011432839871989321
2.752	0.011445755321293848
2.753	0.011458702911705653
2.754	0.011471682970263413
2.755	0.011484695824005822
2.7560000000000002	0.01149774179997157
2.757	0.011510821225199332
2.758	0.011523934426727802
2.759	0.011537081731595665
2.76	0.011550263466841607
2.761	0.011563485060455451
2.762	0.01157674142937619
2.763	0.01159003259149396
2.7640000000000002	0.011603358564698903
2.765	0.011616719366881138
2.766	0.011630115015930805
2.767	0.011643545529738036
2.768	0.011657010926192965
2.769	0.011670511223185732
2.77	0.011684046438606457
2.771	0.011697613550251045
2.7720000000000002	0.011711215800352006
2.773	0.011724853391047594
2.774	0.011738526524476085
2.775	0.011752235402775748
2.776	0.01176598022808485
2.777	0.011779761202541667
2.778	0.011793578528284455
2.779	0.011807432407451487
2.7800000000000002	0.01182132304218104
2.781	0.01183525012604196
2.782	0.01184921440056432
2.783	0.011863216098708773
2.784	0.011877255453435981
2.785	0.011891332697706605
2.786	0.011905448064481289
2.787	0.011919601786720696
2.7880000000000003	0.01193379409738549
2.789	0.011948025229436315
2.79	0.011962295415833832
2.791	0.011976609390579748
2.792	0.011990962612803304
2.793	0.012005355042674798
2.794	0.012019786640364509
2.795	0.012034257366042732
2.7960000000000003	0.012048767179879764
2.797	0.012063316042045882
2.798	0.012077903912711385
2.799	0.012092530752046561
2.8	0.012107196520221701
2.801	0.012121892981619841
2.802	0.012136628788912899
2.803	0.01215140439898555
2.8040000000000003	0.012166220268722473
2.805	0.012181076855008325
2.806	0.012195974614727781
2.807	0.012210914004765512
2.808	0.012225895482006187
2.809	0.012240919503334485
2.81	0.012255986525635058
2.811	0.012271104557751787
2.8120000000000003	0.012286266046915649
2.813	0.012301470992316805
2.814	0.012316719393145435
2.815	0.01233201124859171
2.816	0.012347346557845806
2.817	0.012362725320097901
2.818	0.012378147534538154
2.819	0.012393613200356745
2.8200000000000003	0.012409122316743855
2.821	0.012424669586438007
2.822	0.012440260626078083
2.823	0.01245589575585133
2.824	0.012471575295944984
2.825	0.012487299566546298
2.826	0.012503068887842498
2.827	0.012518883580020835
2.8280000000000003	0.012534743963268556
2.829	0.012550650357772888
2.83	0.012566603083721081
2.831	0.012582602909781023
2.832	0.012598649680478665
2.833	0.01261474368882061
2.834	0.01263088522781344
2.835	0.01264707459046376
2.836	0.012663312069778165
2.8369999999999997	0.012679597958763254
2.838	0.012695932550425627
2.839	0.01271231613777187
2.84	0.012728749013808585
2.841	0.012745237810814627
2.842	0.012761776098326008
2.843	0.012778363785151015
2.844	0.012795000780097925
2.8449999999999998	0.012811686991975019
2.846	0.012828422329590583
2.847	0.012845206701752878
2.848	0.012862040017270192
2.849	0.012878922184950809
2.85	0.012895853113602996
2.851	0.012912820310684706
2.852	0.012929836837951536
2.8529999999999998	0.012946903355808758
2.854	0.012964020524661647
2.855	0.012981189004915454
2.856	0.012998409456975455
2.857	0.013015682541246928
2.858	0.013033008918135122
2.859	0.013050389248045318
2.86	0.01306782419138278
2.8609999999999998	0.01308532534589121
2.862	0.013102881771768455
2.863	0.013120493466550774
2.864	0.013138160427774444
2.865	0.013155882652975747
2.866	0.01317366013969094
2.867	0.013191492885456301
2.868	0.013209380887808106
2.8689999999999998	0.013227324144282623
2.87	0.013245322652416135
2.871	0.013263369316058109
2.872	0.013281471656352026
2.873	0.013299630100754578
2.874	0.01331784507672243
2.875	0.013336117011712277
2.876	0.0133544463331808
2.877	0.013372833468584684
2.878	0.013391278845380621
2.879	0.01340978289102528
2.88	0.013428346032975349
2.8810000000000002	0.013446967620354253
2.882	0.01346564922430546
2.883	0.013484391337639193
2.884	0.013503194453165668
2.885	0.013522059063695099
2.886	0.013540985662037711
2.887	0.013559974741003702
2.888	0.013579026793403295
2.8890000000000002	0.013598142312046715
2.89	0.013617321789744159
2.891	0.013636577517434021
2.892	0.013655897474760276
2.893	0.013675281439495068
2.894	0.01369472918941055
2.895	0.01371424050227885
2.896	0.013733815155872117
2.8970000000000002	0.013753452927962508
2.898	0.01377315359632215
2.899	0.013792916938723192
2.9	0.013812742732937783
2.901	0.01383260988387776
2.902	0.013852540307197419
2.903	0.01387253504569072
2.904	0.013892595142151657
2.9050000000000002	0.013912721639374216
2.906	0.013932915580152364
2.907	0.013953178007280088
2.908	0.013973509963551371
2.909	0.013993912491760192
2.91	0.014014386634700542
2.911	0.014034952919961197
2.912	0.014055591724644679
2.9130000000000003	0.014076302910648321
2.914	0.014097086339869433
2.915	0.014117941874205347
2.916	0.014138869375553389
2.917	0.014159868705810886
2.918	0.014180939726875171
2.919	0.014202082300643553
2.92	0.014223296289013365
2.9210000000000003	0.014244567896740279
2.922	0.014265911470568821
2.923	0.014287327700101882
2.924	0.014308817274942341
2.925	0.014330380884693081
2.926	0.014352019218956992
2.927	0.014373732967336936
2.928	0.014395522819435803
2.9290000000000003	0.014417389464856484
2.93	0.014439333593201842
2.931	0.014461355808251173
2.932	0.01448345689063238
2.933	0.014505637535149777
2.934	0.014527898436607683
2.935	0.014550240289810388
2.936	0.014572663789562216
2.9370000000000003	0.014595169630667483
2.938	0.014617758507930484
2.939	0.014640431116155537
2.94	0.014663188150146956
2.941	0.014686048764909799
2.942	0.014708994076247593
2.943	0.014732023660164583
2.944	0.014755137092665046
2.9450000000000003	0.014778333949753255
2.946	0.014801613807433455
2.947	0.014824976241709925
2.948	0.014848420828586928
2.949	0.014871947144068729
2.95	0.014895554764159605
2.951	0.014919208660334488
2.952	0.014942945110371168
2.9530000000000003	0.01496676578751812
2.954	0.01499067236502379
2.955	0.015014666516136655
2.956	0.015038749914105181
2.957	0.015062924232177833
2.958	0.01508719114360309
2.959	0.015111552321629394
2.96	0.015136009439505224
2.961	0.015160595466104102
2.9619999999999997	0.01518527888234489
2.963	0.015210059464771514
2.964	0.015234936989927873
2.965	0.015259911234357892
2.966	0.015284981974605502
2.967	0.015310148987214596
2.968	0.015335412048729102
2.969	0.01536077093569294
2.9699999999999998	0.015386225424650027
2.971	0.015411757180126027
2.972	0.015437385188381177
2.973	0.015463110323657478
2.974	0.015488933460196938
2.975	0.015514855472241528
2.976	0.015540877234033253
2.977	0.015566999619814106
2.9779999999999998	0.015593223503826083
2.979	0.015619549760311187
2.98	0.01564597926351139
2.981	0.01567250629990458
2.982	0.015699138730755312
2.983	0.015725877829563986
2.984	0.015752724869831043
2.985	0.015779681125056903
2.9859999999999998	0.01580674786874199
2.987	0.015833926374386752
2.988	0.01586121791549158
2.989	0.01588862376555691
2.99	0.01591614519808319
2.991	0.01594381416753333
2.992	0.015971599406992984
2.993	0.015999500330510293
2.9939999999999998	0.016027516352133415
2.995	0.016055646885910508
2.996	0.016083891345889702
2.997	0.01611224914611916
2.998	0.016140719700647045
2.999	0.016169302423521485
3.	0.01619799672879064
3.0010000000000003	0.016226754224810794
3.002	0.016255625028636603
3.003	0.016284611451630928
3.004	0.016313715805156538
3.005	0.016342940400576263
3.0060000000000002	0.016372287549252924
3.007	0.0164017595625493
3.008	0.016431358751828225
3.0090000000000003	0.016461087428452516
3.01	0.01649094790378495
3.011	0.016520983054229294
3.012	0.016551152167620084
3.013	0.016581455096832818
3.0140000000000002	0.016611891694742992
3.015	0.01664246181422606
3.016	0.016673165308157517
3.0170000000000003	0.01670400202941286
3.018	0.016734971830867536
3.019	0.016766074565397075
3.02	0.016797310085876926
3.021	0.016828651971661182
3.0220000000000002	0.016860127941481368
3.023	0.016891739440547573
3.024	0.016923487914069925
3.025	0.01695537480725853
3.026	0.01698740156532351
3.027	0.017019569633474983
3.028	0.017051880456923043
3.029	0.017084335480877812
3.0300000000000002	0.01711693615054942
3.0309999999999997	0.017149683327647068
3.032	0.017182579076245486
3.033	0.01721562487691843
3.034	0.017248822210239715
3.035	0.01728217255678316
3.036	0.017315677397122534
3.037	0.01734933821183166
3.0380000000000003	0.01738315648148435
3.0389999999999997	0.017417133686654356
3.04	0.01745127130791555
3.041	0.017485606820132983
3.042	0.017520103528116972
3.043	0.01755476073096914
3.044	0.017589577727791048
3.045	0.017624553817684324
3.0460000000000003	0.01765968829975058
3.0469999999999997	0.017694980473091374
3.048	0.017730429636808365
3.049	0.017766035090003116
3.05	0.01780179613177724
3.051	0.017837638105929372
3.052	0.01787363874900364
3.053	0.017909801842241238
3.0540000000000003	0.01794613116688336
3.0549999999999997	0.017982630504171128
3.056	0.018019303635345794
3.057	0.018056154341648478
3.058	0.018093186404320376
3.059	0.018130403604602684
3.06	0.01816780972373654
3.061	0.01820547774986707
3.0620000000000003	0.018243338062973725
3.0629999999999997	0.018281390249939813
3.064	0.018319633897648773
3.065	0.01835806859298391
3.066	0.018396693922828607
3.067	0.01843550947406624
3.068	0.018474514833580147
3.069	0.0185137095882537
3.0700000000000003	0.01855309332497028
3.0709999999999997	0.018592617525495212
3.072	0.018632332797291613
3.073	0.01867224164270449
3.074	0.018712346564078917
3.075	0.018752650063759972
3.076	0.01879315464409268
3.077	0.018833862807422122
3.0780000000000003	0.01887477705609337
3.0789999999999997	0.018915899892451425
3.08	0.01895723381884143
3.081	0.018998777798003706
3.082	0.019040538086409507
3.083	0.0190825174009254
3.084	0.019124718458417907
3.085	0.019167143975753597
3.0860000000000003	0.019209796669799047
3.0869999999999997	0.019252679257420753
3.088	0.019295794455485345
3.089	0.019339144980859327
3.09	0.019382733550409263
3.091	0.01942663417247844
3.092	0.019470773951761104
3.093	0.019515151284428277
3.0940000000000003	0.019559764566650973
3.0949999999999998	0.019604612194600128
3.096	0.019649692564446822
3.097	0.019695004072361987
3.098	0.01974054511451664
3.099	0.019786314087081803
3.1	0.019832309386228427
3.101	0.01987839107243765
3.1020000000000003	0.01992470426155157
3.1029999999999998	0.019971255733722333
3.104	0.020018052269102225
3.105	0.020065100647843382
3.106	0.020112407650098026
3.107	0.020159980056018382
3.108	0.02020782464575661
3.109	0.020255948199464933
3.1100000000000003	0.02030435749729557
3.1109999999999998	0.020353191986923907
3.112	0.020402317740523028
3.113	0.020451733497789122
3.114	0.020501437998418456
3.115	0.020551429982107305
3.116	0.02060170818855186
3.117	0.020652271357448404
3.1180000000000003	0.0207031182284932
3.1189999999999998	0.020754247541382432
3.12	0.020805658035812434
3.121	0.020857248617140774
3.122	0.020909123909968314
3.123	0.020961288704557303
3.124	0.021013747791169914
3.125	0.021066505960068396
3.1260000000000003	0.021119568001514995
3.127	0.02117293870577187
3.128	0.021226622863101337
3.129	0.02128062526376555
3.13	0.021334950698026753
3.1310000000000002	0.021389606210873865
3.132	0.021444594201192293
3.133	0.021499919322594183
3.1340000000000003	0.02155558622869169
3.135	0.021611599573096853
3.136	0.021667964009421902
3.137	0.021724684191278883
3.138	0.021781764772279943
3.1390000000000002	0.021839210406037233
3.14	0.021897025746162826
3.141	0.021955346117397516
3.1420000000000003	0.02201403758276246
3.143	0.022073096876407367
3.144	0.02213252073248212
3.145	0.02219230588513642
3.146	0.02225244906852008
3.1470000000000002	0.0223129470167829
3.148	0.022373796464074617
3.149	0.02243499414454503
3.1500000000000004	0.022496536792343952
3.151	0.022558106192742632
3.152	0.022620033116580226
3.153	0.02268233338581725
3.154	0.02274502282241432
3.1550000000000002	0.022808117248332066
3.1559999999999997	0.022871632485530997
3.157	0.022935584355971827
3.158	0.022999988681615062
3.159	0.023064861284421326
3.16	0.02313021798635125
3.161	0.02319647667274045
3.162	0.023263226734697193
3.1630000000000003	0.023330459626704825
3.1639999999999997	0.023398166803246575
3.165	0.023466339718805886
3.166	0.02353496982786598
3.167	0.023604048584910206
3.168	0.02367356744442192
3.169	0.02374351786088437
3.17	0.02381389128878091
3.1710000000000003	0.023884346969969373
3.1719999999999997	0.023955228705657017
3.173	0.024026548084425798
3.174	0.024098316694857458
3.175	0.024170546125533866
3.176	0.024243247965036883
3.177	0.024316433801948284
3.178	0.02439011522484993
3.1790000000000003	0.02446430382232369
3.1799999999999997	0.024539011182951306
3.181	0.024614275399626087
3.182	0.02469007995029652
3.183	0.024766434817222575
3.184	0.024843349982664215
3.185	0.024920835428881315
3.186	0.024998901138133835
3.1870000000000003	0.025077557092681748
3.1879999999999997	0.025156813274784886
3.189	0.025236679666703322
3.19	0.025317166250696882
3.191	0.025398580215333033
3.192	0.02548061632406077
3.193	0.025563266546636463
3.194	0.025646522852816604
3.1950000000000003	0.02573037721235768
3.1959999999999997	0.02581482159501602
3.197	0.025899847970548236
3.198	0.02598544830871066
3.199	0.026071614579259775
3.2	0.026158338751952077
3.201	0.02624503629812776
3.202	0.02633231062525744
3.2030000000000003	0.026420188642395554
3.2039999999999997	0.026508697258596385
3.205	0.026597863382914488
3.206	0.026687713924404142
3.207	0.026778275792119794
3.208	0.026869575895115877
3.209	0.026961641142446712
3.21	0.027054498443166743
3.2110000000000003	0.027148730927012706
3.2119999999999997	0.027243775572012196
3.213	0.027339625576875397
3.214	0.027436274140312203
3.215	0.027533714461032675
3.216	0.027631939737746875
3.217	0.02773094316916473
3.218	0.0278307179539963
3.2190000000000003	0.027931257290951656
3.2199999999999998	0.028032554378740675
3.221	0.02813424166921579
3.222	0.028236694971390582
3.223	0.02833992934742103
3.224	0.028443959859463123
3.225	0.028548801569672717
3.226	0.0286544695402058
3.2270000000000003	0.02876097883321836
3.2279999999999998	0.0288683445108662
3.229	0.028976581635305452
3.23	0.02908570526869192
3.231	0.029195506088935175
3.232	0.029306237141482862
3.233	0.029417927087536065
3.234	0.029530604588296015
3.2350000000000003	0.02964429830496394
3.2359999999999998	0.02975903689874087
3.237	0.029874849030828186
3.238	0.029991763362426916
3.239	0.030109808554738295
3.24	0.030229013268963555
3.241	0.03035026806019119
3.242	0.03047268745974183
3.2430000000000003	0.03059624789282354
3.2439999999999998	0.030720925784644162
3.245	0.030846697560411914
3.246	0.030973539645334638
3.247	0.03110142846462039
3.248	0.03123034044347723
3.249	0.03136025200711305
3.25	0.03149113958073591
3.2510000000000003	0.031621547390765135
3.252	0.03175297086112388
3.253	0.03188547321694697
3.254	0.03201911768336883
3.255	0.032153967485524106
3.2560000000000002	0.03229008584854746
3.257	0.03242753599757335
3.258	0.03256638115773645
3.2590000000000003	0.032706684554171396
3.26	0.0328485094120126
3.261	0.03299328899846534
3.262	0.03313963346374084
3.263	0.03328752300012099
3.2640000000000002	0.03343693779988772
3.265	0.033587858055322724
3.266	0.03374026395870792
3.2670000000000003	0.0338941357023252
3.268	0.03404945347845621
3.269	0.034206197479383076
3.27	0.03436434789738741
3.271	0.034522760445935705
3.2720000000000002	0.03468260794635653
3.273	0.034843938741162844
3.274	0.03500680117286778
3.2750000000000004	0.0351712435839845
3.276	0.03533731431702585
3.277	0.03550506171450522
3.278	0.035674534118935466
3.279	0.03584577987282973
3.2800000000000002	0.03601884731870118
3.2809999999999997	0.036193729897295183
3.282	0.03637053418027245
3.283	0.03654931183752568
3.284	0.03673011453894787
3.285	0.03691299395443203
3.286	0.03709800175387093
3.287	0.03728518960715757
3.2880000000000003	0.03747460918418497
3.2889999999999997	0.037666312154845796
3.29	0.03786035018903332
3.291	0.0380585746111076
3.292	0.038259128366526535
3.293	0.03846195405521542
3.294	0.038666994277099284
3.295	0.03887419163210343
3.2960000000000003	0.03908348872015314
3.2969999999999997	0.03929482814117335
3.298	0.039508152495089634
3.299	0.03972340438182692
3.3	0.03994052640131052
3.301	0.0401556674003669
3.302	0.04037279365645013
3.303	0.040592077693915735
3.3040000000000003	0.040813692037119265
3.3049999999999997	0.041037809210415846
3.306	0.04126460173816133
3.307	0.041494242144710834
3.308	0.041726902954419914
3.309	0.04196275669164409
3.31	0.04220197588073862
3.311	0.04244868520978727
3.3120000000000003	0.04269886551434291
3.3129999999999997	0.042952449793686204
3.314	0.04320937104709859
3.315	0.04346956227386073
3.316	0.04373295647325374
3.317	0.04399948664455872
3.318	0.044269085787056454
3.319	0.044541686900028035
3.3200000000000003	0.0448172229827546
3.3209999999999997	0.04509207916046726
3.322	0.04536995132916668
3.323	0.045650987510803154
3.324	0.04593533572732748
3.325	0.046223144000690435
3.326	0.046514560352842446
3.327	0.046809732805734285
3.3280000000000003	0.047108809381316764
3.3289999999999997	0.047411938101540145
3.33	0.04771926698835562
3.331	0.04803083995906052
3.332	0.04834691544963148
3.333	0.048667647791392224
3.334	0.048993191315666026
3.335	0.04932370035377661
3.3360000000000003	0.04965932923704768
3.3369999999999997	0.05000023229680238
3.338	0.05034656386436486
3.339	0.050698478271058244
3.34	0.051056129848206254
3.341	0.05142596016728252
3.342	0.05180145527460282
3.343	0.05218238845663332
3.3440000000000003	0.052568532999840184
3.3449999999999998	0.05295966219068891
3.346	0.05335554931564618
3.347	0.05375596766117747
3.348	0.054160690513748964
3.349	0.05456949115982684
3.35	0.05498214288587674
3.351	0.055384118615834275
3.3520000000000003	0.05579035868733441
3.3529999999999998	0.056201503075480816
3.354	0.05661819175537844
3.355	0.05704106470213095
3.356	0.05747076189084274
3.357	0.05790792329661824
3.358	0.05835318889456125
3.359	0.058807198659776204
3.3600000000000003	0.05927059256736751
3.3609999999999998	0.0597594004368594
3.362	0.060257939681092644
3.363	0.06076591755732711
3.364	0.06128304132282358
3.365	0.061809018234842805
3.366	0.06234355555064488
3.367	0.06288636052749057
3.3680000000000003	0.06343714042264066
3.3689999999999998	0.06399560249335497
3.37	0.06456145399689502
3.371	0.06512088009936443
3.372	0.0656879296698563
3.373	0.06626312948630755
3.374	0.06684700632665436
3.375	0.06744008696883363
3.3760000000000003	0.06804289819078232
3.377	0.0686559667704363
3.378	0.06927981948573331
3.379	0.06991498311460921
3.38	0.07056198443500095
3.3810000000000002	0.07121741606818159
3.382	0.07188597738248832
3.383	0.07256843358959533
3.3840000000000003	0.0732655499011768
3.385	0.07397809152890567
3.386	0.07470682368445708
3.387	0.07545251157950396
3.388	0.0762159204257205
3.3890000000000002	0.07699781543478093
3.39	0.07779896181835844
3.391	0.07865605617402906
3.3920000000000003	0.07953175466781363
3.393	0.08042464485163323
3.394	0.08133331427741168
3.395	0.08225635049707006
3.396	0.083192341062531
3.3970000000000002	0.08413987352571718
3.398	0.08509753543855003
3.399	0.08606391435295221
3.4000000000000004	0.08703759782084641
3.401	0.0879349251138585
3.402	0.08884171680846781
3.403	0.08976154520085566
3.404	0.09069798258720506
3.4050000000000002	0.09165460126369898
3.406	0.09263497352651913
3.407	0.0936426716718485
3.408	0.09468126799586965
3.409	0.09575433479476515
3.41	0.09686544436471806
3.411	0.09812328875992629
3.412	0.09941994962413134
3.4130000000000003	0.10075262835909111
3.4139999999999997	0.10211852636656116
3.415	0.10351484504830123
3.416	0.1049387858060668
3.417	0.10638755004161585
3.418	0.10785833915670633
3.419	0.10934835455309427
3.42	0.11085479763253768
3.4210000000000003	0.11225112957411996
3.4219999999999997	0.11366579140970592
3.423	0.11510348394849024
3.424	0.11656890799966314
3.425	0.11806676437241743
3.426	0.11960175387594593
3.427	0.12117857731943946
3.428	0.12280193551209079
3.4290000000000003	0.12447652926309287
3.4299999999999997	0.12620705938163557
3.431	0.12799219475670506
3.432	0.129843033688622
3.433	0.13176464255750098
3.434	0.1337620877434569
3.435	0.13584043562660186
3.436	0.13800475258705067
3.4370000000000003	0.1402601050049182
3.4379999999999997	0.14261155926031538
3.439	0.1450641817333602
3.44	0.14762303880416344
3.441	0.15067268287238808
3.442	0.15381569514590152
3.443	0.15703414285211503
3.444	0.16031009321844403
3.4450000000000003	0.16362561347230398
3.4459999999999997	0.16696277084110456
3.447	0.17030363255226563
3.448	0.17363026583319685
3.449	0.1769247379113137
3.45	0.18016911601403165
3.451	0.18232769866028237
3.452	0.1844620047379899
3.4530000000000003	0.18661578442659826
3.4539999999999997	0.18883278790554764
3.455	0.19115676535428508
3.456	0.19363146695225067
3.457	0.19630064287888846
3.458	0.1992080433136429
3.459	0.2023974184359545
3.46	0.20591251842526756
3.4610000000000003	0.2114712757300395
3.4619999999999997	0.21734179266863268
3.463	0.22346635382843927
3.464	0.2297872437968331
3.465	0.2362467471611986
3.466	0.24278714850892041
3.467	0.24935073242737454
3.468	0.25587978350394563
3.4690000000000003	0.26231658632601834
3.4699999999999998	0.2686034254809659
3.471	0.2722395442671013
3.472	0.27575833166930813
3.473	0.2792501353833989
3.474	0.28280530310518587
3.475	0.2865141825304767
3.476	0.29046712135508385
3.4770000000000003	0.2947544672748199
3.4779999999999998	0.29946656798548976
3.479	0.30469377118291263
3.48	0.31052642456289264
3.481	0.3169384937833911
3.482	0.32414376203491335
3.483	0.3322396304701032
3.484	0.34132350024161406
3.4850000000000003	0.3514927725021009
3.4859999999999998	0.36284484840419967
3.487	0.3754771291005809
3.488	0.38948701574387884
3.489	0.4049719094867491
3.49	0.42202921148184985
3.491	0.43799228237890525
3.492	0.4558900814397208
3.4930000000000003	0.4759875274231933
3.4939999999999998	0.4985495390881815
3.495	0.523841035193613
3.496	0.5521269344983433
3.497	0.5836721557612701
3.498	0.6187416177412971
3.499	0.6576002391972806
3.5	0.7005129388881226
3.5010000000000003	0.7617001032772736
3.502	0.8266253974975147
3.503	0.8947079543863612
3.504	0.965366906781125
3.505	1.038021387519236
3.5060000000000002	1.1120905294381276
3.507	1.1869934653751344
3.508	1.2621493281676892
3.5090000000000003	1.3369772506532258
3.51	1.4108963656690454
3.511	1.4726207868171233
3.512	1.532923455214902
3.513	1.5918722927443882
3.5140000000000002	1.6495352212875867
3.515	1.7059801627264253
3.516	1.761275038942909
3.5170000000000003	1.8154877718190408
3.518	1.8686862832367281
3.519	1.920938495078045
3.52	1.9723123292249
3.521	2.026080231021802
3.5220000000000002	2.078911385345065
3.523	2.1306795005334394
3.524	2.1812582849257454
3.5250000000000004	2.2305214468608017
3.526	2.2783426946773404
3.527	2.324595736714244
3.528	2.369154281310246
3.529	2.4118920368041654
3.5300000000000002	2.4526827115348158
3.531	2.491551966719669
3.532	2.5282123485534536
3.5330000000000004	2.5625283561096044
3.534	2.5943644884614985
3.535	2.623585244682613
3.536	2.6500551238463275
3.537	2.673638625026076
3.5380000000000003	2.694200247295288
3.5389999999999997	2.711604489727359
3.54	2.72571585139574
3.541	2.7417706519972533
3.542	2.7539360050956367
3.543	2.7617508448780437
3.544	2.7647541055316207
3.545	2.7624847212435246
3.5460000000000003	2.754481626200903
3.5469999999999997	2.740283754590923
3.548	2.7194300406007117
3.549	2.6914594184174456
3.55	2.6559108222282686
3.551	2.588256427172412
3.552	2.513560517942426
3.553	2.432820620182883
3.5540000000000003	2.347034259538343
3.5549999999999997	2.2571989616535246
3.556	2.1643122521728686
3.557	2.0693716567410965
3.558	1.9733747010027682
3.559	1.8773189106024417
3.56	1.7822018111848021
3.561	1.7037494470072487
3.5620000000000003	1.6273381876098196
3.5629999999999997	1.553072921145528
3.564	1.4810585357671555
3.565	1.4113999196277123
3.566	1.3442019608800788
3.567	1.2795695476771403
3.568	1.2176075681718668
3.569	1.1584209105171426
3.5700000000000003	1.102114462865856
3.5709999999999997	1.0524941202372873
3.572	1.0057394604715217
3.573	0.9617310682750946
3.574	0.9203495283544553
3.575	0.881475425416058
3.576	0.8449893441664079
3.577	0.8107718693119584
3.5780000000000003	0.7787035855591666
3.5789999999999997	0.7486650776145447
3.58	0.72053693018451
3.581	0.6943952145912663
3.582	0.6699131812518992
3.583	0.6469595671991912
3.584	0.6254031094659553
3.585	0.6051125450849734
3.5860000000000003	0.5859566110890297
3.5869999999999997	0.5678040445109415
3.588	0.550523582383469
3.589	0.5339839617394282
3.59	0.5180539196116039
3.591	0.4998386383867322
3.592	0.48213789790403666
3.593	0.464987923356668
3.5940000000000003	0.44842493993777804
3.5949999999999998	0.43248517284054744
3.596	0.4172048472581069
3.597	0.4026201883836363
3.598	0.3887674214102876
3.599	0.3756827715312142
3.6	0.36340246393958686
3.601	0.3537394200241939
3.6020000000000003	0.3448454902252439
3.6029999999999998	0.3366492211785962
3.604	0.3290791595200838
3.605	0.32206385188556513
3.606	0.31553184491088443
3.607	0.30941168523188695
3.608	0.3036319194844258
3.609	0.298121094304346
3.6100000000000003	0.2928077563274931
3.6109999999999998	0.28633434061425717
3.612	0.27999345153202904
3.613	0.273791581872754
3.614	0.2677352244283656
3.615	0.26183087199079796
3.616	0.2560850173519929
3.617	0.2505041533038843
3.6180000000000003	0.24509477263840648
3.6189999999999998	0.23986336814750306
3.62	0.23481643262310134
3.621	0.23017789036682082
3.622	0.22572362499366666
3.623	0.22144695162832048
3.624	0.21734118539546962
3.625	0.21339964141979562
3.6260000000000003	0.2096156348259803
3.627	0.20598248073871214
3.628	0.2024934942826682
3.629	0.19914199058253665
3.63	0.19592128476299944
3.6310000000000002	0.1928355985882538
3.632	0.18986667953501546
3.633	0.18700718171951103
3.6340000000000003	0.18424975925796735
3.635	0.18158706626661608
3.636	0.17901175686168053
3.637	0.17651648515939222
3.638	0.174093905275978
3.6390000000000002	0.17173667132766493
3.64	0.16943743743068312
3.641	0.16701860836936194
3.6420000000000003	0.16465340573315312
3.643	0.16234480177961497
3.644	0.1600957687662985
3.645	0.15790927895076193
3.646	0.1557883045905594
3.6470000000000002	0.15373581794324523
3.648	0.15175479126637637
3.649	0.14984819681750705
3.6500000000000004	0.14801900685419164
3.651	0.1464117720645194
3.652	0.1448793057645695
3.653	0.1434159997009579
3.654	0.1420162456202977
3.6550000000000002	0.14067443526920217
3.656	0.13938496039428638
3.657	0.13814221274216354
3.6580000000000004	0.136940584059447
3.659	0.13577446609275215
3.66	0.1346382505886908
3.661	0.1334208234902497
3.662	0.1322284766387998
3.6630000000000003	0.13106199607208346
3.664	0.12992216782784452
3.665	0.12880977794382537
3.666	0.12772561245776884
3.667	0.12667045740741775
3.668	0.12564509883051456
3.669	0.124650322764803
3.67	0.12368691524802548
3.6710000000000003	0.12278053086973431
3.6719999999999997	0.1219055799309055
3.673	0.12106134128432217
3.674	0.12024709378277013
3.675	0.11946211627903368
3.676	0.1187056876258972
3.677	0.117977086676146
3.678	0.11727559228256444
3.6790000000000003	0.11660048329793692
3.6799999999999997	0.11595103857504896
3.681	0.11532770713671917
3.682	0.11472852674630195
3.683	0.11415270533718563
3.684	0.11359945084275859
3.685	0.11306797119640993
3.686	0.11255747433152803
3.6870000000000003	0.1120671681815013
3.6879999999999997	0.11159626067971895
3.689	0.1111439597595688
3.69	0.11070947335444006
3.691	0.11027501257669829
3.692	0.10985781229111981
3.693	0.10945811054145861
3.694	0.10907614537146816
3.6950000000000003	0.10871215482490193
3.6959999999999997	0.10836637694551403
3.697	0.10803904977705747
3.698	0.10773041136328637
3.699	0.10744069974795419
3.7	0.10717015297481444
3.701	0.1069260373845097
3.702	0.1067011367665176
3.7030000000000003	0.10649526320720451
3.7039999999999997	0.10630822879293712
3.705	0.10613984561008157
3.706	0.10598992574500452
3.707	0.10585828128407233
3.708	0.10574472431365142
3.709	0.10564906692010832
3.71	0.10557112118980944
3.7110000000000003	0.10551601723955413
3.7119999999999997	0.10547792682040123
3.713	0.10545633971384241
3.714	0.10545074570136942
3.715	0.10546063456447397
3.716	0.10548549608464777
3.717	0.10552482004338255
3.718	0.10557809622217004
3.7190000000000003	0.10564481440250198
3.7199999999999998	0.10572446436586999
3.721	0.10579212937259595
3.722	0.10587318490844268
3.723	0.10596859993800313
3.724	0.10607934342587029
3.725	0.106206384336637
3.726	0.10635069163489623
3.7270000000000003	0.106513234285241
3.7279999999999998	0.10669498125226398
3.729	0.10689690150055847
3.73	0.10711996399471711
3.731	0.10736429681160026
3.732	0.10763176076642653
3.733	0.10792337578668151
3.734	0.10824016179985115
3.7350000000000003	0.1085831387334214
3.7359999999999998	0.10895332651487763
3.737	0.10935174507170631
3.738	0.10977941433139274
3.739	0.11023735422142293
3.74	0.11072658466928292
3.741	0.11133922976776939
3.742	0.11197968381449273
3.7430000000000003	0.1126434452723748
3.7439999999999998	0.11332601260433615
3.745	0.11402288427329953
3.746	0.1147295587421855
3.747	0.11544153447391589
3.748	0.1161543099314125
3.749	0.1168633835775962
3.75	0.11756425387538881
3.7510000000000003	0.11799959189155299
3.752	0.11843304635766319
3.753	0.11887543860913617
3.754	0.11933758998138734
3.755	0.11983032180983287
3.7560000000000002	0.12036445542988902
3.757	0.12095081217697128
3.758	0.12160021338649588
3.7590000000000003	0.12232348039387912
3.76	0.12313143453453601
3.761	0.12429522797837707
3.762	0.125549573599991
3.763	0.1268895151084614
3.7640000000000002	0.12831009621287198
3.765	0.12980636062230458
3.766	0.13137335204584286
3.7670000000000003	0.1330061141925707
3.768	0.13469969077156888
3.769	0.13644912549192356
3.77	0.1382494620627155
3.771	0.13988213154736687
3.7720000000000002	0.1415687365215724
3.773	0.14331726691536284
3.774	0.1451357126587712
3.7750000000000004	0.1470320636818306
3.776	0.14901430991457076
3.777	0.15109044128702742
3.778	0.1532684477292302
3.779	0.15555631917121227
3.7800000000000002	0.15796204554300694
3.781	0.1604860329938637
3.782	0.16314431485767414
3.7830000000000004	0.16594534068754946
3.784	0.16889756003659567
3.785	0.172009422457928
3.786	0.17528937750465218
3.787	0.17874587472987954
3.7880000000000003	0.1823873636867216
3.789	0.186222293928285
3.79	0.1902591150076812
3.7910000000000004	0.19425815225359003
3.792	0.19849101727533153
3.793	0.20298119745780688
3.794	0.20775218018590394
3.795	0.21282745284451826
3.7960000000000003	0.21823050281854595
3.7969999999999997	0.22398481749287322
3.798	0.23011388425240398
3.799	0.2366411904820239
3.8	0.2435902235666293
3.801	0.25223343506057483
3.802	0.2612696533811404
3.803	0.27064667111507457
3.8040000000000003	0.2803122808491264
3.8049999999999997	0.2902142751700276
3.806	0.3003004466645404
3.807	0.31051858791939635
3.808	0.3208164915213445
3.809	0.33114195005713426
3.81	0.3414427561135011
3.811	0.35080373347894356
3.8120000000000003	0.36008794467774924
3.8129999999999997	0.3692954834359385
3.814	0.3784264434795603
3.815	0.38748091853463507
3.816	0.3964590023271996
3.817	0.4053607885832905
3.818	0.4141863710289324
3.819	0.4229358433901621
3.8200000000000003	0.43160929939301595
3.8209999999999997	0.44017950306165665
3.822	0.44867553416955774
3.823	0.4570991427883077
3.824	0.4654520789895103
3.825	0.4737360928447689
3.826	0.4819529344256761
3.827	0.4901043538038353
3.8280000000000003	0.4981921010508501
3.8289999999999997	0.5062179262383095
3.83	0.5141835794378276
3.831	0.5221106333977571
3.832	0.5299798141385886
3.833	0.5377916703575761
3.834	0.5455467507519632
3.835	0.5532456040190039
3.8360000000000003	0.5608887788559521
3.8369999999999997	0.5684768239600483
3.838	0.5760102880285562
3.839	0.5834897197587168
3.84	0.5909156678477835
3.841	0.5983283454435224
3.842	0.6056862328865739
3.843	0.6129874749680999
3.8440000000000003	0.6202302164792626
3.8449999999999998	0.6274126022112113
3.846	0.6345327769551177
3.847	0.641588885502131
3.848	0.6485790726434133
3.849	0.6555014831701268
3.85	0.6623542618734239
3.851	0.6690660510891113
3.8520000000000003	0.6757087103337279
3.8529999999999998	0.6822845966684451
3.854	0.6887960671544553
3.855	0.69524547885293
3.856	0.7016351888250526
3.857	0.7079675541320064
3.858	0.7142449318349662
3.859	0.7204696789951153
3.8600000000000003	0.7266441526736367
3.8609999999999998	0.7328283422846306
3.862	0.738963479666486
3.863	0.7450484290105008
3.864	0.7510820545079839
3.865	0.7570632203502439
3.866	0.7629907907285814
3.867	0.7688636298343052
3.8680000000000003	0.7746806018587238
3.8689999999999998	0.7804405709931357
3.87	0.7861424014288569
3.871	0.7917648985191461
3.872	0.7973282009805057
3.873	0.802832388691398
3.874	0.808277541530278
3.875	0.8136637393756082
3.8760000000000003	0.818991062105851
3.877	0.8242595895994592
3.878	0.8294694017349022
3.879	0.8346205783906329
3.88	0.8397131994451136
3.8810000000000002	0.8447506412395179
3.882	0.8497294874039711
3.883	0.8546496180313164
3.8840000000000003	0.8595109132143971
3.885	0.8643132530460477
3.886	0.869056517619118
3.887	0.8737405870264425
3.888	0.8783653413608646
3.8890000000000002	0.8829306607152274
3.89	0.8874364251823678
3.891	0.8919153948074662
3.8920000000000003	0.8963325770066444
3.893	0.9006858591483534
3.894	0.9049731286010582
3.895	0.9091922727332097
3.896	0.9133411789132669
3.8970000000000002	0.9174177345096888
3.898	0.9214198268909286
3.899	0.9253453434254453
3.9000000000000004	0.9291921714816973
3.901	0.9328611303702888
3.902	0.9364530584301282
3.903	0.9399717259422644
3.904	0.943420903187753
3.9050000000000002	0.9468043604476493
3.906	0.950125868003004
3.907	0.9533891961348726
3.9080000000000004	0.9565981151243104
3.909	0.9597563952523669
3.91	0.9628678068001015
3.911	0.9660341078870041
3.912	0.9691551422988146
3.9130000000000003	0.9722287416597132
3.914	0.9752527375938758
3.915	0.9782249617254823
3.9160000000000004	0.981143245678713
3.917	0.9840054210777426
3.918	0.9868093195467548
3.919	0.9895527727099246
3.92	0.9922336121914319
3.9210000000000003	0.9947900154597139
3.9219999999999997	0.9972830836980671
3.923	0.9997142639340526
3.924	1.0020850031952244
3.925	1.0043967485091407
3.926	1.0066509469033595
3.927	1.008849045405436
3.928	1.0109924910429278
3.9290000000000003	1.013082730843393
3.9299999999999997	1.0151212118343862
3.931	1.0170563335940535
3.932	1.0189458055962979
3.933	1.0207942898656115
3.934	1.022606448426486
3.935	1.0243869433034118
3.936	1.0261404365208804
3.9370000000000003	1.0278715901033837
3.9379999999999997	1.0295850660754111
3.939	1.0312855264614567
3.94	1.0329776332860092
3.941	1.034850906871971
3.942	1.036713947412187
3.943	1.0385602133979097
3.944	1.0403831633203944
3.9450000000000003	1.0421762556708962
3.9459999999999997	1.043932948940667
3.947	1.0456467016209643
3.948	1.0473109722030398
3.949	1.0489192191781487
3.95	1.050464901037546
3.951	1.0516867185200758
3.952	1.0528483277331844
3.9530000000000003	1.0539586270319086
3.9539999999999997	1.0550265147712836
3.955	1.056060889306348
3.956	1.0570706489921369
3.957	1.0580646921836876
3.958	1.059051917236037
3.959	1.0600412225042208
3.96	1.0610415063432763
3.9610000000000003	1.0621854657931566
3.9619999999999997	1.06335069757338
3.963	1.0645385970883836
3.964	1.0657505597426018
3.965	1.0669879809404708
3.966	1.0682522560864265
3.967	1.0695447805849039
3.968	1.0708669498403385
3.9690000000000003	1.0722201592571672
3.9699999999999998	1.0736058042398235
3.971	1.0751717669485155
3.972	1.0767640780467085
3.973	1.078375254953641
3.974	1.0799978150885512
3.975	1.081624275870675
3.976	1.0832471547192506
3.9770000000000003	1.0848589690535162
3.9779999999999998	1.0864522362927074
3.979	1.088019473856064
3.98	1.0895531991628218
3.981	1.0909231420538177
3.982	1.0922520491981094
3.983	1.0935398796863507
3.984	1.0947865926091986
3.9850000000000003	1.095992147057309
3.9859999999999998	1.097156502121336
3.987	1.0982796168919375
3.988	1.0993614504597677
3.989	1.1004019619154828
3.99	1.1014011103497388
3.991	1.1023588548531906
3.992	1.1032751545164945
3.9930000000000003	1.1041499684303062
3.9939999999999998	1.1049832556852808
3.995	1.1057749753720751
3.996	1.106525086581344
3.997	1.1072335484037432
3.998	1.107900319929929
3.999	1.1085253602505565
4.	1.1091086284562817

==> anc/Fig4-T_chi1.dat <==
2.	0.003723638442649983
2.001	0.003725807839999134
2.002	0.0037279797555601554
2.003	0.0037301541923739252
2.004	0.0037323311534813173
2.005	0.00373451064192321
2.006	0.003736692660740479
2.007	0.0037388772129740024
2.008	0.0037410643016646547
2.009	0.0037432539298533135
2.01	0.0037454461005808548
2.011	0.0037476408168881565
2.012	0.0037498380818160935
2.013	0.003752037898405543
2.014	0.003754240269697381
2.015	0.003756445198732486
2.016	0.003758652688551732
2.017	0.0037608627421959967
2.018	0.0037630753627061566
2.019	0.003765290553123089
2.02	0.003767508316487669
2.021	0.003769728536400191
2.022	0.003771951342580938
2.023	0.0037741767453096098
2.024	0.0037764047548659047
2.025	0.003778635381529523
2.026	0.003780868635580165
2.027	0.003783104527297531
2.028	0.003785343066961319
2.029	0.003787584264851229
2.03	0.0037898281312469615
2.031	0.0037920747885750693
2.032	0.0037943241281716187
2.033	0.003796576153519532
2.034	0.003798830868101729
2.035	0.0038010882754011327
2.036	0.0038033483789006606
2.037	0.0038056111820832356
2.038	0.003807876688431778
2.039	0.0038101449014292096
2.04	0.0038124158245584493
2.041	0.0038146897257951696
2.042	0.003816966328099677
2.043	0.003819245618925029
2.044	0.0038215275857242815
2.045	0.0038238122159504916
2.046	0.0038260994970567173
2.047	0.0038283894164960162
2.048	0.0038306819617214436
2.049	0.0038329771201860577
2.05	0.003835274879342915
2.051	0.003837574548229394
2.052	0.0038398768338303315
2.053	0.0038421817647148874
2.054	0.003844489369452221
2.055	0.0038467996766114914
2.056	0.0038491127147618565
2.057	0.0038514285124724755
2.058	0.0038537470983125077
2.059	0.0038560685008511126
2.06	0.0038583927486574477
2.061	0.003860720396426331
2.062	0.0038630509147148597
2.063	0.0038653843002057894
2.064	0.0038677205495818746
2.065	0.0038700596595258705
2.066	0.0038724016267205333
2.067	0.003874746447848619
2.068	0.003877094119592881
2.069	0.0038794446386360756
2.07	0.0038817980016609584
2.071	0.003884154040000641
2.072	0.003886512925708712
2.073	0.0038888746654891183
2.074	0.0038912392660458055
2.075	0.0038936067340827212
2.076	0.003895977076303809
2.077	0.0038983502994130153
2.078	0.003900726410114287
2.079	0.0039031054151115706
2.08	0.0039054873211088097
2.081	0.00390787213202711
2.082	0.0039102598575219165
2.083	0.003912650504465832
2.084	0.003915044079731459
2.085	0.0039174405901914
2.086	0.0039198400427182594
2.087	0.003922242444184641
2.088	0.003924647801463145
2.089	0.003927056121426376
2.09	0.003929467410946936
2.091	0.003931881741543655
2.092	0.003934299051524957
2.093	0.003936719343845491
2.094	0.0039391426214599075
2.095	0.003941568887322858
2.096	0.00394399814438899
2.097	0.003946430395612955
2.098	0.003948865643949403
2.099	0.003951303892352983
2.1	0.003953745143778346
2.101	0.003956189263677545
2.102	0.0039586364008413165
2.103	0.003961086566557803
2.104	0.003963539772115144
2.105	0.00396599602880148
2.106	0.003968455347904951
2.107	0.003970917740713699
2.108	0.003973383218515864
2.109	0.003975851792599586
2.11	0.003978323474253006
2.111	0.003980798193486387
2.112	0.0039832760477916795
2.113	0.0039857570533829555
2.114	0.003988241226474288
2.115	0.003990728583279752
2.116	0.0039932191400134185
2.117	0.00399571291288936
2.118	0.00399820991812165
2.119	0.004000710171924361
2.12	0.004003213690511566
2.121	0.00400572067120679
2.122	0.004008230938138322
2.123	0.004010744496543906
2.124	0.004013261351661282
2.125	0.0040157815087281945
2.126	0.004018304972982384
2.127	0.004020831749661594
2.128	0.004023361844003567
2.129	0.004025895261246044
2.13	0.004028432006626767
2.1310000000000002	0.0040309726453357985
2.132	0.0040335165887220555
2.133	0.004036063808086778
2.134	0.004038614274731205
2.135	0.004041167959956573
2.136	0.004043724835064121
2.137	0.004046284871355087
2.138	0.0040488480401307085
2.1390000000000002	0.004051414312692225
2.14	0.004053983660340873
2.141	0.00405655510096993
2.142	0.004059129617070897
2.143	0.004061707237727312
2.144	0.004064287992022715
2.145	0.004066871909040642
2.146	0.0040694590178646335
2.147	0.004072049347578229
2.148	0.004074642927264966
2.149	0.004077239786008383
2.15	0.0040798399528920205
2.151	0.00408244370945825
2.152	0.004085050817031241
2.153	0.004087661289393997
2.154	0.004090275140329521
2.155	0.004092892383620818
2.156	0.004095513033050891
2.157	0.004098137102402742
2.158	0.004100764605459374
2.159	0.004103395556003793
2.16	0.004106029967819002
2.161	0.004108667936605341
2.162	0.004111309389263788
2.163	0.004113954334612662
2.164	0.004116602781470276
2.165	0.004119254738654947
2.166	0.004121910214984992
2.167	0.004124569219278727
2.168	0.004127231760354468
2.169	0.00412989784703053
2.17	0.004132567488125231
2.171	0.0041352405975716025
2.172	0.004137917284823869
2.173	0.004140597564450968
2.174	0.00414328145102184
2.175	0.004145968959105424
2.176	0.004148660103270662
2.177	0.004151354898086489
2.178	0.004154053358121848
2.179	0.004156755497945677
2.18	0.004159461332126917
2.181	0.004162171492544947
2.182	0.004164885339045512
2.183	0.004167602848784797
2.184	0.004170323998918988
2.185	0.00417304876660427
2.186	0.004175777128996828
2.187	0.004178509063252848
2.188	0.004181244546528516
2.189	0.004183983555980015
2.19	0.004186726068763533
2.191	0.004189471287081347
2.192	0.004192220010010453
2.193	0.00419497226167394
2.194	0.004197728066194897
2.195	0.004200487447696414
2.196	0.004203250430301579
2.197	0.00420601703813348
2.198	0.004208787295315207
2.199	0.004211561225969848
2.2	0.0042143388542204945
2.201	0.004217120373171172
2.202	0.004219905627722763
2.203	0.004222694631757085
2.204	0.00422548739915596
2.205	0.004228283943801206
2.206	0.004231084279574643
2.207	0.004233888420358092
2.208	0.004236696380033373
2.209	0.004239508172482303
2.21	0.004242323811586704
2.211	0.004245143458087915
2.212	0.00424796697010766
2.213	0.0042507943526271805
2.214	0.004253625610627719
2.215	0.004256460749090521
2.216	0.004259299772996827
2.217	0.00426214268732788
2.218	0.004264989497064924
2.219	0.004267840207189201
2.22	0.004270694822681956
2.221	0.00427355327426206
2.222	0.004276415645673877
2.223	0.004279281946399397
2.224	0.004282152185920614
2.225	0.00428502637371952
2.226	0.004287904519278105
2.227	0.004290786632078365
2.228	0.004293672721602292
2.229	0.004296562797331876
2.23	0.004299456868749111
2.231	0.0043023548771246
2.232	0.004305256904285749
2.233	0.004308162963848572
2.234	0.004311073069429086
2.235	0.004313987234643307
2.236	0.004316905473107254
2.237	0.004319827798436938
2.238	0.0043227542242483775
2.239	0.0043256847641575885
2.24	0.0043286194317805875
2.241	0.004331557255877009
2.242	0.004334499294607514
2.243	0.004337445621276386
2.2439999999999998	0.004340396309187905
2.245	0.0043433514316463554
2.246	0.004346311061956016
2.247	0.004349275273421168
2.248	0.004352244139346096
2.249	0.004355217733035079
2.25	0.004358196127792397
2.251	0.004361182723045841
2.252	0.004364174064392941
2.253	0.004367170023554739
2.254	0.00437017047225227
2.255	0.004373175282206575
2.2560000000000002	0.004376184325138694
2.257	0.0043791974727696616
2.258	0.004382214596820519
2.259	0.004385235569012305
2.26	0.004388260261066058
2.261	0.004391285030957463
2.262	0.0043943134771071745
2.263	0.004397345684190498
2.2640000000000002	0.004400381736882736
2.265	0.004403421719859191
2.266	0.0044064657177951645
2.267	0.004409513815365961
2.268	0.004412566097246883
2.269	0.004415622648113233
2.27	0.004418683552640313
2.271	0.004421751263920808
2.2720000000000002	0.004424823354672192
2.273	0.004427899766029319
2.274	0.004430980439127046
2.275	0.004434065315100228
2.276	0.00443715433508372
2.277	0.00444024744021238
2.278	0.00444334457162106
2.279	0.004446445670444616
2.2800000000000002	0.004449550677817905
2.281	0.004452656210588102
2.282	0.004455765735649722
2.283	0.004458879395609601
2.284	0.004461997333074576
2.285	0.004465119690651484
2.286	0.004468246610947158
2.287	0.004471378236568436
2.2880000000000003	0.0044745147101221535
2.289	0.004477656174215145
2.29	0.0044808027714542484
2.291	0.0044839579551336824
2.292	0.004487118356525179
2.293	0.004490283917587857
2.294	0.004493454580280827
2.295	0.004496630286563208
2.296	0.004499810978394115
2.297	0.004502996597732665
2.298	0.004506187086537972
2.299	0.004509382386769152
2.3	0.004512582440385321
2.301	0.0045157860326982355
2.302	0.00451899433241421
2.303	0.0045222073515922
2.304	0.004525425102291164
2.305	0.004528647596570057
2.306	0.004531874846487832
2.307	0.004535106864103448
2.308	0.0045383436614758604
2.309	0.004541585250664025
2.31	0.0045448316437268965
2.311	0.004548082584107231
2.312	0.004551338368759954
2.313	0.004554599026023794
2.314	0.004557864584237473
2.315	0.004561135071739717
2.316	0.004564410516869252
2.317	0.004567690947964806
2.318	0.004570976393365101
2.319	0.004574266881408864
2.32	0.00457756244043482
2.321	0.004580862537617641
2.322	0.004584167796470049
2.323	0.004587478279340712
2.324	0.0045907940485783
2.325	0.0045941151665314815
2.326	0.004597441695548922
2.327	0.004600773697979292
2.328	0.00460411123617126
2.329	0.004607454372473494
2.33	0.004610803169234662
2.331	0.004614161666929742
2.332	0.004617525708682528
2.333	0.004620895115743127
2.334	0.004624269709361639
2.335	0.00462764931078817
2.336	0.004631033741272824
2.337	0.004634422822065707
2.338	0.00463781637441692
2.339	0.004641214219576568
2.34	0.004644616178794756
2.341	0.004648014396463072
2.342	0.004651416835954287
2.343	0.004654823783782659
2.344	0.004658235526462445
2.345	0.004661652350507903
2.346	0.004665074542433286
2.347	0.0046685023887528525
2.348	0.00467193617598086
2.349	0.004675376190631565
2.35	0.004678822719219223
2.351	0.0046822840082248185
2.352	0.004685751901773655
2.3529999999999998	0.004689226203957763
2.354	0.004692706718869176
2.355	0.00469619325059992
2.356	0.004699685603242028
2.357	0.004703183580887532
2.358	0.00470668698762846
2.359	0.0047101956275568445
2.36	0.004713709304764715
2.3609999999999998	0.004717223260853574
2.362	0.004720742138920562
2.363	0.004724266019572282
2.364	0.0047277949834153435
2.365	0.004731329111056358
2.366	0.00473486848310193
2.367	0.004738413180158668
2.368	0.004741963282833182
2.3689999999999998	0.0047455188717320795
2.37	0.004749080027461971
2.371	0.00475264790996018
2.372	0.004756221455088613
2.373	0.004759800678039899
2.374	0.004763385594006659
2.375	0.0047669762181815215
2.376	0.00477057256575711
2.377	0.004774174651926051
2.378	0.004777782491880971
2.379	0.004781396100814492
2.38	0.0047850154939192415
2.3810000000000002	0.004788640212327369
2.382	0.00479227077402291
2.383	0.004795907222929432
2.384	0.004799549602970498
2.385	0.004803197958069671
2.386	0.004806852332150515
2.387	0.004810512769136591
2.388	0.004814179312951464
2.3890000000000002	0.004817852007518699
2.39	0.004821530896761856
2.391	0.004825217311655078
2.392	0.004828909931068285
2.393	0.004832608720921975
2.394	0.004836313647136648
2.395	0.004840024675632799
2.396	0.004843741772330925
2.3970000000000002	0.004847464903151529
2.398	0.004851194034015105
2.399	0.00485492913084215
2.4	0.004858670159553165
2.401	0.0048624157194675326
2.402	0.004866167225931177
2.403	0.0048699247276889025
2.404	0.004873688273485519
2.4050000000000002	0.004877457912065835
2.406	0.004881233692174657
2.407	0.004885015662556792
2.408	0.00488880387195705
2.409	0.004892598369120238
2.41	0.004896399202791166
2.411	0.004900207050312103
2.412	0.004904021293733577
2.4130000000000003	0.004907841943703584
2.414	0.004911669010870109
2.415	0.004915502505881149
2.416	0.004919342439384695
2.417	0.004923188822028737
2.418	0.00492704166446127
2.419	0.004930900977330283
2.42	0.004934766771283769
2.421	0.004938638722623431
2.422	0.004942517196606963
2.423	0.004946402224145765
2.424	0.004950293836151242
2.425	0.004954192063534797
2.426	0.004958096937207834
2.427	0.004962008488081755
2.428	0.004965926747067964
2.429	0.004969851745077864
2.43	0.00497378351302286
2.431	0.004977722593919645
2.432	0.0049816684755376464
2.433	0.004985621157751584
2.434	0.004989580640436178
2.435	0.004993546923466143
2.436	0.004997520006716201
2.437	0.005001499890061069
2.438	0.0050054865733754695
2.439	0.005009480056534117
2.44	0.005013480339411732
2.441	0.005017487110277443
2.442	0.005021500699496748
2.443	0.005025521125829551
2.444	0.005029548408035758
2.445	0.0050335825648752785
2.446	0.005037623615108018
2.447	0.00504167157749388
2.448	0.005045726470792772
2.449	0.0050497883137646015
2.45	0.005053857125169276
2.451	0.00505793242042187
2.452	0.005062014752132867
2.453	0.0050661041695679206
2.454	0.005070200721992685
2.455	0.00507430445867281
2.456	0.005078415428873951
2.457	0.0050825336818617626
2.458	0.0050866592669018985
2.459	0.005090792233260009
2.46	0.005094932630201748
2.461	0.005099082201603109
2.462	0.005103239199415751
2.463	0.005107403570201667
2.464	0.005111575260522856
2.465	0.005115754216941314
2.466	0.00511994038601904
2.467	0.005124133714318027
2.468	0.005128334148400272
2.469	0.005132541634827773
2.47	0.005136756120162528
2.471	0.005140974920137198
2.472	0.005145200771587315
2.473	0.005149433780519077
2.474	0.005153674052938685
2.475	0.005157921694852334
2.476	0.005162176812266224
2.477	0.005166439511186553
2.478	0.005170709897619522
2.479	0.0051749880775713245
2.48	0.005179274157048163
2.481	0.005183570133453283
2.482	0.005187874106765713
2.483	0.005192186068361523
2.484	0.005196506009616788
2.485	0.005200833921907584
2.4859999999999998	0.0052051697966099845
2.487	0.005209513625100066
2.488	0.005213865398753899
2.489	0.0052182251089475575
2.49	0.005222592747057121
2.491	0.005226967039099129
2.492	0.005231349318497644
2.493	0.005235739653317196
2.4939999999999998	0.005240138111622315
2.495	0.005244544761477534
2.496	0.00524895967094738
2.497	0.0052533829080963846
2.498	0.005257814540989081
2.499	0.0052622546376899955
2.5	0.005266703266263661
2.501	0.005271162432084209
2.502	0.005275630148493866
2.503	0.005280106366144462
2.504	0.005284591035687818
2.505	0.005289084107775765
2.5060000000000002	0.0052935855330601325
2.507	0.005298095262192743
2.508	0.005302613245825427
2.509	0.00530713943461001
2.51	0.005311673779198322
2.511	0.005316214064494062
2.512	0.005320762538154644
2.513	0.005325319282089361
2.5140000000000002	0.0053298843782075035
2.515	0.005334457908418358
2.516	0.0053390399546312155
2.517	0.005343630598755366
2.518	0.005348229922700099
2.519	0.005352838008374706
2.52	0.005357454937688473
2.521	0.0053620819538632535
2.5220000000000002	0.005366717907113198
2.523	0.005371362808965012
2.524	0.0053760166709454086
2.525	0.005380679504581098
2.526	0.005385351321398789
2.527	0.005390032132925194
2.528	0.00539472195068702
2.529	0.0053994207862109785
2.5300000000000002	0.005404128651023783
2.531	0.005408844989532519
2.532	0.005413570414754404
2.533	0.005418304972587035
2.534	0.005423048708928007
2.535	0.005427801669674919
2.536	0.005432563900725363
2.537	0.005437335447976937
2.5380000000000003	0.00544211635732724
2.539	0.005446906674673863
2.54	0.005451706445914405
2.541	0.005456516681808441
2.542	0.005461336404915106
2.543	0.005466165602655512
2.544	0.0054710042624507675
2.545	0.005475852371721989
2.5460000000000003	0.00548070991789029
2.547	0.005485576888376778
2.548	0.00549045327060257
2.549	0.005495339051988777
2.55	0.005500234219956511
2.551	0.005505137377239594
2.552	0.0055100499798668694
2.553	0.005514972099179894
2.5540000000000003	0.005519903806520225
2.555	0.005524845173229412
2.556	0.005529796270649013
2.557	0.005534757170120582
2.558	0.0055397279429856726
2.559	0.005544708660585843
2.56	0.0055496993942626425
2.561	0.005554701024318888
2.5620000000000003	0.005559712764106921
2.563	0.005564734635940337
2.564	0.005569766662132738
2.565	0.005574808864997722
2.566	0.005579861266848891
2.567	0.005584923889999845
2.568	0.00558999675676418
2.569	0.0055950798894554956
2.5700000000000003	0.005600173310387396
2.571	0.005605276996620184
2.572	0.005610391018463377
2.573	0.005615515400973196
2.574	0.005620650169205867
2.575	0.005625795348217614
2.576	0.005630950963064655
2.577	0.005636117038803217
2.578	0.005641293600489522
2.5789999999999997	0.005646480673179794
2.58	0.005651678281930258
2.581	0.005656886496784532
2.582	0.005662105295084933
2.583	0.005667334699161178
2.584	0.0056725747313429754
2.585	0.005677825413960043
2.586	0.005683086769342095
2.5869999999999997	0.005688358819818844
2.588	0.005693641587720007
2.589	0.005698935095375295
2.59	0.005704239365114423
2.591	0.005709553738792187
2.592	0.005714878960454121
2.593	0.005720215093670847
2.594	0.005725562202012983
2.5949999999999998	0.005730920349051147
2.596	0.005736289598355961
2.597	0.005741670013498036
2.598	0.005747061658047996
2.599	0.005752464595576459
2.6	0.0057578788896540415
2.601	0.005763304553622437
2.602	0.005768741704325367
2.6029999999999998	0.005774190408377627
2.604	0.005779650732394016
2.605	0.005785122742989325
2.606	0.00579060650677835
2.607	0.0057961020903758926
2.608	0.005801609560396741
2.609	0.005807128983455694
2.61	0.005812660426167548
2.6109999999999998	0.0058182048137668425
2.612	0.0058237613022110715
2.613	0.005829329906077466
2.614	0.005834910639943262
2.615	0.005840503518385699
2.616	0.005846108555982008
2.617	0.0058517257673094255
2.618	0.005857355166945188
2.6189999999999998	0.005862996769466531
2.62	0.005868650589450692
2.621	0.005874316265955906
2.622	0.005879994211837133
2.623	0.00588568446443034
2.624	0.005891387061071483
2.625	0.005897102039096526
2.626	0.0059028294358414325
2.627	0.005908569288642165
2.628	0.0059143216348346885
2.629	0.00592008651175496
2.63	0.005925863956738946
2.6310000000000002	0.005931653578252316
2.632	0.005937455868493461
2.633	0.005943270890790484
2.634	0.005949098708471489
2.635	0.005954939384864574
2.636	0.0059607929832978445
2.637	0.005966659567099398
2.638	0.005972539199597337
2.6390000000000002	0.005978431944119766
2.64	0.005984337863994781
2.641	0.0059902580362818855
2.642	0.005996191449139515
2.643	0.006002138104457505
2.644	0.006008098004125693
2.645	0.006014071150033907
2.646	0.006020057544071986
2.6470000000000002	0.0060260571881297674
2.648	0.0060320700840970805
2.649	0.006038096233863763
2.65	0.00604413563931965
2.651	0.00605018594188895
2.652	0.00605624964698565
2.653	0.0060623268995581014
2.654	0.0060684178445546645
2.6550000000000002	0.006074522626923699
2.656	0.00608064139161356
2.657	0.006086774283572603
2.658	0.00609292144774919
2.659	0.006099083029091678
2.66	0.006105259172548425
2.661	0.0061114528165442696
2.662	0.006117661143249482
2.6630000000000003	0.006123884128310816
2.664	0.006130121747375022
2.665	0.006136373976088852
2.666	0.00614264079009906
2.667	0.0061489221650524
2.668	0.0061552180765956244
2.669	0.006161528500375482
2.67	0.006167853412038727
2.6710000000000003	0.006174191005991828
2.672	0.006180543147075776
2.673	0.006186909918891283
2.674	0.00619329140503906
2.675	0.006199687689119813
2.676	0.0062060988547342575
2.677	0.006212524985483095
2.678	0.006218966164967039
2.6790000000000003	0.006225422476786801
2.68	0.0062318940045430855
2.681	0.006238381140861404
2.682	0.00624488364158889
2.683	0.006251401571597477
2.684	0.0062579349957591025
2.685	0.006264483978945693
2.686	0.006271048586029186
2.6870000000000003	0.006277628881881517
2.688	0.006284224931374614
2.689	0.0062908367993804145
2.69	0.006297464550770852
2.691	0.006304108741036699
2.692	0.0063107689146965785
2.693	0.006317445106887942
2.694	0.0063241373527482495
2.6950000000000003	0.006330845687414964
2.696	0.006337570146025538
2.697	0.006344310763717432
2.698	0.006351067575628105
2.699	0.006357840616895015
2.7	0.006364629922655624
2.701	0.006371433725653049
2.702	0.006378253972655106
2.7030000000000003	0.006385090808035279
2.7039999999999997	0.006391944376167034
2.705	0.006398814821423865
2.706	0.00640570228817924
2.707	0.006412606920806641
2.708	0.0064195288636795505
2.709	0.00642646826117144
2.71	0.006433425257655791
2.711	0.006440402447233645
2.7119999999999997	0.0064473973760825806
2.713	0.006454410040107743
2.714	0.006461440435214269
2.715	0.006468488557307302
2.716	0.006475554402291988
2.717	0.00648263796607346
2.718	0.006489739244556865
2.719	0.006496858233647344
2.7199999999999998	0.006503994929250039
2.721	0.00651114688364023
2.722	0.006518316684451696
2.723	0.0065255044756883625
2.724	0.006532710401354154
2.725	0.006539934605452984
2.726	0.006547177231988777
2.727	0.006554438424965455
2.7279999999999998	0.00656171832838694
2.729	0.006569017086257156
2.73	0.006576334842580017
2.731	0.006583673596269726
2.732	0.006591031524001126
2.733	0.006598408657359326
2.734	0.006605805027929445
2.735	0.006613220667296601
2.7359999999999998	0.006620655607045909
2.737	0.00662810987876249
2.738	0.006635583514031452
2.739	0.006643076544437918
2.74	0.006650589001567005
2.741	0.006658120606837646
2.742	0.006665671720799089
2.743	0.006673242393834399
2.7439999999999998	0.006680832676326646
2.745	0.006688442618658899
2.746	0.006696072271214216
2.747	0.00670372168437567
2.748	0.006711390908526329
2.749	0.006719079994049254
2.75	0.006726788991327514
2.751	0.006734515994450261
2.752	0.006742263128657744
2.753	0.006750030562896302
2.754	0.006757818466112263
2.755	0.0067656270072519635
2.7560000000000002	0.0067734563552617425
2.757	0.006781306679087927
2.758	0.006789178147676855
2.759	0.00679707092997486
2.76	0.006804985194928278
2.761	0.006812923452599971
2.762	0.006820883388933892
2.763	0.006828865030990528
2.7640000000000002	0.006836868405830367
2.765	0.0068448935405138875
2.766	0.006852940462101575
2.767	0.006861009197653916
2.768	0.006869099774231394
2.769	0.006877212218894498
2.77	0.006885346558703704
2.771	0.006893501782134015
2.7720000000000002	0.00690167901777598
2.773	0.006909878355634651
2.774	0.006918099885715088
2.775	0.006926343698022352
2.776	0.0069346098825615035
2.777	0.0069428985293376036
2.778	0.006951209728355704
2.779	0.006959543569620868
2.7800000000000002	0.006967900143138158
2.781	0.006976276664993987
2.782	0.006984676273288944
2.783	0.006993099232204976
2.784	0.0070015458059240285
2.785	0.007010016258628054
2.786	0.0070185108544989884
2.787	0.007027029857718785
2.7880000000000003	0.007035573532469391
2.789	0.007044142142932748
2.79	0.007052735953290804
2.791	0.0070613608378244114
2.792	0.007070011110610618
2.793	0.007078686695825379
2.794	0.0070873875176446395
2.795	0.007096113500244356
2.7960000000000003	0.007104864567800483
2.797	0.007113640644488966
2.798	0.007122441654485761
2.799	0.007131267521966821
2.8	0.007140118171108096
2.801	0.007148987544550382
2.802	0.007157881910522068
2.803	0.007166801555716392
2.8040000000000003	0.007175746766826592
2.805	0.007184717830545897
2.806	0.007193715033567544
2.807	0.007202738662584769
2.808	0.007211789004290806
2.809	0.007220866345378894
2.81	0.00722997097254226
2.811	0.007239107736071007
2.8120000000000003	0.007248272082479882
2.813	0.007257464021880483
2.814	0.00726668356438442
2.815	0.0072759307201033
2.816	0.00728520549914873
2.817	0.0072945079116323195
2.818	0.007303837967665669
2.819	0.007313195677360387
2.8200000000000003	0.007322581050828086
2.821	0.007331991013462355
2.822	0.00734142884704542
2.823	0.007350894748641493
2.824	0.007360388915314789
2.825	0.007369911544129526
2.826	0.007379462832149907
2.827	0.007389042976440151
2.8280000000000003	0.007398652174064474
2.829	0.007408290622087082
2.83	0.007417958517572192
2.831	0.007427655983029634
2.832	0.007437383294596453
2.833	0.007447140653855312
2.834	0.007456928262388865
2.835	0.007466746321779775
2.836	0.0074765950336107044
2.8369999999999997	0.007486474599464313
2.838	0.007496385220923267
2.839	0.007506327099570218
2.84	0.00751630043698783
2.841	0.007526308283640739
2.842	0.0075363478195701146
2.843	0.007546419073699107
2.844	0.007556522074950864
2.8449999999999998	0.007566656852248532
2.846	0.007576823434515264
2.847	0.007587021850674198
2.848	0.007597252129648485
2.849	0.0076075143003612785
2.85	0.007617808391735715
2.851	0.007628129920051423
2.852	0.0076384837003686205
2.8529999999999998	0.007648870035104002
2.854	0.007659289226674267
2.855	0.0076697415774961
2.856	0.007680227389986201
2.857	0.007690746966561267
2.858	0.0077013006096379845
2.859	0.007711888621633052
2.86	0.007722511304963165
2.8609999999999998	0.007733172851823781
2.862	0.007743869439108667
2.863	0.007754601133490342
2.864	0.007765368001641334
2.865	0.007776170110234177
2.866	0.007787007525941387
2.867	0.0077978803154354955
2.868	0.0078087885453890305
2.8689999999999998	0.007819732282474517
2.87	0.007830711593364487
2.871	0.007841722896309803
2.872	0.007852770127521115
2.873	0.007863853574787418
2.874	0.007874973525897696
2.875	0.00788613026864094
2.876	0.007897324090806141
2.877	0.007908555280182293
2.878	0.00791982412455839
2.879	0.007931130911723412
2.88	0.007942475929466354
2.8810000000000002	0.00795386009615278
2.882	0.007965283030778342
2.883	0.007976744982915273
2.884	0.0079882462021358
2.885	0.007999786938012158
2.886	0.008011367440116575
2.887	0.008022987958021274
2.888	0.008034648741298488
2.8890000000000002	0.008046350039520448
2.89	0.008058092102259377
2.891	0.008069879274082238
2.892	0.008081707461385031
2.893	0.008093576665558485
2.894	0.008105486887993337
2.895	0.008117438130080304
2.896	0.008129430393210122
2.8970000000000002	0.00814146367877353
2.898	0.008153537988161243
2.899	0.008165653322764
2.9	0.008177809683972527
2.901	0.008189995482099173
2.902	0.008202223012102655
2.903	0.008214492977863294
2.904	0.008226806083261422
2.9050000000000002	0.008239163032177374
2.906	0.00825156452849147
2.907	0.008264011276084044
2.908	0.008276503978835425
2.909	0.008289043340625942
2.91	0.008301630065335928
2.911	0.008314280281095304
2.912	0.008326978332731796
2.9130000000000003	0.008339723989322733
2.914	0.008352517019945431
2.915	0.008365357193677215
2.916	0.008378244279595411
2.917	0.00839117804677734
2.918	0.008404158264300332
2.919	0.008417184701241698
2.92	0.008430257126678768
2.9210000000000003	0.008443362733802813
2.922	0.008456514629752113
2.923	0.008469713345778913
2.924	0.008482959413135448
2.925	0.008496253363073952
2.926	0.008509595726846668
2.927	0.008522987035705821
2.928	0.008536427820903652
2.9290000000000003	0.0085499186136924
2.93	0.008563459945324295
2.931	0.008577053737076306
2.932	0.008590699045932014
2.933	0.008604396318899733
2.934	0.008618146002987782
2.935	0.008631948545204462
2.936	0.008645804392558092
2.9370000000000003	0.008659713992056992
2.938	0.00867367779070946
2.939	0.008687696235523816
2.94	0.008701769773508372
2.941	0.008715908067169613
2.942	0.008730101789502648
2.943	0.008744350829000732
2.944	0.00875865507415715
2.9450000000000003	0.008773014413465174
2.946	0.008787428735418067
2.947	0.008801897928509106
2.948	0.008816421881231565
2.949	0.008831000482078714
2.95	0.008845633619543833
2.951	0.0088603046663164
2.952	0.008875031027651279
2.9530000000000003	0.008889813592999556
2.954	0.00890465325181229
2.955	0.00891955089354057
2.956	0.008934507407635468
2.957	0.008949523683548066
2.958	0.008964600610729444
2.959	0.008979739078630667
2.96	0.00899493997670282
2.961	0.009010217983895473
2.9619999999999997	0.009025559364434027
2.963	0.009040964172042386
2.964	0.00905643246044443
2.965	0.009071964283364061
2.966	0.009087559694525184
2.967	0.009103218747651678
2.968	0.009118941496467447
2.969	0.009134727994696386
2.9699999999999998	0.009150578296062391
2.971	0.009166483198614109
2.972	0.009182452572700691
2.973	0.009198487032996057
2.974	0.009214587194174124
2.975	0.00923075367090879
2.976	0.009246987077873971
2.977	0.009263288029743579
2.9779999999999998	0.009279657141191526
2.979	0.00929609502689173
2.98	0.009312602301518084
2.981	0.009329177894098995
2.982	0.009345824207114231
2.983	0.00936254195739802
2.984	0.009379331861784617
2.985	0.009396194637108266
2.9859999999999998	0.00941313100020321
2.987	0.009430141667903706
2.988	0.009447227357043982
2.989	0.009464388784458289
2.99	0.009481626666980884
2.991	0.00949895773653478
2.992	0.009516365724254003
2.993	0.009533850376361357
2.9939999999999998	0.009551411439079645
2.995	0.009569048658631677
2.996	0.009586761781240244
2.997	0.009604550553128156
2.998	0.009622414720518224
2.999	0.009640354029633237
3.	0.009658368226696004
3.0010000000000003	0.009676427260082266
3.002	0.009694562479792
3.003	0.009712775437978168
3.004	0.009731067686793675
3.005	0.009749440778391459
3.0060000000000002	0.009767896264924457
3.007	0.009786435698545582
3.008	0.00980506063140777
3.0090000000000003	0.009823772615663962
3.01	0.00984257320346706
3.011	0.009861490800700121
3.012	0.009880498478287161
3.013	0.009899596160882325
3.0140000000000002	0.009918783773139758
3.015	0.009938061239713577
3.016	0.009957428485257925
3.0170000000000003	0.009976885434426949
3.018	0.009996432011874758
3.019	0.010016068142255521
3.02	0.01003579375022335
3.021	0.010055591770128639
3.0220000000000002	0.01007548014664466
3.023	0.010095459834140908
3.024	0.01011553178698691
3.025	0.010135696959552179
3.026	0.010155956306206228
3.027	0.010176310781318582
3.028	0.010196761339258736
3.029	0.010217308934396215
3.0300000000000002	0.01023795452110054
3.0309999999999997	0.010258695024854375
3.032	0.010279535673089056
3.033	0.010300477664349026
3.034	0.010321522197178771
3.035	0.01034267047012277
3.036	0.01036392368172548
3.037	0.010385283030531385
3.0380000000000003	0.010406749715084965
3.0389999999999997	0.010428324933930665
3.04	0.010450009885613
3.041	0.010471840688493524
3.042	0.010493781504947059
3.043	0.010515831417165531
3.044	0.010537989507340844
3.045	0.010560254857664928
3.0460000000000003	0.010582626550329714
3.0469999999999997	0.010605103667527096
3.048	0.01062768529144903
3.049	0.01065037050428741
3.05	0.010673158388234167
3.051	0.010695975269825317
3.052	0.010718897396342365
3.053	0.010741928259410938
3.0540000000000003	0.010765071350656658
3.0549999999999997	0.010788330161705106
3.056	0.01081170818418194
3.057	0.010835208909712738
3.058	0.010858835829923124
3.059	0.010882592436438724
3.06	0.010906482220885126
3.061	0.010930578530716729
3.0620000000000003	0.010954810768043792
3.0629999999999997	0.010979178190805301
3.064	0.011003680056940324
3.065	0.011028315624387844
3.066	0.011053084151086896
3.067	0.011077984894976512
3.068	0.01110301711399569
3.069	0.01112818006608346
3.0700000000000003	0.011153473009178856
3.0709999999999997	0.011178851129928955
3.072	0.011204360428552121
3.073	0.011230002833974729
3.074	0.011255780275123198
3.075	0.011281694680923951
3.076	0.011307747980303375
3.077	0.011333942102187886
3.0780000000000003	0.01136027897550391
3.0789999999999997	0.011386760529177819
3.08	0.011413388692136067
3.081	0.011440165876869217
3.082	0.011467093499432581
3.083	0.011494173459445662
3.084	0.011521407656527925
3.085	0.01154879799029887
3.0860000000000003	0.011576346360377998
3.0869999999999997	0.01160405466638476
3.088	0.011631924807938697
3.089	0.011659958684659258
3.09	0.011688158196165945
3.091	0.011716571946577246
3.092	0.011745152300437944
3.093	0.01177389832679184
3.0940000000000003	0.011802809094682743
3.0949999999999998	0.011831883673154407
3.096	0.011861121131250676
3.097	0.011890520538015302
3.098	0.011920080962492094
3.099	0.011949801473724856
3.1	0.011979681140757354
3.101	0.012009627038368793
3.1020000000000003	0.012039735805277556
3.1029999999999998	0.012070012085937372
3.104	0.012100460524802063
3.105	0.012131085766325359
3.106	0.01216189245496104
3.107	0.01219288523516289
3.108	0.012224068751384648
3.109	0.0122554476480801
3.1100000000000003	0.012287026569703026
3.1109999999999998	0.012318894758457417
3.112	0.012350967133910453
3.113	0.012383243213379485
3.114	0.012415722514181911
3.115	0.01244840455363514
3.116	0.012481288849056527
3.117	0.012514374917763478
3.1180000000000003	0.012547662277073397
3.1189999999999998	0.012581150444303628
3.12	0.01261483893677162
3.121	0.012648665263684373
3.122	0.012682694708536927
3.123	0.012716930546713983
3.124	0.01275137605360019
3.125	0.012786034504580249
3.1260000000000003	0.012820909175038857
3.127	0.01285600334036065
3.128	0.012891320275930374
3.129	0.012926863257132664
3.13	0.012962635559352217
3.1310000000000002	0.012998631505912734
3.132	0.013034863866809016
3.133	0.013071336459974912
3.1340000000000003	0.013108053103344276
3.135	0.01314501761485089
3.136	0.013182233812428657
3.137	0.013219705514011358
3.138	0.013257436537532847
3.1390000000000002	0.013295430700926975
3.14	0.01333369182212754
3.141	0.013372334283384168
3.1420000000000003	0.013411244637447315
3.143	0.01345042000138314
3.144	0.013489857492257925
3.145	0.013529554227137827
3.146	0.013569507323089078
3.1470000000000002	0.013609713897177906
3.148	0.013650171066470486
3.149	0.013690875948033051
3.1500000000000004	0.013731825658931827
3.151	0.013772797444588489
3.152	0.013814021619268016
3.153	0.013855508625590776
3.154	0.01389726890617721
3.1550000000000002	0.013939312903647761
3.1559999999999997	0.013981651060622794
3.157	0.014024293819722807
3.158	0.014067251623568167
3.159	0.014110534914779316
3.16	0.014154154135976694
3.161	0.014198331014610654
3.162	0.014242851903330462
3.1630000000000003	0.014287714439615348
3.1639999999999997	0.014332916260944465
3.165	0.014378455004797109
3.166	0.014424328308652428
3.167	0.01447053380998966
3.168	0.014517069146288033
3.169	0.014563931955026721
3.17	0.014611119873684958
3.1710000000000003	0.014658476794919217
3.1719999999999997	0.014706163418899455
3.173	0.014754186700973011
3.174	0.014802553596487085
3.175	0.014851271060788953
3.176	0.014900346049225898
3.177	0.014949785517145134
3.178	0.014999596419893941
3.1790000000000003	0.015049785712819602
3.1799999999999997	0.015100360351269307
3.181	0.01515131909347769
3.182	0.015202677588699368
3.183	0.015254443289076332
3.184	0.015306623646750572
3.185	0.01535922611386401
3.186	0.01541225814255864
3.1870000000000003	0.015465727184976455
3.1879999999999997	0.015519640693259349
3.189	0.015574006119549387
3.19	0.01562883091598847
3.191	0.01568433555916627
3.192	0.015740301566204512
3.193	0.01579672347867253
3.194	0.015853595838139722
3.1950000000000003	0.015910913186175504
3.1959999999999997	0.015968670064349176
3.197	0.016026861014230225
3.198	0.016085480577387953
3.199	0.016144523295391768
3.2	0.016203983709811076
3.201	0.016263423431900983
3.202	0.016323296171745987
3.2030000000000003	0.016383622709116353
3.2039999999999997	0.016444423823782247
3.205	0.01650572029551402
3.206	0.016567532904081837
3.207	0.016629882429255966
3.208	0.01669278965080668
3.209	0.016756275348504168
3.21	0.016820360302118698
3.2110000000000003	0.016885491084178635
3.2119999999999997	0.016951236876074346
3.213	0.017017592651954485
3.214	0.017084553385967507
3.215	0.01715211405226198
3.216	0.01722026962498648
3.217	0.017289015078289484
3.218	0.017358345386319564
3.2190000000000003	0.017428255523225297
3.2199999999999998	0.017498740463155124
3.221	0.017569452155293496
3.222	0.017640749388144847
3.223	0.017712647925249524
3.224	0.017785163530147873
3.225	0.017858311966380137
3.226	0.017932108997486665
3.2270000000000003	0.018006570387007804
3.2279999999999998	0.018081711898483756
3.229	0.01815754929545498
3.23	0.01823409834146168
3.231	0.01831135152225295
3.232	0.01838934928993562
3.233	0.018468108818825157
3.234	0.01854764728323714
3.2350000000000003	0.018627981857487135
3.2359999999999998	0.018709129715890584
3.237	0.018791108032763165
3.238	0.01887393398242031
3.239	0.018957624739177597
3.24	0.0190421974773506
3.241	0.019128214410832345
3.242	0.01921511464165918
3.2430000000000003	0.01930288231144501
3.2439999999999998	0.019391501561803588
3.245	0.019480956534348944
3.246	0.019571231370694827
3.247	0.019662310212455146
3.248	0.019754177201243815
3.249	0.019846816478674614
3.25	0.019940212186361456
3.2510000000000003	0.020033202826639618
3.252	0.02012698761308503
3.253	0.020221620119995287
3.254	0.020317153921667688
3.255	0.02041364259239969
3.2560000000000002	0.02051113970648877
3.257	0.02060969883823226
3.258	0.020709373561927626
3.2590000000000003	0.020810217451872337
3.26	0.020912284082363678
3.261	0.02101676538189819
3.262	0.021122507579410654
3.263	0.021229495258034966
3.2640000000000002	0.021337713000905027
3.265	0.021447145391154596
3.266	0.021557777011917568
3.2670000000000003	0.021669592446327844
3.268	0.02178257627751913
3.269	0.021896713088625477
3.27	0.022011987462780585
3.271	0.022127460530845192
3.2720000000000002	0.0222440962950308
3.273	0.02236193530527559
3.274	0.0224810181115179
3.2750000000000004	0.022601385263696074
3.276	0.02272307731174823
3.277	0.022846134805612876
3.278	0.02297059829522813
3.279	0.023096508330532332
3.2800000000000002	0.023223905461463832
3.2809999999999997	0.02335271581714886
3.282	0.023483101302932467
3.283	0.023615109403347427
3.284	0.02374878760292675
3.285	0.023884183386203437
3.286	0.02402134423771031
3.287	0.02416031764198038
3.2880000000000003	0.024301151083546652
3.2889999999999997	0.024443892046941883
3.29	0.024588588016699272
3.291	0.024736980424619217
3.292	0.02488732014449632
3.293	0.02503955199739282
3.294	0.025193620804370768
3.295	0.02534947138649241
3.2960000000000003	0.02550704856481999
3.2969999999999997	0.025666297160415484
3.298	0.025827161994341347
3.299	0.025989587887659545
3.3	0.026153519661432333
3.301	0.02631522033852588
3.302	0.026478539677482916
3.303	0.026643645638650296
3.3040000000000003	0.026810706182374886
3.3049999999999997	0.02697988926900325
3.306	0.027151362858882484
3.307	0.027325294912359143
3.308	0.027501853389780097
3.309	0.027681206251492216
3.31	0.02786352145784213
3.311	0.028052901927760197
3.3120000000000003	0.028245342180671408
3.3129999999999997	0.028440771694583904
3.314	0.028639119947506425
3.315	0.028840316417447113
3.316	0.029044290582414443
3.317	0.02925097192041691
3.318	0.029460289909462724
3.319	0.029672174027560373
3.3200000000000003	0.02988655375271835
3.3209999999999997	0.030099636742949038
3.322	0.03031529986110517
3.323	0.030533698150043077
3.324	0.03075498665261948
3.325	0.030979320411691103
3.326	0.031206854470114367
3.327	0.03143774387074599
3.3280000000000003	0.031672143656442706
3.3289999999999997	0.03191020887006082
3.33	0.032152094554457375
3.331	0.032397979720178945
3.332	0.032647993989804704
3.333	0.032902290953604085
3.334	0.03316102420184622
3.335	0.03342434732480053
3.3360000000000003	0.03369241391273648
3.3369999999999997	0.03396537755592304
3.338	0.03424339184463003
3.339	0.03452661036912642
3.34	0.03481518671968166
3.341	0.03511591583559271
3.342	0.03542190745209948
3.343	0.03573291265346977
3.3440000000000003	0.036048682523971386
3.3449999999999998	0.03636896814787157
3.346	0.03669352060943856
3.347	0.037022090992939606
3.348	0.037354430382642495
3.349	0.037690289862815064
3.35	0.03802942051772467
3.351	0.038355219737213016
3.3520000000000003	0.03868478343296955
3.3529999999999998	0.03901885382225703
3.354	0.03935817312233923
3.355	0.039703483550478896
3.356	0.04005552732393937
3.357	0.04041504665998399
3.358	0.04078278377587563
3.359	0.04115948088887765
3.3600000000000003	0.0415458802162534
3.3609999999999998	0.04196293906754421
3.362	0.042389959410627544
3.363	0.04282645830565822
3.364	0.043271952812791815
3.365	0.04372595999218393
3.366	0.04418799690398955
3.367	0.044657580608364264
3.3680000000000003	0.04513422816546368
3.3689999999999998	0.045617456635442546
3.37	0.046106783078457114
3.371	0.04657956883832116
3.372	0.047058829462218586
3.373	0.047545424780992336
3.374	0.048040214625484697
3.375	0.04854405882653861
3.3760000000000003	0.049057817214997024
3.377	0.049582349621701965
3.378	0.0501185158774971
3.379	0.050667175813224434
3.38	0.05122918925972693
3.3810000000000002	0.05180694256381238
3.382	0.05239967652423911
3.383	0.053008158455731
3.3840000000000003	0.05363315567301199
3.385	0.05427543549080486
3.386	0.05493576522383441
3.387	0.0556149121868234
3.388	0.05631364369449578
3.3890000000000002	0.0570327270615755
3.39	0.05777292960278557
3.391	0.0585815382848505
3.3920000000000003	0.05940998139764523
3.393	0.06025620688304378
3.394	0.061118162682922764
3.395	0.06199379673915618
3.396	0.06288105699361952
3.3970000000000002	0.06377789138818833
3.398	0.06468224786473692
3.399	0.0655920743651408
3.4000000000000004	0.06650531883127554
3.401	0.06729694088687803
3.402	0.06809533062942476
3.403	0.06890588983825263
3.404	0.06973402029269998
3.4050000000000002	0.07058512377210518
3.406	0.07146460205580545
3.407	0.07237785692313911
3.408	0.07333029015344415
3.409	0.07432730352605856
3.41	0.07537429882032076
3.411	0.07665606677177698
3.412	0.07798774814560441
3.4130000000000003	0.07936387266318959
3.4139999999999997	0.08077897004591654
3.415	0.08222757001517371
3.416	0.08370420229234507
3.417	0.08520339659881718
3.418	0.08671968265597661
3.419	0.08824759018520793
3.42	0.08978164890789772
3.4210000000000003	0.09107871617149425
3.4219999999999997	0.0923853984576192
3.423	0.09371062987396005
3.424	0.09506334452820026
3.425	0.09645247652802558
3.426	0.09788695998112187
3.427	0.09937572899517304
3.428	0.10092771767786492
3.4290000000000003	0.1025518601368834
3.4299999999999997	0.10425709047991148
3.431	0.10603832994569493
3.432	0.10791937477564345
3.433	0.10991000834222739
3.434	0.1120200140179173
3.435	0.11425917517518087
3.436	0.11663727518648861
3.4370000000000003	0.11916409742431125
3.4379999999999997	0.1218494252611149
3.439	0.12470304206937391
3.44	0.12773473122155418
3.441	0.13182177313563667
3.442	0.13605387856006695
3.443	0.14038825528879506
3.444	0.1447821111157767
3.4450000000000003	0.14919265383496766
3.4459999999999997	0.15357709124031588
3.447	0.15789263112578292
3.448	0.16209648128531687
3.449	0.16614584951287342
3.45	0.1699979436024081
3.451	0.17119178935628404
3.452	0.17224933304438264
3.4530000000000003	0.17327433894499686
3.4539999999999997	0.17437057133641767
3.455	0.17564179449693954
3.456	0.1771917727048533
3.457	0.1791242702384519
3.458	0.18154305137602894
3.459	0.18455188039587475
3.46	0.18825452157628267
3.4610000000000003	0.19338694886103514
3.4619999999999997	0.19938240112562736
3.463	0.20630632691106016
3.464	0.21422417475831518
3.465	0.22320139320838533
3.466	0.23330343080226557
3.467	0.2445957360809371
3.468	0.25714375758539426
3.4690000000000003	0.2710129438566337
3.4699999999999998	0.2862687434356262
3.471	0.30538718611756716
3.472	0.32587704335565976
3.473	0.3476576678573158
3.474	0.3706484123299495
3.475	0.3947686294809441
3.476	0.4199376720177132
3.4770000000000003	0.4460748926476723
3.4779999999999998	0.4730996440781897
3.479	0.5009312790167171
3.48	0.5294891501706215
3.481	0.5588528389382681
3.482	0.5887717585063701
3.483	0.6191555507525504
3.484	0.6499138575544712
3.4850000000000003	0.6809563207897954
3.4859999999999998	0.7121925823361308
3.487	0.7435322840711822
3.488	0.7748850678725568
3.489	0.8061605756179179
3.49	0.8372684491849284
3.491	0.8639817785976642
3.492	0.8905974576996701
3.4930000000000003	0.9172758284809432
3.4939999999999998	0.9441772329314331
3.495	0.9714620130411729
3.496	0.9992905108001116
3.497	1.0278230681982468
3.498	1.0572200272255765
3.499	1.0876417298720606
3.5	1.1192485181276965
3.5010000000000003	1.1611518719120464
3.502	1.204018502077629
3.503	1.247466257406654
3.504	1.291112986681197
3.505	1.3345765386834105
3.5060000000000002	1.377474762195447
3.507	1.4194255059994014
3.508	1.4600466188774262
3.5090000000000003	1.4989559496116718
3.51	1.535771346984221
3.511	1.5674862977921737
3.512	1.5965020650442368
3.513	1.6225955497640792
3.5140000000000002	1.6455436529753644
3.515	1.6651232757017267
3.516	1.6811113189668312
3.5170000000000003	1.6932846837943365
3.518	1.701420271207884
3.519	1.705294982231142
3.52	1.7046857178877568
3.521	1.6910690377965665
3.5220000000000002	1.6730252353802668
3.523	1.6508342626567598
3.524	1.624776071643924
3.5250000000000004	1.5951306143596307
3.526	1.5621778428218078
3.527	1.5261977090482828
3.528	1.4874701650569868
3.529	1.4462751628657906
3.5300000000000002	1.4028926544925602
3.531	1.3570370920470474
3.532	1.309588200176999
3.5330000000000004	1.260860203621986
3.534	1.2111673271216672
3.535	1.1608237954155476
3.536	1.1101438332432867
3.537	1.0594416653444558
3.5380000000000003	1.0090315164586257
3.5389999999999997	0.9592276113254558
3.54	0.9103441746844513
3.541	0.8662795928458595
3.542	0.8235467070652942
3.543	0.7822425201689615
3.544	0.7424640349831219
3.545	0.7043082543339811
3.5460000000000003	0.6678721810477474
3.5469999999999997	0.6332528179506922
3.548	0.6005471678689783
3.549	0.5698522336288746
3.55	0.5412650180565903
3.551	0.5196327552097236
3.552	0.5000143238812327
3.553	0.4822188340954294
3.5540000000000003	0.46605539587662925
3.5549999999999997	0.45133311924917485
3.556	0.4378611142373622
3.557	0.42544849086553205
3.558	0.41390435915800045
3.559	0.40303782913908476
3.56	0.3926580108331168
3.561	0.37911544305621825
3.5620000000000003	0.36588741741715514
3.5629999999999997	0.3529926543165213
3.564	0.3404498741548702
3.565	0.32827779733279516
3.566	0.3164951442508669
3.567	0.30512063530965683
3.568	0.29417299090975146
3.569	0.283670931451722
3.5700000000000003	0.2736331773361405
3.5709999999999997	0.26469760257106084
3.572	0.25622624948852
3.573	0.24820031402804757
3.574	0.24060099212915753
3.575	0.23340947973136475
3.576	0.2266069727741935
3.577	0.22017466719715842
3.5780000000000003	0.21409375893977478
3.5789999999999997	0.20834544394156843
3.58	0.20291091814204698
3.581	0.19780651123883436
3.582	0.19297615609467483
3.583	0.18839891933041172
3.584	0.18405386756689435
3.585	0.1799200674249659
3.5860000000000003	0.17597658552547
3.5869999999999997	0.17220248848925698
3.588	0.16857684293716546
3.589	0.16507871549004566
3.59	0.16168717276874117
3.591	0.15793296813627838
3.592	0.15427065197179693
3.593	0.15070646139661417
3.5940000000000003	0.1472466335320477
3.5949999999999998	0.14389740549942104
3.596	0.1406650144200473
3.597	0.13755569741524995
3.598	0.13457569160634658
3.599	0.13173123411465495
3.6	0.1290285620614967
3.601	0.1267695145523144
3.6020000000000003	0.12464681145253619
3.6029999999999998	0.12264877461171875
3.604	0.12076372587941242
3.605	0.11897998710517373
3.606	0.11728588013855569
3.607	0.11566972682911154
3.608	0.11411984902639663
3.609	0.11262456857996411
3.6100000000000003	0.11117220733936728
3.6109999999999998	0.10953590541080876
3.612	0.10793220770497194
3.613	0.10636247738919186
3.614	0.1048280776308007
3.615	0.10333037159713068
3.616	0.10187072245551607
3.617	0.10045049337328905
3.6180000000000003	0.09907104751778194
3.6189999999999998	0.09773374805632945
3.62	0.09643995815626208
3.621	0.09523374567514277
3.622	0.09407118092703143
3.623	0.0929510389162163
3.624	0.09187209464698716
3.625	0.09083312312363226
3.6260000000000003	0.0898328993504399
3.627	0.08887019833170016
3.628	0.08794379507170011
3.629	0.08705246457472975
3.63	0.0861949818450774
3.6310000000000002	0.08537321646016627
3.632	0.0845826613012641
3.633	0.08382190382277233
3.6340000000000003	0.08308953147909243
3.635	0.08238413172462716
3.636	0.08170429201377709
3.637	0.0810485998009449
3.638	0.08041564254053214
3.6390000000000002	0.0798040076869403
3.64	0.07921228269457176
3.641	0.07861137423231723
3.6420000000000003	0.07802922816345337
3.643	0.07746610956574701
3.644	0.07692228351696323
3.645	0.07639801509486888
3.646	0.0758935693772298
3.6470000000000002	0.07540921144181185
3.648	0.07494520636638159
3.649	0.07450181922870487
3.6500000000000004	0.0740793151065476
3.651	0.07368334882148188
3.652	0.0733084690563279
3.653	0.07295461423771256
3.654	0.07262172279226203
3.6550000000000002	0.07230973314660258
3.656	0.07201858372736084
3.657	0.071748212961163
3.6580000000000004	0.07149855927463536
3.659	0.0712695610944046
3.66	0.07106115684709667
3.661	0.07089462374559881
3.662	0.07074726817050334
3.6630000000000003	0.07061773528866322
3.664	0.07050467026693154
3.665	0.07040671827216125
3.666	0.07032252447120535
3.667	0.07025073403091685
3.668	0.07018999211814869
3.669	0.07013894389975396
3.67	0.07009623454258561
3.6710000000000003	0.07000018925859962
3.6719999999999997	0.06991342892438833
3.673	0.06983825446164683
3.674	0.06977696679207047
3.675	0.06973186683735447
3.676	0.06970525551919401
3.677	0.0696994337592844
3.678	0.06971670247932087
3.6790000000000003	0.06975936260099863
3.6799999999999997	0.0698297150460129
3.681	0.06992857127376656
3.682	0.07005981193868917
3.683	0.07022582823291797
3.684	0.07042901134859027
3.685	0.07067175247784309
3.686	0.07095644281281373
3.6870000000000003	0.07128547354563954
3.6879999999999997	0.07166123586845727
3.689	0.07208612097340478
3.69	0.07256252005261876
3.691	0.07309452603107905
3.692	0.07368272523275687
3.693	0.07432940571446515
3.694	0.07503685553301753
3.6950000000000003	0.07580736274522781
3.6959999999999997	0.07664321540790833
3.697	0.07754670157787401
3.698	0.07852010931193709
3.699	0.07956572666691139
3.7	0.08068584169961085
3.701	0.08199637464550552
3.702	0.08337909458404517
3.7030000000000003	0.08482940277333734
3.7039999999999997	0.08634270047148694
3.705	0.08791438893660358
3.706	0.0895398694267921
3.707	0.09121454320016006
3.708	0.09293381151481517
3.709	0.09469307562886278
3.71	0.09648773680041055
3.7110000000000003	0.09817951758205062
3.7119999999999997	0.09990559967713135
3.713	0.10166948608349091
3.714	0.10347467979896208
3.715	0.10532468382138074
3.716	0.10722300114858288
3.717	0.10917313477840192
3.718	0.11117858770867377
3.7190000000000003	0.11324286293723451
3.7199999999999998	0.11536946346191644
3.721	0.1176902625455325
3.722	0.1200726129048818
3.723	0.12251223752174142
3.724	0.12500485937788858
3.725	0.12754620145509712
3.726	0.13013198673514426
3.7270000000000003	0.13275793819980722
3.7279999999999998	0.13541977883085857
3.729	0.13811323161007913
3.73	0.1408340195192414
3.731	0.1435832445241738
3.732	0.14635092462356908
3.733	0.14913245680016746
3.734	0.1519232380367129
3.7350000000000003	0.1547186653159493
3.7359999999999998	0.1575141356206156
3.737	0.16030504593345946
3.738	0.16308679323721983
3.739	0.16585477451464065
3.74	0.16860438674846578
3.741	0.1712796254475658
3.742	0.1739304043093949
3.7430000000000003	0.1765552355575375
3.7439999999999998	0.17915263141557336
3.745	0.18172110410709041
3.746	0.18425916585566846
3.747	0.1867653288848919
3.748	0.18923810541834513
3.749	0.19167600767960918
3.75	0.19407754789226847
3.7510000000000003	0.19635938286153437
3.752	0.19860684116380684
3.753	0.20082339595711998
3.754	0.203012520399501
3.755	0.2051776876489809
3.7560000000000002	0.2073223708635908
3.757	0.20945004320135888
3.758	0.21156417782031622
3.7590000000000003	0.21366824787849384
3.76	0.2157657265339191
3.761	0.21793164497329073
3.762	0.22009358147574898
3.763	0.2222506723491028
3.7640000000000002	0.22440205390116116
3.765	0.2265468624397301
3.766	0.2286842342726186
3.7670000000000003	0.2308133057076356
3.768	0.23293321305258627
3.769	0.23504309261528236
3.77	0.23714208070352902
3.771	0.23921504158677787
3.7720000000000002	0.24127624858321683
3.773	0.24332570297267367
3.774	0.24536340603497903
3.7750000000000004	0.2473893590499634
3.776	0.24940356329745375
3.777	0.25140602005728335
3.778	0.2533967306092791
3.779	0.2553756962332716
3.7800000000000002	0.2573429182090914
3.781	0.2592727693181833
3.782	0.2611924325810872
3.7830000000000004	0.2631034625199598
3.784	0.2650074136569544
3.785	0.2669058405142303
3.786	0.2688002976139408
3.787	0.2706923394782427
3.7880000000000003	0.27258352062929275
3.789	0.27447539558924516
3.79	0.2763695188802566
3.7910000000000004	0.2783405616504079
3.792	0.2803125304852661
3.793	0.2822825485963288
3.794	0.28424773919508706
3.795	0.28620522549303556
3.7960000000000003	0.2881521307016691
3.7969999999999997	0.290085578032479
3.798	0.2920026906969623
3.799	0.2939005919066104
3.8	0.295776404872918
3.801	0.2975267531927261
3.802	0.29925535057791713
3.803	0.3009654111257224
3.8040000000000003	0.3026601489333729
3.8049999999999997	0.3043427780980969
3.806	0.3060165127171278
3.807	0.3076845668876938
3.808	0.30935015470702604
3.809	0.3110164902723556
3.81	0.31268678768091157
3.811	0.31444836231464035
3.8120000000000003	0.3162152299384993
3.8129999999999997	0.317985507602158
3.814	0.31975731235529153
3.815	0.32152876124756935
3.816	0.3232979713286643
3.817	0.3250630596482489
3.818	0.3268221432559936
3.819	0.32857333920157117
3.8200000000000003	0.33031476453465414
3.8209999999999997	0.33199777727419894
3.822	0.33367008738124304
3.823	0.33533264578610544
3.824	0.336986403419108
3.825	0.33863231121057275
3.826	0.3402713200908194
3.827	0.3419043809901698
3.8280000000000003	0.34353244483894596
3.8289999999999997	0.3451564625674669
3.83	0.34677738510605666
3.831	0.348422768259328
3.832	0.3500653456666853
3.833	0.35170445584182664
3.834	0.35333943729844786
3.835	0.35496962855024705
3.8360000000000003	0.3565943681109223
3.8369999999999997	0.35821299449416877
3.838	0.35982484621368666
3.839	0.3614292617831712
3.84	0.36302557971632043
3.841	0.364617014353297
3.842	0.36619879348275863
3.843	0.3677700207198298
3.8440000000000003	0.3693297996796348
3.8449999999999998	0.3708772339772954
3.846	0.37241142722793796
3.847	0.3739314830466843
3.848	0.37543650504865866
3.849	0.3769255968489856
3.85	0.3783978620627874
3.851	0.3797885361762915
3.8520000000000003	0.3811644617292099
3.8529999999999998	0.38252861313235537
3.854	0.3838839647965447
3.855	0.3852334911325905
3.856	0.3865801665513079
3.857	0.3879269654635119
3.858	0.3892768622800158
3.859	0.3906328314116347
3.8600000000000003	0.3919978472691835
3.8609999999999998	0.39348484470207346
3.862	0.394980173413517
3.863	0.39648014354532074
3.864	0.39798106523929383
3.865	0.3994792486372454
3.866	0.40097100388098256
3.867	0.4024526411123145
3.8680000000000003	0.4039204704730504
3.8689999999999998	0.40537080210499676
3.87	0.4067999461499647
3.871	0.4080609969881336
3.872	0.4093021602660687
3.873	0.41052842586870786
3.874	0.41174478368098744
3.875	0.41295622358784534
3.8760000000000003	0.4141677354742196
3.877	0.4153843092250459
3.878	0.41661093472526384
3.879	0.4178526018598092
3.88	0.41911430051362
3.8810000000000002	0.420179579922512
3.882	0.421288291265945
3.883	0.4224588450742583
3.8840000000000003	0.4237096518777911
3.885	0.42505912220688047
3.886	0.4265256665918676
3.887	0.4281276955630892
3.888	0.4298836196508848
3.8890000000000002	0.4318118493855939
3.89	0.4339307952975536
3.891	0.4374661868357416
3.8920000000000003	0.4411559447683064
3.893	0.44494530878202776
3.894	0.4487795185636974
3.895	0.4526038138000952
3.896	0.4563634341780076
3.8970000000000002	0.46000361938422124
3.898	0.4634696091055177
3.899	0.4667066430286837
3.9000000000000004	0.4696599608405052
3.901	0.4704373121493462
3.902	0.4709327897554676
3.903	0.471202996380709
3.904	0.47130453474691136
3.9050000000000002	0.47129400757591505
3.906	0.4712280175895608
3.907	0.471163167509689
3.9080000000000004	0.4711560600581403
3.909	0.4712632979567552
3.91	0.47154148392737444
3.911	0.47336552577033736
3.912	0.47539382385150075
3.9130000000000003	0.4776030836152214
3.914	0.4799700105058531
3.915	0.4824713099677525
3.9160000000000004	0.48508368744527663
3.917	0.48778384838277766
3.918	0.49054849822461616
3.919	0.49335434241514425
3.92	0.49617808639871885
3.9210000000000003	0.4987456241098672
3.9219999999999997	0.5012996732003367
3.923	0.5038321398120533
3.924	0.5063349300869346
3.925	0.508799950166903
3.926	0.5112191061938808
3.927	0.5135843043097869
3.928	0.5158874506565437
3.9290000000000003	0.5181204513760734
3.9299999999999997	0.5202752126102942
3.931	0.5221939988657499
3.932	0.5240274271097632
3.933	0.5257764726742795
3.934	0.5274421108912436
3.935	0.5290253170925985
3.936	0.530527066610289
3.9370000000000003	0.5319483347762602
3.9379999999999997	0.5332900969224547
3.939	0.5345533283808187
3.94	0.5357390044832953
3.941	0.5370712566974919
3.942	0.538314379605408
3.943	0.539455823924704
3.944	0.5404830403730425
3.9450000000000003	0.5413834796680854
3.9459999999999997	0.5421445925274933
3.947	0.5427538296689292
3.948	0.5431986418100538
3.949	0.5434664796685293
3.95	0.5435447939620174
3.951	0.5429990397787571
3.952	0.5422642389585249
3.9530000000000003	0.5413534177116744
3.9539999999999997	0.5402796022485611
3.955	0.5390558187795367
3.956	0.5376950935149569
3.957	0.5362104526651752
3.958	0.5346149224405448
3.959	0.532921529051421
3.96	0.5311432987081571
3.9610000000000003	0.5293068463307723
3.9619999999999997	0.5274107858617955
3.963	0.5254673199534156
3.964	0.5234886512578277
3.965	0.5214869824272232
3.966	0.5194745161137939
3.967	0.5174634549697337
3.968	0.5154660016472341
3.9690000000000003	0.5134943587984868
3.9699999999999998	0.5115607290756867
3.971	0.5095829262529205
3.972	0.5076732623985521
3.973	0.5058496607028401
3.974	0.5041300443560429
3.975	0.5025323365484211
3.976	0.5010744604702332
3.9770000000000003	0.49977433931173787
3.9779999999999998	0.49864989626319595
3.979	0.4977190545148646
3.98	0.4969997372570044
3.981	0.4970381732801932
3.982	0.4972919616531397
3.983	0.4977470070448716
3.984	0.49838921412441667
3.9850000000000003	0.4992044875608031
3.9859999999999998	0.5001787320230574
3.987	0.5012978521802091
3.988	0.5025477527012844
3.989	0.5039143382553117
3.99	0.5053835135113194
3.991	0.5069411831383339
3.992	0.5085732518053836
3.9930000000000003	0.510265624181497
3.9939999999999998	0.5120042049356995
3.995	0.5137748987370222
3.996	0.5155636102544903
3.997	0.5173562441571322
3.998	0.5191387051139768
3.999	0.5208968977940499
4.	0.5226167268663804

==> anc/Fig4-V_chi0.6.dat <==
2.	0.011165097022303342
2.001	0.011181599368964075
2.002	0.011198142449302742
2.003	0.011214726351235957
2.004	0.011231351162680309
2.005	0.01124801697155241
2.006	0.011264723865768865
2.007	0.011281471933246289
2.008	0.01129826126190127
2.009	0.011315091939650421
2.01	0.011331964054410348
2.011	0.011348877694097662
2.012	0.011365832946628955
2.013	0.011382829899920838
2.014	0.011399868641889918
2.015	0.011416949260452806
2.016	0.011434071843526093
2.017	0.011451236479026392
2.018	0.011468443254870307
2.019	0.01148569225897445
2.02	0.011502983579255414
2.021	0.01152031645015806
2.022	0.011537691864796303
2.023	0.011555109962812317
2.024	0.011572570883848254
2.025	0.011590074767546284
2.026	0.011607621753548576
2.027	0.011625211981497302
2.028	0.011642845591034613
2.029	0.01166052272180268
2.03	0.011678243513443671
2.031	0.011696008046558569
2.032	0.011713816523408967
2.033	0.011731669087215296
2.034	0.011749565881197972
2.035	0.011767507048577425
2.036	0.011785492732574057
2.037	0.011803523076408296
2.038	0.011821598223300563
2.039	0.011839718316471286
2.04	0.011857883499140865
2.041	0.01187609494728169
2.042	0.011894351708771194
2.043	0.011912653864238775
2.044	0.01193100149431381
2.045	0.0119493946796257
2.046	0.011967833500803835
2.047	0.011986318038477618
2.048	0.01200484837327642
2.049	0.012023424585829647
2.05	0.012042046756766686
2.051	0.012060710935884978
2.052	0.012079421478938706
2.053	0.012098178710850116
2.054	0.012116982956541445
2.055	0.012135834540934943
2.056	0.012154733788952828
2.057	0.012173681025517346
2.058	0.012192676575550739
2.059	0.01221172076397525
2.06	0.012230813915713103
2.061	0.012249959491915681
2.062	0.012269154491201592
2.063	0.012288399048418589
2.064	0.012307693298414399
2.065	0.012327037376036775
2.066	0.012346431416133462
2.067	0.012365875553552215
2.068	0.012385369923140759
2.069	0.01240491465974685
2.07	0.012424509898218231
2.071	0.012444156843429609
2.072	0.012463854495351638
2.073	0.012483602923981957
2.074	0.012503402199318192
2.075	0.012523252391357978
2.076	0.01254315357009892
2.077	0.012563105805538662
2.078	0.012583109167674822
2.079	0.01260316372650504
2.08	0.012623269552026924
2.081	0.012643420724026522
2.082	0.012663623665756175
2.083	0.012683878810256644
2.084	0.012704186590568664
2.085	0.012724547439732998
2.086	0.012744961790790398
2.087	0.012765430076781626
2.088	0.012785952730747417
2.089	0.012806530185728535
2.09	0.01282716287476573
2.091	0.012847860557627348
2.092	0.012868613775370324
2.093	0.012889422395779204
2.094	0.012910286286638522
2.095	0.012931205315732825
2.096	0.012952179350846629
2.097	0.01297320825976448
2.098	0.012994291910270916
2.099	0.013015430170150478
2.1	0.013036622907187687
2.101	0.013057858853271008
2.102	0.01307914968698385
2.103	0.013100495951013548
2.104	0.013121898188047413
2.105	0.013143356940772781
2.106	0.013164872751876984
2.107	0.013186446164047358
2.108	0.013208077719971213
2.109	0.013229767962335888
2.11	0.01325151743382871
2.111	0.013273335670216093
2.112	0.013295213676071175
2.113	0.013317151449046199
2.114	0.013339148986793399
2.115	0.013361206286965015
2.116	0.013383323347213264
2.117	0.013405500165190386
2.118	0.013427736738548617
2.119	0.013450033064940197
2.12	0.013472389142017342
2.121	0.01349479849464573
2.122	0.013517267985554252
2.123	0.013539798004685246
2.124	0.013562388941981019
2.125	0.013585041187383911
2.126	0.013607755130836247
2.127	0.013630531162280355
2.128	0.013653369671658576
2.129	0.013676271048913214
2.13	0.01369923568398661
2.1310000000000002	0.013722266494825141
2.132	0.013745361190154709
2.133	0.013768520006705285
2.134	0.013791743181206828
2.135	0.0138150309503893
2.136	0.013838383550982674
2.137	0.01386180121971689
2.138	0.013885284193321922
2.1390000000000002	0.013908832708527738
2.14	0.013932447002064282
2.141	0.013956131386346826
2.142	0.013979881775408801
2.143	0.014003698158968935
2.144	0.014027580526745973
2.145	0.01405152886845862
2.146	0.014075543173825622
2.147	0.014099623432565708
2.148	0.014123769634397619
2.149	0.014147981769040066
2.15	0.014172259826211791
2.151	0.014196592369559016
2.152	0.014220991507362234
2.153	0.014245457921829397
2.154	0.014269992295168489
2.155	0.014294595309587484
2.156	0.01431926764729437
2.157	0.014344009990497094
2.158	0.014368823021403642
2.159	0.01439370742222199
2.16	0.014418663875160121
2.161	0.01444370305410473
2.162	0.014468815044028771
2.163	0.014493999921583933
2.164	0.014519257763421911
2.165	0.01454458864619437
2.166	0.014569992646553008
2.167	0.01459546984114951
2.168	0.014621020306635575
2.169	0.014646644119662867
2.17	0.014672341356883082
2.171	0.014698209558343195
2.172	0.014724145430427174
2.173	0.014750143142914243
2.174	0.014776196865583655
2.175	0.01480230076821466
2.176	0.01482844902058651
2.177	0.01485463579247843
2.178	0.014880855253669674
2.179	0.014907101573939487
2.18	0.014933368923067127
2.181	0.014959346614722206
2.182	0.014985352150921444
2.183	0.015011398177571942
2.184	0.01503749734058081
2.185	0.015063662285855126
2.186	0.015089905659302003
2.187	0.015116240106828537
2.188	0.015142678274341842
2.189	0.015169232807748996
2.19	0.015195916352957108
2.191	0.0152230531397504
2.192	0.015250325346287525
2.193	0.015277726734604214
2.194	0.01530525106673624
2.195	0.01533289210471936
2.196	0.01536064361058935
2.197	0.01538849934638194
2.198	0.015416453074132905
2.199	0.015444498555878003
2.2	0.015472629553653004
2.201	0.01550072007991145
2.202	0.015528890903821743
2.203	0.015557143044970077
2.204	0.01558547752294266
2.205	0.015613895357325663
2.206	0.015642397567705295
2.207	0.015670985173667745
2.208	0.015699659194799227
2.209	0.01572842065068591
2.21	0.015757270560914
2.211	0.01578622771704599
2.212	0.015815274289602315
2.213	0.01584441022107968
2.214	0.01587363545397481
2.215	0.01590294993078444
2.216	0.015932353594005296
2.217	0.015961846386134078
2.218	0.015991428249667525
2.219	0.016021099127102353
2.22	0.016050858960935305
2.221	0.016080697708520164
2.222	0.016110625902656755
2.223	0.016140644091001972
2.224	0.01617075282121273
2.225	0.0162009526409459
2.226	0.016231244097858397
2.227	0.016261627739607116
2.228	0.016292104113848974
2.229	0.01632267376824084
2.23	0.016353337250439626
2.231	0.016384093441556658
2.232	0.016414944656797183
2.233	0.016445891544820835
2.234	0.016476934754287294
2.235	0.016508074933856216
2.236	0.01653931273218728
2.237	0.016570648797940114
2.238	0.016602083779774398
2.239	0.016633618326349794
2.24	0.016665253086325972
2.241	0.01669700317609999
2.242	0.016728853899761528
2.243	0.016760805029137682
2.2439999999999998	0.016792856336055536
2.245	0.0168250075923422
2.246	0.01685725856982473
2.247	0.016889609040330236
2.248	0.01692205877568582
2.249	0.016954607547718544
2.25	0.016987255128255514
2.251	0.01701997669881215
2.252	0.01705279811184913
2.253	0.01708572062951548
2.254	0.017118745513960178
2.255	0.017151874027332252
2.2560000000000002	0.01718510743178072
2.257	0.017218446989454565
2.258	0.017251893962502814
2.259	0.017285449613074474
2.26	0.017319115203318556
2.261	0.017352799305531446
2.262	0.01738660148928159
2.263	0.01742052863428483
2.2640000000000002	0.01745458762025703
2.265	0.017488785326913985
2.266	0.01752312863397155
2.267	0.017557624421145564
2.268	0.01759227956815186
2.269	0.01762710095470629
2.27	0.017662095460524656
2.271	0.017697598644406523
2.2720000000000002	0.017733268787039565
2.273	0.01776909284819512
2.274	0.017805057787644567
2.275	0.01784115056515928
2.276	0.017877358140510627
2.277	0.017913667473469994
2.278	0.017950065523808713
2.279	0.017986539251298173
2.2800000000000002	0.018023075615709757
2.281	0.018059318999341534
2.282	0.018095619701709264
2.283	0.018131985444855423
2.284	0.018168423950822486
2.285	0.018204942941652945
2.286	0.018241550139389242
2.287	0.01827825326607387
2.2880000000000003	0.01831506004374932
2.289	0.018351978194458038
2.29	0.018389015440242514
2.291	0.018426313578931274
2.292	0.01846373813097553
2.293	0.018501288692612555
2.294	0.018538964860079582
2.295	0.01857676622961388
2.296	0.01861469239745272
2.297	0.018652742959833372
2.298	0.018690917512993066
2.299	0.01872921565316908
2.3	0.018767636976598667
2.301	0.018806145673176265
2.302	0.018844778891320902
2.303	0.018883538373108823
2.304	0.018922425860616248
2.305	0.018961443095919416
2.306	0.01900059182109451
2.307	0.01903987377821777
2.308	0.019079290709365423
2.309	0.019118844356613696
2.31	0.019158536462038786
2.311	0.01919839957918183
2.312	0.01923840277129264
2.313	0.019278545913085938
2.314	0.01931882887927641
2.315	0.01935925154457878
2.316	0.01939981378370776
2.317	0.01944051547137808
2.318	0.01948135648230442
2.319	0.019522336691201504
2.32	0.019563455972784048
2.321	0.019604698520336295
2.322	0.019646080840393133
2.323	0.019687603758059016
2.324	0.019729268098438387
2.325	0.0197710746866357
2.326	0.019813024347755354
2.327	0.01985511790690181
2.328	0.019897356189179503
2.329	0.019939740019692894
2.33	0.01998227022354638
2.331	0.020024935549991615
2.332	0.020067749631855713
2.333	0.02011071402611299
2.334	0.020153830289737718
2.335	0.02019709997970422
2.336	0.020240524652986803
2.337	0.02028410586655979
2.338	0.020327845177397445
2.339	0.020371744142474096
2.34	0.020415804318764046
2.341	0.020460064157321378
2.342	0.020504486085035765
2.343	0.020549069422876702
2.344	0.020593813491813655
2.345	0.02063871761281612
2.346	0.02068378110685353
2.347	0.02072900329489538
2.348	0.020774383497911126
2.349	0.020819921036870272
2.35	0.02086561523274225
2.351	0.020911412871161723
2.352	0.020957368992392672
2.3529999999999998	0.02100348610136426
2.354	0.02104976670300566
2.355	0.02109621330224599
2.356	0.021142828404014432
2.357	0.02118961451324016
2.358	0.021236574134852294
2.359	0.02128370977378001
2.36	0.021331023934952464
2.3609999999999998	0.021378565585370837
2.362	0.021426287952009133
2.363	0.021474190723913315
2.364	0.021522273590129412
2.365	0.02157053623970345
2.366	0.02161897836168139
2.367	0.021667599645109257
2.368	0.02171639977903306
2.3689999999999998	0.0217653784524988
2.37	0.02181453535455251
2.371	0.021863840992285846
2.372	0.02191332600530243
2.373	0.021962991851251574
2.374	0.022012839987782536
2.375	0.022062871872544628
2.376	0.02211308896318715
2.377	0.022163492717359397
2.378	0.022214084592710685
2.379	0.02226486604689027
2.38	0.022315838537547466
2.3810000000000002	0.022367000199377114
2.382	0.022418356014374124
2.383	0.022469907641578996
2.384	0.022521656740032203
2.385	0.022573604968774225
2.386	0.022625753986845562
2.387	0.02267810545328664
2.388	0.022730661027137965
2.3890000000000002	0.02278342236744003
2.39	0.02283639113323327
2.391	0.022889610182572576
2.392	0.02294303747857407
2.393	0.02299667218336826
2.394	0.023050513459085688
2.395	0.023104560467856815
2.396	0.023158812371812183
2.3970000000000002	0.02321326833308232
2.398	0.023267927513797703
2.399	0.023322789076088857
2.4	0.023377852182086305
2.401	0.02343304358678311
2.402	0.02348843924775861
2.403	0.023544042715454638
2.404	0.02359985754031309
2.4050000000000002	0.023655887272775865
2.406	0.02371213546328478
2.407	0.023768605662281745
2.408	0.02382530142020863
2.409	0.0238822262875073
2.41	0.02393938381461966
2.411	0.02399684317235719
2.412	0.02405453831380003
2.4130000000000003	0.024112468812397984
2.414	0.024170634241600767
2.415	0.02422903417485818
2.416	0.02428766818562
2.417	0.024346535847336
2.418	0.024405636733455974
2.419	0.024464970417429645
2.42	0.024524536472706818
2.421	0.02458429398911373
2.422	0.024644285477276654
2.423	0.02470451296419825
2.424	0.024764978476881264
2.425	0.024825684042328405
2.426	0.024886631687542415
2.427	0.024947823439525958
2.428	0.025009261325281775
2.429	0.02507094737181258
2.43	0.025132883606121113
2.431	0.02519506811589486
2.432	0.02525750710619811
2.433	0.025320202842779957
2.434	0.025383157591389514
2.435	0.025446373617775814
2.436	0.02550985318768798
2.437	0.025573598566875088
2.438	0.025637612021086265
2.439	0.025701895816070543
2.44	0.025766452217577035
2.441	0.025831340208000562
2.442	0.02589650189907205
2.443	0.025961936119168045
2.444	0.026027641696665212
2.445	0.026093617459940162
2.446	0.026159862237369547
2.447	0.02622637485732993
2.448	0.026293154148197957
2.449	0.026360198938350253
2.45	0.026427508056163465
2.451	0.02649497423483473
2.452	0.026562708827930995
2.453	0.026630717093839757
2.454	0.026699004290948538
2.455	0.026767575677644775
2.456	0.02683643651231599
2.457	0.02690559205334968
2.458	0.02697504755913337
2.459	0.02704480828805449
2.46	0.02711487949850057
2.461	0.02718536658530498
2.462	0.02725616860153386
2.463	0.027327284736699133
2.464	0.027398714180312818
2.465	0.0274704561218869
2.466	0.027542509750933402
2.467	0.02761487425696424
2.468	0.027687548829491437
2.469	0.027760532658026978
2.47	0.02783382493208288
2.471	0.02790735973617144
2.472	0.02798120531056186
2.473	0.028055364790523674
2.474	0.028129841311326457
2.475	0.028204638008239684
2.476	0.028279758016532926
2.477	0.02835520447147572
2.478	0.028430980508337648
2.479	0.028507089262388177
2.48	0.028583533868896876
2.481	0.028660306521399278
2.482	0.02873742196003436
2.483	0.028814883983206994
2.484	0.028892696389322143
2.485	0.028970862976784743
2.4859999999999998	0.02904938754399973
2.487	0.029128273889372076
2.488	0.029207525811306638
2.489	0.02928714710820839
2.49	0.0293671415784823
2.491	0.02944761750175967
2.492	0.02952846786302349
2.493	0.029609690128483156
2.4939999999999998	0.029691281764348057
2.495	0.029773240236827623
2.496	0.029855563012131176
2.497	0.029938247556468144
2.498	0.03002129133604796
2.499	0.030104691817079934
2.5	0.030188446465773507
2.501	0.03027238093518731
2.502	0.030356674917599722
2.503	0.030441336292138396
2.504	0.030526372937930882
2.505	0.030611792734104838
2.5060000000000002	0.03069760355978792
2.507	0.030783813294107672
2.508	0.030870429816191754
2.509	0.03095746100516779
2.51	0.031044914740163392
2.511	0.031132945708754065
2.512	0.031221406084137822
2.513	0.031310294847960635
2.5140000000000002	0.031399610981868484
2.515	0.03148935346750721
2.516	0.0315795212865228
2.517	0.031670113420561176
2.518	0.03176112885126828
2.519	0.03185256656029008
2.52	0.03194442552927242
2.521	0.03203661098903443
2.5220000000000002	0.032129221353917235
2.523	0.032222261287434974
2.524	0.03231573545310192
2.525	0.0324096485144323
2.526	0.032504005134940346
2.527	0.03259880997814032
2.528	0.03269406770754637
2.529	0.03278978298667277
2.5300000000000002	0.03288596047903378
2.531	0.0329825988486744
2.532	0.03307970912218225
2.533	0.03317729632667573
2.534	0.03327536548927326
2.535	0.03337392163709332
2.536	0.033472969797254226
2.537	0.03357251499687444
2.5380000000000003	0.03367256226307243
2.539	0.03377311662296652
2.54	0.033874183103675175
2.541	0.03397590089650231
2.542	0.0340781327332181
2.543	0.03418087550977824
2.544	0.0342841261221383
2.545	0.03438788146625398
2.5460000000000003	0.034492138438081
2.547	0.03459689393357492
2.548	0.03470214484869145
2.549	0.03480788807938625
2.55	0.03491412052161498
2.551	0.035020585536350866
2.552	0.03512754892028847
2.553	0.03523502293514002
2.5540000000000003	0.03534301984261773
2.555	0.035451551904433685
2.556	0.035560631382300104
2.557	0.03567027053792916
2.558	0.03578048163303303
2.559	0.035891276929323944
2.56	0.03600266868851397
2.561	0.036114904590191246
2.5620000000000003	0.036227747210442036
2.563	0.03634119454322835
2.564	0.03645524458251236
2.565	0.036569895322256185
2.566	0.03668514475642195
2.567	0.03680099087897182
2.568	0.0369174316838678
2.569	0.03703446516507209
2.5700000000000003	0.03715208931654684
2.571	0.037270145124689395
2.572	0.03738879710663659
2.573	0.037508052771960516
2.574	0.037627919630233264
2.575	0.037748405191027
2.576	0.037869516963913705
2.577	0.037991262458465534
2.578	0.0381136491842546
2.5789999999999997	0.038236684650852976
2.58	0.038360376367832835
2.581	0.03848472613400418
2.582	0.03860974751580793
2.583	0.03873544836892303
2.584	0.03886183654902826
2.585	0.03898891991180255
2.586	0.03911670631292479
2.5869999999999997	0.03924520360807387
2.588	0.03937441965292873
2.589	0.039504362303168145
2.59	0.03963503941447105
2.591	0.03976667745136699
2.592	0.03989905241166289
2.593	0.040032158902016446
2.594	0.0401659915290853
2.5949999999999998	0.040300544899527085
2.596	0.0404358136199995
2.597	0.04057179229716006
2.598	0.040708475537666475
2.599	0.040845857948176426
2.6	0.04098393413534744
2.601	0.041122273377735566
2.602	0.041261321387560786
2.6029999999999998	0.04140109854894146
2.604	0.04154162524599599
2.605	0.041682921862842594
2.606	0.041825008783599675
2.607	0.041967906392385644
2.608	0.04211163507331872
2.609	0.04225621521051731
2.61	0.042401667188099755
2.6109999999999998	0.042548417297003094
2.612	0.04269605541411379
2.613	0.042844577323136804
2.614	0.042993978807777285
2.615	0.0431442556517404
2.616	0.04329540363873109
2.617	0.04344741855245453
2.618	0.0436002961766158
2.6189999999999998	0.04375403229491999
2.62	0.043908622691072256
2.621	0.04406378723747406
2.622	0.04421981435103124
2.623	0.04437671653734613
2.624	0.04453450630202087
2.625	0.044693196150657796
2.626	0.044852798588859176
2.627	0.0450133261222273
2.628	0.045174791256364484
2.629	0.045337206496872874
2.63	0.04550058434935481
2.6310000000000002	0.045664918726486134
2.632	0.0458302418536395
2.633	0.045996567363261284
2.634	0.0461639088877978
2.635	0.046332280059695335
2.636	0.04650169451140028
2.637	0.04667216587535878
2.638	0.04684370778401722
2.6390000000000002	0.047016333869821965
2.64	0.04719005776521917
2.641	0.047365292582428185
2.642	0.04754162826322702
2.643	0.04771905422916663
2.644	0.04789755990179807
2.645	0.04807713470267217
2.646	0.048257768053339964
2.6470000000000002	0.04843944937535251
2.648	0.04862216809026061
2.649	0.048805913619615324
2.65	0.048990675384967625
2.651	0.049175676103868984
2.652	0.04936171836877901
2.653	0.049548838068157575
2.654	0.04973707109046479
2.6550000000000002	0.04992645332416077
2.656	0.050117020657705375
2.657	0.05030880897955873
2.658	0.05050185417818086
2.659	0.05069619214203179
2.66	0.050891858759571654
2.661	0.051089629278919475
2.662	0.05128875541919989
2.6630000000000003	0.0514892282591967
2.664	0.051691038877693433
2.665	0.051894178353473916
2.666	0.05209863776532186
2.667	0.05230440819202098
2.668	0.05251148071235509
2.669	0.05271984640510772
2.67	0.052929496349062674
2.6710000000000003	0.05313989312376072
2.672	0.05335158833748558
2.673	0.05356460509927825
2.674	0.05377896651817957
2.675	0.05399469570323045
2.676	0.054211815763471824
2.677	0.054430349807944395
2.678	0.054650320945689126
2.6790000000000003	0.054871752285746984
2.68	0.05509466693715865
2.681	0.05531908259619636
2.682	0.05554502811271631
2.683	0.055772526923805965
2.684	0.056001602466552884
2.685	0.05623227817804434
2.686	0.05646457749536788
2.6870000000000003	0.05669852385561108
2.688	0.0569341406958612
2.689	0.057171451453205804
2.69	0.05741047956473235
2.691	0.057651965189705806
2.692	0.057895171605328505
2.693	0.05814007881097998
2.694	0.05838666680604007
2.6950000000000003	0.05863491558988862
2.696	0.05888480516190515
2.697	0.0591363155214695
2.698	0.059389426667961404
2.699	0.05964411860076061
2.7	0.059900371319246956
2.701	0.060156769377408076
2.702	0.060414772792463683
2.7030000000000003	0.060674446136241636
2.7039999999999997	0.06093585398056931
2.705	0.06119906089727489
2.706	0.06146413145818577
2.707	0.061731130235129786
2.708	0.06200012179993478
2.709	0.06227117072442826
2.71	0.06254434158043806
2.711	0.06282102268778203
2.7119999999999997	0.06309987464314686
2.713	0.06338088179120949
2.714	0.0636640284766465
2.715	0.0639492990441348
2.716	0.06423667783835134
2.717	0.06452614920397268
2.718	0.06481769748567576
2.719	0.06511130702813739
2.7199999999999998	0.0654069621760344
2.721	0.06570370441971987
2.722	0.06600251810088051
2.723	0.06630344470687952
2.724	0.06660652572508016
2.725	0.06691180264284527
2.726	0.06721931694753808
2.727	0.0675291101265217
2.7279999999999998	0.06784122366715924
2.729	0.06815569905681393
2.73	0.06847257778284861
2.731	0.06879182657538654
2.732	0.06911356620977278
2.733	0.06943784270411195
2.734	0.0697647020765091
2.735	0.07009419034506918
2.7359999999999998	0.07042635352789708
2.737	0.07076123764309791
2.738	0.07109888870877627
2.739	0.07143935274303723
2.74	0.07178267576398586
2.741	0.07213039370355505
2.742	0.07248097236821383
2.743	0.07283436747825935
2.7439999999999998	0.07319053475398876
2.745	0.07354942991569939
2.746	0.07391100868368805
2.747	0.07427522677825205
2.748	0.0746420399196887
2.749	0.07501140382829483
2.75	0.07538327422436775
2.751	0.07575469264075474
2.752	0.07612870560262404
2.753	0.07650544544769414
2.754	0.07688504451368307
2.755	0.07726763513830934
2.7560000000000002	0.07765334965929149
2.757	0.07804232041434753
2.758	0.07843467974119597
2.759	0.07883055997755518
2.76	0.0792300934611435
2.761	0.07963626234988785
2.762	0.08004617644492157
2.763	0.08045979536758693
2.7640000000000002	0.08087707873922621
2.765	0.08129798618118111
2.766	0.08172247731479393
2.767	0.08215051176140672
2.768	0.08258204914236159
2.769	0.08301704907900082
2.77	0.0834554711926661
2.771	0.08389508848766233
2.7720000000000002	0.08433817972461387
2.773	0.08478483704710711
2.774	0.08523515259872902
2.775	0.08568921852306637
2.776	0.08614712696370593
2.777	0.0866089700642347
2.778	0.08707483996823903
2.779	0.08754482881930592
2.7800000000000002	0.08801902876102236
2.781	0.08849740645739776
2.782	0.08898018713641888
2.783	0.08946747054649534
2.784	0.08995935643603678
2.785	0.09045594455345303
2.786	0.09095733464715326
2.787	0.09146362646554733
2.7880000000000003	0.09197491975704508
2.789	0.09249131427005566
2.79	0.09301290975298895
2.791	0.09354357829918714
2.792	0.09407941868516165
2.793	0.09462030203235673
2.794	0.09516609946221592
2.795	0.09571668209618346
2.7960000000000003	0.0962719210557036
2.797	0.09683168746221989
2.798	0.09739585243717655
2.799	0.09796428710201761
2.8	0.09853686257818707
2.801	0.09910598856164143
2.802	0.0996794498069173
2.803	0.10025756964306423
2.8040000000000003	0.10084067139913182
2.805	0.10142907840416887
2.806	0.10202311398722498
2.807	0.10262310147734947
2.808	0.10322936420359168
2.809	0.10384222549500119
2.81	0.1044620086806268
2.811	0.10509610307788382
2.8120000000000003	0.10573733778573702
2.813	0.10638560789151602
2.814	0.1070408084825513
2.815	0.10770283464617306
2.816	0.10837158146971147
2.817	0.10904694404049706
2.818	0.1097288174458594
2.819	0.11041709677312898
2.8200000000000003	0.11111167710963632
2.821	0.11180741440543923
2.822	0.11250954828739888
2.823	0.11321827924510434
2.824	0.11393380776814471
2.825	0.11465633434610938
2.826	0.11538605946858682
2.827	0.11612318362516642
2.8280000000000003	0.11686790730543761
2.829	0.1176204309989888
2.83	0.11838095519540945
2.831	0.11914918730620908
2.832	0.11992585078257627
2.833	0.12071117599762046
2.834	0.12150539332445
2.835	0.12230873313617431
2.836	0.12312142580590243
2.8369999999999997	0.12394370170674343
2.838	0.12477579121180675
2.839	0.1256179246942007
2.84	0.1264703325270347
2.841	0.12734183263269724
2.842	0.1282235473774855
2.843	0.12911518667697688
2.844	0.1300164604467484
2.8449999999999998	0.130927078602377
2.846	0.13184675105944016
2.847	0.13277518773351402
2.848	0.133712098540176
2.849	0.13465719339500348
2.85	0.13561018221357268
2.851	0.13655328703740915
2.852	0.1375047655272964
2.8529999999999998	0.13846538746996606
2.854	0.13943592265215024
2.855	0.14041714086057971
2.856	0.14140981188198656
2.857	0.14241470550310295
2.858	0.14343259151065957
2.859	0.14446423969138855
2.86	0.14551041983202154
2.8609999999999998	0.1465895915219763
2.862	0.14768376263604513
2.863	0.14879263085170508
2.864	0.14991589384643456
2.865	0.15105324929771202
2.866	0.15220439488301443
2.867	0.15336902827982024
2.868	0.1545468471656074
2.8689999999999998	0.15573754921785385
2.87	0.15694083211403811
2.871	0.15814197516471623
2.872	0.15935596825470696
2.873	0.16058338290190827
2.874	0.16182479062421642
2.875	0.16308076293952936
2.876	0.16435187136574453
2.877	0.16563868742075927
2.878	0.16694178262247159
2.879	0.16826172848877774
2.88	0.16959909653757566
2.8810000000000002	0.17095336930356217
2.882	0.17232627328681657
2.883	0.17371844600421874
2.884	0.17513052497264794
2.885	0.17656314770898346
2.886	0.1780169517301053
2.887	0.17949257455289136
2.888	0.18099065369422163
2.8890000000000002	0.18251182667097607
2.89	0.18405673100003261
2.891	0.1856517999164944
2.892	0.18727031184215548
2.893	0.18891134091703318
2.894	0.19057396128114554
2.895	0.19225724707450834
2.896	0.19396027243713956
2.8970000000000002	0.1956821115090573
2.898	0.19742183843027727
2.899	0.19917852734081753
2.9	0.20095125238069536
2.901	0.20268392346174116
2.902	0.20443412223871663
2.903	0.2062042661381943
2.904	0.20799677258674895
2.9050000000000002	0.2098140590109555
2.906	0.2116585428373864
2.907	0.21353264149261644
2.908	0.21543877240321974
2.909	0.2173793529957703
2.91	0.21935680069684313
2.911	0.2214329831361073
2.912	0.223547264494429
2.9130000000000003	0.22569845915577133
2.914	0.22788538150409451
2.915	0.23010684592336164
2.916	0.2323616667975348
2.917	0.23464865851057617
2.918	0.2369666354464489
2.919	0.23931441198911305
2.92	0.24169080252253178
2.9210000000000003	0.24403995368146708
2.922	0.24641866079600144
2.923	0.2488290514470194
2.924	0.2512732532154042
2.925	0.2537533936820395
2.926	0.2562716004278096
2.927	0.2588300010335959
2.928	0.2614307230802827
2.9290000000000003	0.26407589414875476
2.93	0.2667676418198931
2.931	0.26950659318504017
2.932	0.27229646725338164
2.933	0.27513948254456105
2.934	0.2780378575782232
2.935	0.28099381087400915
2.936	0.28400956095156366
2.9370000000000003	0.28708732633053163
2.938	0.2902293255305539
2.939	0.2934377770712754
2.94	0.2967148994723396
2.941	0.3001691564612215
2.942	0.30369008224622984
2.943	0.30727345624350016
2.944	0.31091505786917256
2.9450000000000003	0.31461066653938735
2.946	0.3183560616702798
2.947	0.3221470226779902
2.948	0.32597932897865717
2.949	0.3298487599884193
2.95	0.3337510951234169
2.951	0.3374357733830075
2.952	0.34115984432233804
2.9530000000000003	0.3449340170797778
2.954	0.3487690007936909
2.955	0.35267550460244657
2.956	0.3566642376444124
2.957	0.36074590905795595
2.958	0.36493122798144667
2.959	0.36923090355324834
2.96	0.37365564491173037
2.961	0.3785107413918666
2.9619999999999997	0.3834944685901694
2.963	0.38859968229975983
2.964	0.393819238313752
2.965	0.39914599242526694
2.966	0.40457280042742566
2.967	0.4100925181133421
2.968	0.4156980012761373
2.969	0.42138210570893003
2.9699999999999998	0.4271376872048389
2.971	0.4326436131560113
2.972	0.43822575735659386
2.973	0.4438960051997667
2.974	0.44966624207871014
2.975	0.45554835338659677
2.976	0.4615542245166069
2.977	0.46769574086191806
2.9779999999999998	0.47398478781570813
2.979	0.48043325077115767
2.98	0.48705301512143867
2.981	0.4938460370091191
2.982	0.5008347328507567
2.983	0.5080315898122876
2.984	0.5154490950596567
2.985	0.5230997357588064
2.9859999999999998	0.5309959990756785
2.987	0.539150372176219
2.988	0.5475753422263626
2.989	0.5562833963920552
2.99	0.5652870218392427
2.991	0.5753875141629757
2.992	0.5857607455286223
2.993	0.5963713965306631
2.9939999999999998	0.6071841477635785
2.995	0.618163679821854
2.996	0.6292746732999605
2.997	0.640481808792383
2.998	0.6517497668936074
2.999	0.663043228198104
3.	0.6743268733003585
3.0010000000000003	0.683560561767648
3.002	0.6928352995263275
3.003	0.702237271475573
3.004	0.711852662514532
3.005	0.7217676575423683
3.0060000000000002	0.7320684414582461
3.007	0.7428411991613164
3.008	0.7541721155507431
3.0090000000000003	0.7661473755256916
3.01	0.778853163985305
3.011	0.7954252292452172
3.012	0.8127153707628783
3.013	0.8306249514122158
3.0140000000000002	0.8490553340671585
3.015	0.8679078816016101
3.016	0.8870839568894995
3.0170000000000003	0.9064849228047552
3.018	0.926012142221272
3.019	0.9455669780130049
3.02	0.965050793053848
3.021	0.9801964621854753
3.0220000000000002	0.9953264719523874
3.023	1.01059482086681
3.024	1.0261555074409885
3.025	1.0421625301871615
3.026	1.0587698876175682
3.027	1.076131578244455
3.028	1.0944016005800454
3.029	1.113733953136586
3.0300000000000002	1.1342826344263246
3.0309999999999997	1.1560663523036738
3.032	1.1793825953725159
3.033	1.2043935615788648
3.034	1.2312614488687756
3.035	1.2601484551883066
3.036	1.2912167784834767
3.037	1.3246286167003432
3.0380000000000003	1.3605461677849668
3.0389999999999997	1.3991316296833436
3.04	1.4405472003415862
3.041	1.4987926575491068
3.042	1.5593539782059163
3.043	1.6215547190554556
3.044	1.6847184368410826
3.045	1.7481686883062384
3.0460000000000003	1.8112290301943639
3.0469999999999997	1.8732230192487889
3.048	1.9334742122130366
3.049	1.9913061658304387
3.05	2.046042436844436
3.051	2.059233096886321
3.052	2.0702644899396287
3.053	2.080749474875786
3.0540000000000003	2.092300910566219
3.0549999999999997	2.1065316558823324
3.056	2.125054569695571
3.057	2.149482510877336
3.058	2.181428338299053
3.059	2.2225049108321646
3.06	2.2743250873480543
3.061	2.3365703875612387
3.0620000000000003	2.412902060358091
3.0629999999999997	2.5050500154679156
3.064	2.614744162620292
3.065	2.7437144115445022
3.066	2.893690671970006
3.067	3.0664028536263026
3.068	3.2635808662426533
3.069	3.486954619548546
3.0700000000000003	3.738254023273514
3.0709999999999997	4.087884298823932
3.072	4.464737904150805
3.073	4.866382608881409
3.074	5.290386182643665
3.075	5.734316395065533
3.076	6.195741015774377
3.077	6.672227814398151
3.0780000000000003	7.1613445605648325
3.0789999999999997	7.660659023901522
3.08	8.167738974036865
3.081	8.682427225014791
3.082	9.199878620566633
3.083	9.717523048840572
3.084	10.2327903979841
3.085	10.743110556145396
3.0860000000000003	11.24591341147263
3.0869999999999997	11.738628852113093
3.088	12.218686766215608
3.089	12.683517041927479
3.09	13.130549567396871
3.091	13.530139492768328
3.092	13.908432337405362
3.093	14.264498882668446
3.0940000000000003	14.597409909918014
3.0949999999999998	14.906236200513922
3.096	15.19004853581701
3.097	15.447917697187169
3.098	15.678914465984823
3.099	15.882109623570344
3.1	16.05657395130384
3.101	16.15537314412751
3.1020000000000003	16.2263712568755
3.1029999999999998	16.271427257963666
3.104	16.292400115808032
3.105	16.291148798824487
3.106	16.269532275428983
3.107	16.22940951403743
3.108	16.172639483065804
3.109	16.101081150930025
3.1100000000000003	16.016593486045988
3.1109999999999998	15.97128213577156
3.112	15.913714136311539
3.113	15.842703202812729
3.114	15.757063050421841
3.115	15.655607394285562
3.116	15.537149949550717
3.117	15.400504431363995
3.1180000000000003	15.244484554872061
3.1189999999999998	15.06790403522187
3.12	14.869576587559841
3.121	14.601659003351305
3.122	14.31244961376891
3.123	14.003589826303589
3.124	13.676721048446696
3.125	13.333484687689173
3.1260000000000003	12.975522151521936
3.127	12.604474847436547
3.128	12.221984182923423
3.129	11.829691565474146
3.13	11.429238402579623
3.1310000000000002	11.020714108662856
3.132	10.60740614446911
3.133	10.191049977675217
3.1340000000000003	9.773381075957996
3.135	9.356134906995017
3.136	8.941046938462549
3.137	8.529852638038156
3.138	8.12428747339866
3.1390000000000002	7.726086912220899
3.14	7.336986422182235
3.141	6.9748067122866555
3.1420000000000003	6.624223145773123
3.143	6.285996327208371
3.144	5.960886861158073
3.145	5.649655352188943
3.146	5.3530624048671065
3.1470000000000002	5.071868623758716
3.148	4.806834613430294
3.149	4.558720978447986
3.1500000000000004	4.328288323377966
3.151	4.1552914608470175
3.152	3.9991335020238727
3.153	3.85821176613804
3.154	3.730923572418736
3.1550000000000002	3.615666240095202
3.1559999999999997	3.510837088396874
3.157	3.4148334365528545
3.158	3.3260526037925664
3.159	3.2428919093452557
3.16	3.1637486724401773
3.161	3.0587514530357085
3.162	2.9562795877697208
3.1630000000000003	2.8564436540090945
3.1639999999999997	2.7593542291208855
3.165	2.6651218904718466
3.166	2.5738572154290296
3.167	2.485670781359317
3.168	2.4006731656295965
3.169	2.3189749456068682
3.17	2.2406866986580187
3.1710000000000003	2.1699864923058323
3.1719999999999997	2.102670899206532
3.173	2.038603982172022
3.174	1.9776498040144113
3.175	1.9196724275456933
3.176	1.8645359155778662
3.177	1.8121043309230016
3.178	1.7622417363930964
3.1790000000000003	1.714812194800153
3.1799999999999997	1.6696797689562546
3.181	1.6268491052389167
3.182	1.5860351626785518
3.183	1.5470934838710677
3.184	1.509879611412375
3.185	1.4742490878984338
3.186	1.440057455925154
3.1870000000000003	1.4071602580884486
3.1879999999999997	1.3754130369842874
3.189	1.344671335208541
3.19	1.3147906953571782
3.191	1.2825459701991062
3.192	1.2510601006316082
3.193	1.2203753377250026
3.194	1.1905339325495665
3.1950000000000003	1.1615781361755781
3.1959999999999997	1.1335501996733663
3.197	1.1064923741131725
3.198	1.080446910565324
3.199	1.0554560601001
3.2	1.0315620737877804
3.201	1.0109435873126247
3.202	0.9913769892755753
3.2030000000000003	0.9727750528915244
3.2039999999999997	0.9550505513753965
3.205	0.9381162579420602
3.206	0.9218849458064389
3.207	0.9062693881834252
3.208	0.8911823582879127
3.209	0.876536629334815
3.21	0.8622449745390256
3.2110000000000003	0.8466125684565149
3.2119999999999997	0.8312572131828797
3.213	0.8161891121547458
3.214	0.8014184688087865
3.215	0.7869554865816484
3.216	0.7728103689099785
3.217	0.7589933192304421
3.218	0.7455145409796864
3.2190000000000003	0.7323842375943587
3.2199999999999998	0.7196126125111292
3.221	0.7075742747262236
3.222	0.6958929369312865
3.223	0.6845567173775358
3.224	0.6735537343161897
3.225	0.6628721059984811
3.226	0.6524999506756283
3.2270000000000003	0.64242538659885
3.2279999999999998	0.6326365320193826
3.229	0.6231215051884319
3.23	0.6138684243572338
3.231	0.6048747598194156
3.232	0.5961187109933394
3.233	0.5875878293397869
3.234	0.5792696663195284
3.2350000000000003	0.5711517733933346
3.2359999999999998	0.5632217020219902
3.237	0.5554670036662553
3.238	0.5478752297869146
3.239	0.5404339318447388
3.24	0.5331306613004987
3.241	0.5256452915734576
3.242	0.5182916993199352
3.2430000000000003	0.5110760831547337
3.2439999999999998	0.5040046416926685
3.245	0.49708357354853205
3.246	0.4903190773371395
3.247	0.4837173516732932
3.248	0.47728459517179583
3.249	0.47102700644745865
3.25	0.4649507841150842
3.2510000000000003	0.4593683723151927
3.252	0.4539611638019879
3.253	0.44871679685537386
3.254	0.4436229097552712
3.255	0.43866714078159114
3.2560000000000002	0.4338371282142452
3.257	0.4291205103331512
3.258	0.42450492541822055
3.2590000000000003	0.41997801174936483
3.26	0.4155274076065036
3.261	0.41090085832045636
3.262	0.4063404340868402
3.263	0.40184831215217776
3.2640000000000002	0.39742666976299207
3.265	0.3930776841658118
3.266	0.38880353260715994
3.2670000000000003	0.38460639233355937
3.268	0.3804884405915406
3.269	0.3764518546276211
3.27	0.37249881168833116
3.271	0.3687052188796269
3.2720000000000002	0.36499505511226915
3.273	0.3613660291564569
3.274	0.35781584978238395
3.2750000000000004	0.3543422257602444
3.276	0.3509428658602384
3.277	0.3476154788525554
3.278	0.3443577735073956
3.279	0.34116745859495307
3.2800000000000002	0.3380422428854219
3.2809999999999997	0.3349817715678281
3.282	0.33198169963481877
3.283	0.3290396184978769
3.284	0.32615311956847987
3.285	0.3233197942581053
3.286	0.3205372339782346
3.287	0.3178030301403453
3.2880000000000003	0.315114774155915
3.2889999999999997	0.31247005743642614
3.29	0.3098664713933529
3.291	0.30723581473995937
3.292	0.3046454590221971
3.293	0.30209698308779936
3.294	0.299591965784503
3.295	0.2971319859600413
3.2960000000000003	0.2947186224621477
3.2969999999999997	0.29235345413855984
3.298	0.29003805983700803
3.299	0.2877740184052298
3.3	0.28556290869095874
3.301	0.2834816600253954
3.302	0.28145193407684127
3.303	0.2794707429970623
3.3040000000000003	0.2775350989378244
3.3049999999999997	0.2756420140508969
3.306	0.2737885004880432
3.307	0.2719715704010326
3.308	0.270188235941631
3.309	0.2684355092616045
3.31	0.2667104025127213
3.311	0.2649507497377824
3.3120000000000003	0.2632163277495773
3.3129999999999997	0.26150773525193377
3.314	0.25982557094867387
3.315	0.2581704335436253
3.316	0.2565429217406124
3.317	0.2549436342434599
3.318	0.25337316975599444
3.319	0.25183212698204055
3.3200000000000003	0.2503211046254229
3.3209999999999997	0.24886014558888006
3.322	0.24742922594102573
3.323	0.24602776594938944
3.324	0.24465518588149815
3.325	0.24331090600487892
3.326	0.2419943465870605
3.327	0.24070492789557
3.3280000000000003	0.23944207019793443
3.3289999999999997	0.23820519376168306
3.33	0.23699371885434134
3.331	0.23580848019403997
3.332	0.2346473978734257
3.333	0.23350980643574676
3.334	0.23239504042425288
3.335	0.23130243438219233
3.3360000000000003	0.2302313228528134
3.3369999999999997	0.2291810403793662
3.338	0.22815092150509764
3.339	0.2271403007732578
3.34	0.22614851272709502
3.341	0.22515594548752713
3.342	0.2241820282881542
3.343	0.22322724394024462
3.3440000000000003	0.2222920752550667
3.3449999999999998	0.22137700504389046
3.346	0.22048251611798306
3.347	0.21960909128861444
3.348	0.21875721336705303
3.349	0.21792736516456718
3.35	0.2171200294924264
3.351	0.2163572998614383
3.3520000000000003	0.2156167386439661
3.3529999999999998	0.21489751891191358
3.354	0.2141988137371822
3.355	0.2135197961916756
3.356	0.21285963934729632
3.357	0.2122175162759468
3.358	0.21159260004953034
3.359	0.21098406373994946
3.3600000000000003	0.21039108041910662
3.3609999999999998	0.20979628950933998
3.362	0.20921639977148423
3.363	0.20865158631681058
3.364	0.20810202425658905
3.365	0.2075678887020898
3.366	0.20704935476458367
3.367	0.20654659755534077
3.3680000000000003	0.20605979218563125
3.3689999999999998	0.20558911376672612
3.37	0.20513473740989488
3.371	0.20470158849173434
3.372	0.20428480396332058
3.373	0.20388427104105558
3.374	0.2034998769413418
3.375	0.20313150888058126
3.3760000000000003	0.20277905407517585
3.377	0.2024423997415282
3.378	0.20212143309603983
3.379	0.20181604135511333
3.38	0.20152611173515064
3.3810000000000002	0.2012509278129446
3.382	0.2009910170287255
3.383	0.2007463031831141
3.3840000000000003	0.20051671007673116
3.385	0.2003021615101979
3.386	0.20010258128413475
3.387	0.19991789319916287
3.388	0.19974802105590306
3.3890000000000002	0.19959288865497607
3.39	0.19945241979700298
3.391	0.19932533752859613
3.3920000000000003	0.19921283917735497
3.393	0.1991149213168707
3.394	0.19903158052073427
3.395	0.19896281336253685
3.396	0.19890861641586946
3.3970000000000002	0.1988689862543232
3.398	0.19884391945148913
3.399	0.19883341258095838
3.4000000000000004	0.19883746221632198
3.401	0.19885130648374683
3.402	0.19887998879500118
3.403	0.1989237941144291
3.404	0.1989830074063746
3.4050000000000002	0.1990579136351818
3.406	0.1991487977651947
3.407	0.1992559447607574
3.408	0.1993796395862139
3.409	0.19952016720590834
3.41	0.1996778125841848
3.411	0.1998660317189228
3.412	0.2000711402964742
3.4130000000000003	0.2002926250367264
3.4139999999999997	0.20052997265956649
3.415	0.2007826698848822
3.416	0.20105020343256058
3.417	0.2013320600224891
3.418	0.20162772637455526
3.419	0.2019366892086461
3.42	0.20225843524464915
3.4210000000000003	0.2025718381280209
3.4219999999999997	0.2028982469303175
3.423	0.20323839764866514
3.424	0.20359302628018897
3.425	0.2039628688220147
3.426	0.20434866127126816
3.427	0.20475113962507457
3.428	0.20517103988055968
3.4290000000000003	0.2056090980348493
3.4299999999999997	0.20606605008506845
3.431	0.2065514233808832
3.432	0.207056629757634
3.433	0.20758187240320183
3.434	0.2081273545054677
3.435	0.20869327925231193
3.436	0.20927984983161546
3.4370000000000003	0.20988726943125938
3.4379999999999997	0.21051574123912362
3.439	0.21116546844309006
3.44	0.21183665423103862
3.441	0.21254332826665273
3.442	0.21327102929378067
3.443	0.2140191225320721
3.444	0.21478697320117762
3.4450000000000003	0.21557394652074796
3.4459999999999997	0.21637940771043232
3.447	0.2172027219898825
3.448	0.21804325457874768
3.449	0.2189003706966786
3.45	0.2197734355633259
3.451	0.2206224416091947
3.452	0.22148851307272527
3.4530000000000003	0.22237340140321346
3.4539999999999997	0.2232788580499535
3.455	0.22420663446224248
3.456	0.22515848208937456
3.457	0.2261361523806456
3.458	0.2271413967853515
3.459	0.2281759667527868
3.46	0.22924161373224738
3.4610000000000003	0.23038542504505588
3.4619999999999997	0.23156106863987186
3.463	0.2327675483373851
3.464	0.23400386795828182
3.465	0.23526903132325028
3.466	0.23656204225297883
3.467	0.2378819045681541
3.468	0.2392276220894644
3.4690000000000003	0.2405981986375981
3.4699999999999998	0.24199263803324111
3.471	0.24336549141318578
3.472	0.24476290938407033
3.473	0.24618658986863753
3.474	0.24763823078963024
3.475	0.24911953006978932
3.476	0.2506321856318576
3.4770000000000003	0.25217789539857793
3.4779999999999998	0.2537583572926904
3.479	0.25537526923694
3.48	0.2570303291540668
3.481	0.258724267863524
3.482	0.2604598090036648
3.483	0.2622387091095504
3.484	0.26406272471624437
3.4850000000000003	0.2659336123588103
3.4859999999999998	0.2678531285723085
3.487	0.26982302989180507
3.488	0.2718450728523602
3.489	0.2739210139890375
3.49	0.2760526098369008
3.491	0.2783321202599699
3.492	0.2806653134141096
3.4930000000000003	0.28304846078414375
3.4939999999999998	0.2854778338548919
3.495	0.28794970411118126
3.496	0.29046034303783136
3.497	0.2930060221196661
3.498	0.29558301284150945
3.499	0.29818758668818196
3.5	0.30081601514450756
3.5010000000000003	0.3032529555988015
3.502	0.30571911872915014
3.503	0.3082236011171387
3.504	0.3107754993443449
3.505	0.3133839099923507
3.5060000000000002	0.31605792964273827
3.507	0.31880665487708604
3.508	0.32163918227697624
3.5090000000000003	0.3245646084239911
3.51	0.3275920298997075
3.511	0.33098965441944006
3.512	0.3344917637259628
3.513	0.3380917506957836
3.5140000000000002	0.34178300820541074
3.515	0.3455589291313473
3.516	0.34941290635010147
3.5170000000000003	0.35333833273818144
3.518	0.3573286011720884
3.519	0.36137710452833605
3.52	0.3654772356834254
3.521	0.369340916074169
3.5220000000000002	0.37326006889190394
3.523	0.3772451458882663
3.524	0.38130659881489737
3.5250000000000004	0.3854548794234385
3.526	0.38970043946552374
3.527	0.3940537306928002
3.528	0.3985252048569016
3.529	0.4031253137094696
3.5300000000000002	0.4078645090021457
3.531	0.4127466351156279
3.532	0.41778915161921876
3.5330000000000004	0.42300291071128365
3.534	0.4283987645901786
3.535	0.4339875654542762
3.536	0.43978016550193216
3.537	0.44578741693151197
3.5380000000000003	0.45202017194138155
3.5389999999999997	0.4584892827298954
3.54	0.46520560149542817
3.541	0.47292235496393736
3.542	0.4808630284105733
3.543	0.4889934816380904
3.544	0.4972795744492321
3.545	0.5056871666467527
3.5460000000000003	0.5141821180334069
3.5469999999999997	0.5227302884119337
3.548	0.5312975375850992
3.549	0.5398497253556428
3.55	0.5483527115263189
3.551	0.554869002398798
3.552	0.5613831660345495
3.553	0.5679764169939685
3.5540000000000003	0.5747299698374502
3.5549999999999997	0.5817250391253774
3.556	0.5890428394181548
3.557	0.596764585276165
3.558	0.6049714912598034
3.559	0.6137447719294659
3.56	0.6231656418455369
3.561	0.6363414115480744
3.5620000000000003	0.6501437998614715
3.5629999999999997	0.6644706215897587
3.564	0.67921969153701
3.565	0.6942888245072554
3.566	0.70957583530455
3.567	0.7249785387329499
3.568	0.7403947495964903
3.569	0.755722282699227
3.5700000000000003	0.7708589528452158
3.5709999999999997	0.7814453277892977
3.572	0.7918944843574104
3.573	0.8023622523262669
3.574	0.8130044614725991
3.575	0.823976941573139
3.576	0.8354355224046042
3.577	0.8475360337437263
3.5780000000000003	0.8604343053672385
3.5789999999999997	0.8742861670518501
3.58	0.889247448574313
3.581	0.9053965796919179
3.582	0.922971481111083
3.583	0.9421326735188122
3.584	0.9630406776020835
3.585	0.9858560140478996
3.5860000000000003	1.010739203543267
3.5869999999999997	1.0378507667751458
3.588	1.067351224430579
3.589	1.099401097196524
3.59	1.1341609057599882
3.591	1.182261820346085
3.592	1.2327591272831793
3.593	1.2851787624377957
3.5940000000000003	1.3390466616764627
3.5949999999999998	1.3938887608656123
3.596	1.4492309958718455
3.597	1.504599302561593
3.598	1.5595196168013838
3.599	1.6135178744577459
3.6	1.666120011397135
3.601	1.6905222446742707
3.6020000000000003	1.7141759695015253
3.6029999999999998	1.7382028622794206
3.604	1.7637245994085522
3.605	1.7918628572894404
3.606	1.8237393123226493
3.607	1.860475640908749
3.608	1.9031935194482603
3.609	1.953014624341751
3.6100000000000003	2.011060631989802
3.6109999999999998	2.0695784117435796
3.612	2.1391023141469496
3.613	2.2212918826942776
3.614	2.317806660880042
3.615	2.430306192198746
3.616	2.560450020144741
3.617	2.709897688212523
3.6180000000000003	2.880308739896623
3.6189999999999998	3.0733427186912494
3.62	3.290659168091196
3.621	3.601358910063619
3.622	3.9355728594195964
3.623	4.2908732094432604
3.624	4.664832153418259
3.625	5.055021884628715
3.6260000000000003	5.459014596358776
3.627	5.874382481891865
3.628	6.298697734512684
3.629	6.729532547504641
3.63	7.16445911415189
3.6310000000000002	7.602078049345787
3.632	8.038870796180461
3.633	8.47234721935782
3.6340000000000003	8.900017183579763
3.635	9.319390553547441
3.636	9.727977193963309
3.637	10.123286969528529
3.638	10.502829744944997
3.6390000000000002	10.864115384914582
3.64	11.204653754138675
3.641	11.51424786953542
3.6420000000000003	11.79858152527425
3.643	12.055631667740375
3.644	12.283375243319828
3.645	12.479789198397862
3.646	12.642850479360158
3.6470000000000002	12.770536032592343
3.648	12.860822804479877
3.649	12.911687741408402
3.6500000000000004	12.921107789763486
3.651	12.777739644026239
3.652	12.595505972298957
3.653	12.379009190779827
3.654	12.13285171566675
3.6550000000000002	11.861635963157568
3.656	11.569964349450494
3.657	11.262439290743384
3.6580000000000004	10.943663203234061
3.659	10.61823850312093
3.66	10.290767606601381
3.661	10.04398888619075
3.662	9.799633289265877
3.6630000000000003	9.557567719520572
3.664	9.317659080648962
3.665	9.079774276344857
3.666	8.843780210302171
3.667	8.609543786214816
3.668	8.376931907776607
3.669	8.145811478681663
3.67	7.916049402623797
3.6710000000000003	7.682083575269016
3.6719999999999997	7.449538939128912
3.673	7.218611428686552
3.674	6.989496978425721
3.675	6.7623915228297955
3.676	6.537490996382155
3.677	6.314991333566476
3.678	6.095088468866138
3.6790000000000003	5.877978336764524
3.6799999999999997	5.663856871745399
3.681	5.452739070357271
3.682	5.245012770953921
3.683	5.040884873954163
3.684	4.840562279776819
3.685	4.644251888840972
3.686	4.452160601565443
3.6870000000000003	4.264495318369056
3.6879999999999997	4.081462939670967
3.689	3.90327036588976
3.69	3.730124497444582
3.691	3.5604424588187835
3.692	3.3963293976354962
3.693	3.238100685582591
3.694	3.0860716943477184
3.6950000000000003	2.9405577956185414
3.6959999999999997	2.8018743610829735
3.697	2.6703367624284935
3.698	2.546260371343007
3.699	2.429960559514179
3.7	2.3217526986296875
3.701	2.239011761315693
3.702	2.163959603113148
3.7030000000000003	2.0958776805013644
3.7039999999999997	2.03404744995977
3.705	1.9777503679675956
3.706	1.9262678910042608
3.707	1.8788814755490806
3.708	1.8348725780813768
3.709	1.7935226550805299
3.71	1.7541131630258602
3.7110000000000003	1.7033692356940389
3.7119999999999997	1.6538896415218276
3.713	1.6057168262431851
3.714	1.5588932355922238
3.715	1.5134613153029683
3.716	1.4694635111094467
3.717	1.4269422687457447
3.718	1.3859400339458896
3.7190000000000003	1.346499252443911
3.7199999999999998	1.3086623699739073
3.721	1.2741600500379775
3.722	1.2412442043737268
3.723	1.209854962486816
3.724	1.1799324538829077
3.725	1.1514168080677045
3.726	1.1242481545468694
3.7270000000000003	1.098366622826067
3.7279999999999998	1.0737123424110069
3.729	1.0502254428073212
3.73	1.0278460535207186
3.731	1.0065215171350224
3.732	0.9861843129214898
3.733	0.9667741332295625
3.734	0.9482306704086556
3.7350000000000003	0.9304936168081854
3.7359999999999998	0.913502664777599
3.737	0.8971975066662903
3.738	0.8815178348237054
3.739	0.8664033415992611
3.74	0.8517937193423751
3.741	0.8365534244629912
3.742	0.8217625510645348
3.7430000000000003	0.8074259573109382
3.7439999999999998	0.7935485013661593
3.745	0.7801350413941118
3.746	0.7671904355587531
3.747	0.7547195420240156
3.748	0.7427272189538329
3.749	0.7312183245121545
3.75	0.7201977168629138
3.7510000000000003	0.7099050699214772
3.752	0.7000961948427021
3.753	0.6907617185328475
3.754	0.681892267898202
3.755	0.6734784698450379
3.7560000000000002	0.6655109512796278
3.757	0.6579803391082549
3.758	0.6508772602371921
3.7590000000000003	0.6441923415727123
3.76	0.6379162100211008
3.761	0.6317987491497203
3.762	0.6260859197091455
3.763	0.6207829391110375
3.7640000000000002	0.6158950247670587
3.765	0.6114273940888776
3.766	0.6073852644881559
3.7670000000000003	0.6037738533765566
3.768	0.6005983781657482
3.769	0.5978640562673896
3.77	0.5955761050931485
3.771	0.5939081939901535
3.7720000000000002	0.5926868792263928
3.773	0.5919071690053218
3.774	0.5915640715303939
3.7750000000000004	0.5916525950050635
3.776	0.5921677476327843
3.777	0.5931045376170115
3.778	0.5944579731611984
3.779	0.5962230624687993
3.7800000000000002	0.5983948137432695
3.781	0.6009684697974318
3.782	0.603938790006621
3.7830000000000004	0.607300768355543
3.784	0.6110493988288979
3.785	0.6151796754113965
3.786	0.6196865920877381
3.787	0.6245651428426291
3.7880000000000003	0.629810321660776
3.789	0.6354171225268789
3.79	0.6413805394256444
3.7910000000000004	0.6468930792019498
3.792	0.6528008585645538
3.793	0.6591475070824034
3.794	0.6659766543244271
3.795	0.6733319298595641
3.7960000000000003	0.6812569632567547
3.7969999999999997	0.6897953840849245
3.798	0.6989908219130251
3.799	0.7088869063099813
3.8	0.7195272668447338
3.801	0.7335227486919071
3.802	0.7481941769901568
3.803	0.7634295924838389
3.8040000000000003	0.7791170359173102
3.8049999999999997	0.7951445480348993
3.806	0.8114001695809846
3.807	0.8277719412998942
3.808	0.8441479039359852
3.809	0.8604160982336145
3.81	0.8764645649371177
3.811	0.8907655258307965
3.8120000000000003	0.9047086478287623
3.8129999999999997	0.9182677788850468
3.814	0.9314167669537243
3.815	0.9441294599888272
3.816	0.9563797059444114
3.817	0.9681413527745321
3.818	0.9793882484332289
3.819	0.9900942408745573
3.8200000000000003	1.000233178052572
3.8209999999999997	1.0090253372763327
3.822	1.0172438080930633
3.823	1.024908109404983
3.824	1.0320377601143262
3.825	1.0386522791233264
3.826	1.0447711853342079
3.827	1.0504139976492044
3.8280000000000003	1.055600234970549
3.8289999999999997	1.060349416200465
3.83	1.064681060241192
3.831	1.0684227446591894
3.832	1.0717975625006828
3.833	1.074836665476132
3.834	1.0775712052959934
3.835	1.080032333670727
3.8360000000000003	1.082251202310792
3.8369999999999997	1.0842589629266446
3.838	1.0860867672287473
3.839	1.0877657669275562
3.84	1.0893271137335305
3.841	1.0912556972787386
3.842	1.0931014320840526
3.843	1.094867970591956
3.8440000000000003	1.0965589652449315
3.8449999999999998	1.0981780684854598
3.846	1.099728932756026
3.847	1.1012152104991104
3.848	1.1026405541571964
3.849	1.1040086161727667
3.85	1.1053230489883028
3.851	1.1065499859433743
3.8520000000000003	1.1077328724684024
3.8529999999999998	1.1088776348908933
3.854	1.1099901995383563
3.855	1.1110764927382977
3.856	1.112142440818225
3.857	1.1131939701056466
3.858	1.114237006928069
3.859	1.115277477613
3.8600000000000003	1.1163213084879475
3.8609999999999998	1.1174680649253836
3.862	1.1186243591142175
3.863	1.119790442288321
3.864	1.1209665656815677
3.865	1.1221529805278314
3.866	1.1233499380609842
3.867	1.1245576895148996
3.8680000000000003	1.1257764861234518
3.8689999999999998	1.1270065791205122
3.87	1.1282482197399561
3.871	1.1294918455616039
3.872	1.1307481162402926
3.873	1.1320178777768082
3.874	1.1333019761719352
3.875	1.1346012574264592
3.8760000000000003	1.1359165675411667
3.877	1.137248752516841
3.878	1.13859865835427
3.879	1.139967131054237
3.88	1.1413550166175284
3.8810000000000002	1.1427560977576536
3.882	1.1441787118406899
3.883	1.1456241329454402
3.8840000000000003	1.1470936351507073
3.885	1.1485884925352912
3.886	1.150109979177997
3.887	1.1516593691576245
3.888	1.1532379365529766
3.8890000000000002	1.1548469554428564
3.89	1.1564876999060645
3.891	1.1582362117581984
3.8920000000000003	1.1600144659632787
3.893	1.161819205222118
3.894	1.1636471722355335
3.895	1.1654951097043378
3.896	1.1673597603293464
3.8970000000000002	1.1692378668113743
3.898	1.1711261718512347
3.899	1.173021418149743
3.9000000000000004	1.1749203484077146
3.901	1.176720363869231
3.902	1.178523569386188
3.903	1.180332728353745
3.904	1.1821506041670649
3.9050000000000002	1.1839799602213101
3.906	1.1858235599116413
3.907	1.187684166633221
3.9080000000000004	1.1895645437812117
3.909	1.191467454750773
3.91	1.1933956629370706
3.911	1.1955130635518718
3.912	1.197651522609088
3.9130000000000003	1.1998040379392392
3.914	1.2019636073728426
3.915	1.2041232287404178
3.9160000000000004	1.206275899872485
3.917	1.2084146185995601
3.918	1.2105323827521661
3.919	1.2126221901608187
3.92	1.2146770386560384
3.9210000000000003	1.2164647375175213
3.9219999999999997	1.2182171209175663
3.923	1.2199408344776543
3.924	1.2216425238192614
3.925	1.223328834563866
3.926	1.2250064123329467
3.927	1.2266819027479803
3.928	1.2283619514304451
3.9290000000000003	1.2300532040018202
3.9299999999999997	1.231762306083581
3.931	1.2335938879912611
3.932	1.2354506721859773
3.933	1.2373333658229024
3.934	1.2392426760572086
3.935	1.2411793100440662
3.936	1.2431439749386477
3.9370000000000003	1.2451373778961259
3.9379999999999997	1.2471602260716694
3.939	1.249213226620454
3.94	1.2512970866976485
3.941	1.2537593967127783
3.942	1.2562329573391269
3.943	1.2586974525043275
3.944	1.2611325661360162
3.9450000000000003	1.2635179821618294
3.9459999999999997	1.2658333845093992
3.947	1.268058457106365
3.948	1.2701728838803585
3.949	1.2721563487590164
3.95	1.2739885356699745
3.951	1.2746822346122537
3.952	1.27524262307414
3.9530000000000003	1.2757079846153059
3.9539999999999997	1.276116602795423
3.955	1.2765067611741645
3.956	1.276916743311202
3.957	1.2773848327662085
3.958	1.2779493130988562
3.959	1.278648467868817
3.96	1.2795205806357635
3.9610000000000003	1.2817440940420617
3.9619999999999997	1.2841480320142222
3.963	1.2867015775614552
3.964	1.2893739136929634
3.965	1.292134223417954
3.966	1.2949516897456346
3.967	1.2977954956852087
3.968	1.3006348242458838
3.9690000000000003	1.303438858436867
3.9699999999999998	1.3061767812673608
3.971	1.3081745385238337
3.972	1.3100835345123365
3.973	1.3119119363161822
3.974	1.3136679110186829
3.975	1.3153596257031488
3.976	1.3169952474528925
3.9770000000000003	1.3185829433512264
3.9779999999999998	1.32013088048146
3.979	1.3216472259269079
3.98	1.3231401467708797
3.981	1.324205497629687
3.982	1.3252887466880068
3.983	1.326423049663513
3.984	1.3276415622738817
3.9850000000000003	1.3289774402367887
3.9859999999999998	1.3304638392699077
3.987	1.3321339150909168
3.988	1.334020823417489
3.989	1.3361577199673005
3.99	1.338577760458028
3.991	1.3413141006073446
3.992	1.3443998961329264
3.9930000000000003	1.347868302752451
3.9939999999999998	1.3517524761835882
3.995	1.3560855721440208
3.996	1.3609007463514187
3.997	1.3662311545234587
3.998	1.3721099523778193
3.999	1.3785702956321704
4.	1.3856453400041902

==> anc/Fig4-V_chi1.dat <==
2.	0.007291293903509414
2.001	0.0073017941983960204
2.002	0.007312320098120356
2.003	0.007322871646528427
2.004	0.007333448887466223
2.005	0.007344051864779749
2.006	0.0073546806223150065
2.007	0.007365335203917998
2.008	0.007376015653434715
2.009	0.007386722014711163
2.01	0.007397454331593341
2.011	0.007408212647927254
2.012	0.007418997007558895
2.013	0.007429807454334266
2.014	0.007440644032099367
2.015	0.007451506784700205
2.016	0.007462395755982769
2.017	0.007473310989793065
2.018	0.007484252529977091
2.019	0.007495220420380855
2.02	0.0075062147048503445
2.021	0.007517235130125755
2.022	0.007528282055165311
2.023	0.007539355541821429
2.024	0.007550455651946513
2.025	0.007561582447392979
2.026	0.007572735990013242
2.027	0.007583916341659718
2.028	0.007595123564184812
2.029	0.007606357719440941
2.03	0.007617618869280517
2.031	0.007628905545486241
2.032	0.007640219432711733
2.033	0.007651560685540906
2.034	0.0076629294585576725
2.035	0.007674325906345948
2.036	0.007685750183489634
2.037	0.0076972024445726445
2.038	0.007708682844178892
2.039	0.007720191536892293
2.04	0.007731728677296747
2.041	0.0077432969576642805
2.042	0.007754893841091416
2.043	0.007766519328362788
2.044	0.007778173420263017
2.045	0.007789856117576743
2.046	0.007801567421088594
2.047	0.007813307331583209
2.048	0.007825075849845207
2.049	0.007836872976659226
2.05	0.007848698712809896
2.051	0.007860549356364712
2.052	0.007872428835232535
2.053	0.007884337374605106
2.054	0.007896275199674152
2.055	0.00790824253563141
2.056	0.007920239607668602
2.057	0.007932266640977462
2.058	0.007944323860749725
2.059	0.007956411492177124
2.06	0.00796852976045138
2.061	0.007980682234984968
2.062	0.007992865594068836
2.063	0.008005079860214676
2.064	0.008017325055934162
2.065	0.008029601203738988
2.066	0.008041908326140837
2.067	0.008054246445651404
2.068	0.008066615584782362
2.069	0.008079015766045404
2.07	0.008091447011952215
2.071	0.008103811497917992
2.072	0.008116213023677966
2.073	0.00812865754187089
2.074	0.00814115100513551
2.075	0.008153699366110576
2.076	0.008166308577434826
2.077	0.008178984591747011
2.078	0.008191733361685879
2.079	0.00820456083989018
2.08	0.008217472978998651
2.081	0.008230761517025698
2.082	0.008244129300908617
2.083	0.008257564962960363
2.084	0.008271057135493871
2.085	0.0082845944508221
2.086	0.008298165541257995
2.087	0.008311759039114514
2.088	0.008325363576704596
2.089	0.008338967786341193
2.09	0.008352560300337255
2.091	0.00836584643066623
2.092	0.00837911530091023
2.093	0.008392372714311877
2.094	0.00840562447411379
2.095	0.008418876383558592
2.096	0.008432134245888883
2.097	0.008445403864347289
2.098	0.008458691042176426
2.099	0.008472001582618918
2.1	0.008485341288917366
2.101	0.008498809301340428
2.102	0.00851231242931523
2.103	0.00852585081929494
2.104	0.008539424617732704
2.105	0.008553033971081689
2.106	0.008566679025795054
2.107	0.008580359928325966
2.108	0.008594076825127573
2.109	0.00860782986265304
2.11	0.00862161918735553
2.111	0.008635446702600266
2.112	0.008649310691448817
2.113	0.008663211193874833
2.114	0.008677148249851952
2.115	0.008691121899353824
2.116	0.008705132182354075
2.117	0.008719179138826355
2.118	0.008733262808744304
2.119	0.00874738323208157
2.12	0.008761540448811781
2.121	0.00877573134330657
2.122	0.008789959302390201
2.123	0.008804224557284928
2.124	0.008818527339212984
2.125	0.008832867879396626
2.126	0.0088472464090581
2.127	0.008861663159419655
2.128	0.008876118361703546
2.129	0.008890612247132008
2.13	0.008905145046927295
2.1310000000000002	0.008919717435336327
2.132	0.008934329173706694
2.133	0.008948980466410671
2.134	0.008963671517820527
2.135	0.008978402532308529
2.136	0.008993173714246953
2.137	0.009007985268008055
2.138	0.009022837397964108
2.1390000000000002	0.009037730308487387
2.14	0.00905266420395015
2.141	0.009067642779869824
2.142	0.009082662537888968
2.143	0.009097723470795295
2.144	0.009112825571376527
2.145	0.009127968832420365
2.146	0.009143153246714528
2.147	0.00915837880704673
2.148	0.00917364550620469
2.149	0.009188953336976112
2.15	0.00920430229214871
2.151	0.00921968637188454
2.152	0.009235111924786418
2.153	0.009250579306831477
2.154	0.009266088873996874
2.155	0.009281640982259753
2.156	0.009297235987597272
2.157	0.009312874245986563
2.158	0.009328556113404784
2.159	0.009344281945829078
2.16	0.009360052099236602
2.161	0.009375872299409472
2.162	0.009391737207077134
2.163	0.009407646852774012
2.164	0.00942360126703453
2.165	0.0094396004803931
2.166	0.009455644523384146
2.167	0.009471733426542095
2.168	0.009487867220401373
2.169	0.009504045935496386
2.17	0.009520269602361565
2.171	0.009536534231105094
2.172	0.009552844116349836
2.173	0.009569199532292393
2.174	0.009585600753129388
2.175	0.009602048053057442
2.176	0.00961854170627318
2.177	0.009635081986973201
2.178	0.009651669169354135
2.179	0.009668303527612596
2.18	0.00968498533594521
2.181	0.009701715115463246
2.182	0.009718492878484138
2.183	0.00973531888423998
2.184	0.00975219339196287
2.185	0.009769116660884886
2.186	0.009786088950238128
2.187	0.009803110519254688
2.188	0.009820181627166668
2.189	0.009837302533206145
2.19	0.009854473496605216
2.191	0.009871699754521589
2.192	0.009888976286569288
2.193	0.009906303050287932
2.194	0.009923680003217156
2.195	0.009941107102896595
2.196	0.009958584306865885
2.197	0.009976111572664642
2.198	0.009993688857832509
2.199	0.010011316119909111
2.2	0.01002899331643409
2.201	0.010046715638608365
2.202	0.010064488099179283
2.203	0.010082310944555486
2.204	0.010100184421145629
2.205	0.010118108775358334
2.206	0.010136084253602257
2.207	0.010154111102286038
2.208	0.010172189567818329
2.209	0.010190319896607758
2.21	0.010208502335062975
2.211	0.010226733889760713
2.212	0.010245018243294983
2.213	0.01026335583842786
2.214	0.010281747117921446
2.215	0.010300192524537833
2.216	0.010318692501039122
2.217	0.010337247490187388
2.218	0.01035585793474473
2.219	0.010374524277473244
2.22	0.010393246961135028
2.221	0.01041203026655481
2.222	0.010430870565822183
2.223	0.010449768069089378
2.224	0.01046872298650864
2.225	0.010487735528232189
2.226	0.010506805904412261
2.227	0.010525934325201098
2.228	0.01054512100075094
2.229	0.010564366141214003
2.23	0.010583669956742533
2.231	0.010603031570360908
2.232	0.010622452345235765
2.233	0.010641932557405854
2.234	0.010661472482909957
2.235	0.010681072397786843
2.236	0.010700732578075297
2.237	0.010720453299814067
2.238	0.010740234839041936
2.239	0.010760077471797675
2.24	0.010779981474120064
2.241	0.01079995218410068
2.242	0.010819984508934401
2.243	0.010840078417868916
2.2439999999999998	0.010860233880151914
2.245	0.010880450865031095
2.246	0.010900729341754133
2.247	0.010921069279568728
2.248	0.010941470647722579
2.249	0.01096193341546336
2.25	0.010982457552038768
2.251	0.01100303260232306
2.252	0.011023669591717572
2.253	0.01104436912125021
2.254	0.011065131791948856
2.255	0.011085958204841416
2.2560000000000002	0.0111068489609558
2.257	0.01112780466131989
2.258	0.011148825906961589
2.259	0.0111699132989088
2.26	0.011191067438189423
2.261	0.011212296708360577
2.262	0.011233593456252492
2.263	0.01125495781122464
2.2640000000000002	0.011276389902636493
2.265	0.011297889859847492
2.266	0.01131945781221711
2.267	0.011341093889104807
2.268	0.011362798219870048
2.269	0.0113845709338723
2.27	0.01140641216047101
2.271	0.011428314598275872
2.2720000000000002	0.011450286257744604
2.273	0.01147232771858512
2.274	0.011494439560505361
2.275	0.011516622363213264
2.276	0.011538876706416757
2.277	0.011561203169823784
2.278	0.011583602333142262
2.279	0.01160607477608013
2.2800000000000002	0.01162862107834533
2.281	0.011651249506272795
2.282	0.011673952487087268
2.283	0.011696730134640497
2.284	0.011719582562784233
2.285	0.011742509885370239
2.286	0.01176551221625024
2.287	0.011788589669276
2.2880000000000003	0.011811742358299277
2.289	0.011834970397171803
2.29	0.011858273899745336
2.291	0.011881655344834057
2.292	0.01190511233799623
2.293	0.01192864484975256
2.294	0.01195225285062372
2.295	0.011975936311130413
2.296	0.011999695201793333
2.297	0.012023529493133185
2.298	0.012047439155670641
2.299	0.012071424159926406
2.3	0.012095484476421173
2.301	0.012119602898400467
2.302	0.012143797614707122
2.303	0.012168069636908821
2.304	0.01219241997657324
2.305	0.012216849645268065
2.306	0.012241359654560947
2.307	0.012265951016019572
2.308	0.012290624741211616
2.309	0.012315381841704762
2.31	0.012340223329066664
2.311	0.012365167120218516
2.312	0.012390196296807604
2.313	0.012415310845834734
2.314	0.01244051075430068
2.315	0.012465796009206248
2.316	0.012491166597552231
2.317	0.012516622506339439
2.318	0.01254216372256864
2.319	0.012567790233240646
2.32	0.012593502025356248
2.321	0.012619289236282943
2.322	0.012645162299602289
2.323	0.012671121799262565
2.324	0.012697168319212037
2.325	0.012723302443398986
2.326	0.012749524755771659
2.327	0.012775835840278334
2.328	0.01280223628086728
2.329	0.012828726661486779
2.33	0.012855307566085073
2.331	0.012881977835489087
2.332	0.012908739902412165
2.333	0.012935594456446304
2.334	0.01296254218718347
2.335	0.01298958378421566
2.336	0.013016719937134862
2.337	0.013043951335533073
2.338	0.01307127866900226
2.339	0.013098702627134418
2.34	0.013126223899521535
2.341	0.013153858033730823
2.342	0.013181589960895685
2.343	0.013209419470124776
2.344	0.013237346350526737
2.345	0.013265370391210217
2.346	0.013293491381283837
2.347	0.01332170910985625
2.348	0.013350023366036093
2.349	0.013378433938932023
2.35	0.013406940617652654
2.351	0.013435517457456353
2.352	0.013464191540929336
2.3529999999999998	0.013492964216807539
2.354	0.0135218368338269
2.355	0.013550810740723328
2.356	0.013579887286232764
2.357	0.013609067819091155
2.358	0.013638353688034403
2.359	0.013667746241798454
2.36	0.013697246829119238
2.3609999999999998	0.01372688139232259
2.362	0.01375662519603395
2.363	0.01378647809846862
2.364	0.01381643995784195
2.365	0.013846510632369278
2.366	0.013876689980265913
2.367	0.013906977859747194
2.368	0.013937374129028457
2.3689999999999998	0.01396787864632503
2.37	0.013998491269852257
2.371	0.014029194001429345
2.372	0.014060005637873556
2.373	0.014090927119606066
2.374	0.014121959387048
2.375	0.014153103380620523
2.376	0.014184360040744793
2.377	0.014215730307841967
2.378	0.014247215122333208
2.379	0.01427881542463965
2.38	0.014310532155182456
2.3810000000000002	0.014342366692658124
2.382	0.014374319512650313
2.383	0.014406391529018051
2.384	0.014438583655620353
2.385	0.014470896806316233
2.386	0.014503331894964718
2.387	0.014535889835424795
2.388	0.014568571541555492
2.3890000000000002	0.014601377927215838
2.39	0.014634309906264817
2.391	0.014667272267106976
2.392	0.01470036787484093
2.393	0.014733603469110814
2.394	0.014766985789560778
2.395	0.014800521575834925
2.396	0.014834217567577407
2.3970000000000002	0.01486808050443237
2.398	0.014902117126043918
2.399	0.014936334172056202
2.4	0.014970738382113356
2.401	0.015005769651241528
2.402	0.015040975311861519
2.403	0.015076335851776099
2.404	0.015111831758788082
2.4050000000000002	0.015147443520700285
2.406	0.015183151625315474
2.407	0.015218936560436467
2.408	0.015254778813866063
2.409	0.015290658873407062
2.41	0.015326557226862282
2.411	0.015361777886423227
2.412	0.015397018814025868
2.4130000000000003	0.015432301495994918
2.414	0.015467647418655039
2.415	0.015503078068330942
2.416	0.01553861493134732
2.417	0.01557427949402887
2.418	0.0156100932427003
2.419	0.01564607766368627
2.42	0.0156822542433115
2.421	0.015719104547643113
2.422	0.01575616209964263
2.423	0.015793420502013968
2.424	0.01583087335746107
2.425	0.015868514268687888
2.426	0.01590633683839837
2.427	0.015944334669296432
2.428	0.01598250136408603
2.429	0.016020830525471097
2.43	0.0160593157561556
2.431	0.016097815221432533
2.432	0.0161364661697447
2.433	0.01617527041212397
2.434	0.016214229759602235
2.435	0.016253346023211337
2.436	0.016292621013983172
2.437	0.016332056542949606
2.438	0.016371654421142537
2.439	0.016411416459593802
2.44	0.016451344469335296
2.441	0.016491488469403223
2.442	0.016531799141127915
2.443	0.01657227537384397
2.444	0.016612916056886057
2.445	0.01665372007958881
2.446	0.016694686331286897
2.447	0.016735813701314918
2.448	0.01677710107900754
2.449	0.016818547353699396
2.45	0.01686015141472515
2.451	0.016901837469976
2.452	0.016943683616378095
2.453	0.016985693269414175
2.454	0.017027869844566976
2.455	0.017070216757319193
2.456	0.01711273742315357
2.457	0.017155435257552837
2.458	0.017198313675999742
2.459	0.01724137609397697
2.46	0.017284625926967275
2.461	0.017328130302726074
2.462	0.017371825063113563
2.463	0.017415709762262567
2.464	0.01745978395430597
2.465	0.017504047193376646
2.466	0.017548499033607477
2.467	0.017593139029131292
2.468	0.01763796673408098
2.469	0.017682981702589407
2.47	0.017728183488789462
2.471	0.01777353623064485
2.472	0.01781907704489207
2.473	0.01786480763209848
2.474	0.017910729692831466
2.475	0.017956844927658342
2.476	0.01800315503714649
2.477	0.018049661721863265
2.478	0.018096366682376054
2.479	0.01814327161925217
2.48	0.018190378233058996
2.481	0.01823768880555568
2.482	0.01828520442089407
2.483	0.018332926744417735
2.484	0.01838085744147031
2.485	0.018428998177395413
2.4859999999999998	0.018477350617536657
2.487	0.018525916427237676
2.488	0.018574697271842043
2.489	0.018623694816693397
2.49	0.01867291072713537
2.491	0.018722380549493794
2.492	0.018772070014737182
2.493	0.018821978734816284
2.4939999999999998	0.01887210632168185
2.495	0.01892245238728465
2.496	0.0189730165435754
2.497	0.019023798402504857
2.498	0.019074797576023806
2.499	0.019126013676082947
2.5	0.019177446314633056
2.501	0.019229022838070108
2.502	0.01928081950363022
2.503	0.01933284030299475
2.504	0.019385089227845008
2.505	0.019437570269862352
2.5060000000000002	0.01949028742072815
2.507	0.01954324467212369
2.508	0.01959644601573035
2.509	0.01964989544322947
2.51	0.019703596946302387
2.511	0.019757630947634826
2.512	0.019811920375721645
2.513	0.019866464590062128
2.5140000000000002	0.01992126295015556
2.515	0.01997631481550115
2.516	0.02003161954559819
2.517	0.020087176499945934
2.518	0.02014298503804364
2.519	0.020199044519390603
2.52	0.020255354303486024
2.521	0.020311854013994112
2.5220000000000002	0.02036860636660287
2.523	0.02042561434116516
2.524	0.0204828809175339
2.525	0.020540409075561997
2.526	0.020598201795102352
2.527	0.020656262056007887
2.528	0.020714592838131464
2.529	0.020773197121325998
2.5300000000000002	0.020832077885444427
2.531	0.020891243562850624
2.532	0.020950691350431275
2.533	0.02101042389758407
2.534	0.021070443853706693
2.535	0.021130753868196867
2.536	0.02119135659045222
2.537	0.021252254669870466
2.5380000000000003	0.021313450755849325
2.539	0.02137494749778643
2.54	0.02143674754507949
2.541	0.02149892165980822
2.542	0.02156140025064695
2.543	0.02162418183895206
2.544	0.021687264946079855
2.545	0.021750648093386712
2.5460000000000003	0.021814329802229013
2.547	0.02187830859396306
2.548	0.021942582989945225
2.549	0.02200715151153187
2.55	0.02207201268007935
2.551	0.022137029695976796
2.552	0.022202344602818492
2.553	0.02226796412323157
2.5540000000000003	0.022333894979843148
2.555	0.022400143895280267
2.556	0.02246671759217005
2.557	0.022533622793139592
2.558	0.022600866220815995
2.559	0.02266845459782638
2.56	0.022736394646797782
2.561	0.02280482169299312
2.5620000000000003	0.022873606062304593
2.563	0.022942746683260094
2.564	0.02301224248438761
2.565	0.0230820923942151
2.566	0.02315229534127052
2.567	0.023222850254081856
2.568	0.023293756061177007
2.569	0.023365011691083955
2.5700000000000003	0.023436616072330697
2.571	0.023508473759869378
2.572	0.02358068377541438
2.573	0.023653250767104315
2.574	0.02372617938307779
2.575	0.023799474271473445
2.576	0.023873140080429827
2.577	0.02394718145808557
2.578	0.024021603052579287
2.5789999999999997	0.024096409512049586
2.58	0.024171605484635105
2.581	0.02424721840168312
2.582	0.024323228747323015
2.583	0.024399639788892896
2.584	0.02447645479373078
2.585	0.024553677029174777
2.586	0.024631309762562968
2.5869999999999997	0.02470935626123343
2.588	0.024787819792524275
2.589	0.024866703623773516
2.59	0.024946011022319265
2.591	0.025025819257625828
2.592	0.025106053109927674
2.593	0.02518671136158558
2.594	0.025267792794960275
2.5949999999999998	0.025349296192412496
2.596	0.02543122033630301
2.597	0.025513564008992483
2.598	0.02559632599284168
2.599	0.02567950507021138
2.6	0.025763100023462236
2.601	0.025846915047357078
2.602	0.025931155305042336
2.6029999999999998	0.026015831372066502
2.604	0.0261009538239781
2.605	0.026186533236325547
2.606	0.02627258018465737
2.607	0.026359105244522087
2.608	0.02644611899146812
2.609	0.02653363200104399
2.61	0.026621654848798186
2.6109999999999998	0.0267104104529887
2.612	0.026799684177199433
2.613	0.02688947372772368
2.614	0.026979776810854846
2.615	0.027070591132886335
2.616	0.027161914400111436
2.617	0.027253744318823558
2.618	0.02734607859531607
2.6189999999999998	0.02743891493588233
2.62	0.02753225104681576
2.621	0.027625936923800855
2.622	0.027720126935897916
2.623	0.027814827741558457
2.624	0.02791004599923387
2.625	0.028005788367375675
2.626	0.028102061504435345
2.627	0.02819887206886436
2.628	0.02829622671911423
2.629	0.02839413211363635
2.63	0.028492594910882237
2.6310000000000002	0.02859159663418809
2.632	0.028691170600460943
2.633	0.02879132499149263
2.634	0.028892067989074954
2.635	0.02899340777499971
2.636	0.029095352531058744
2.637	0.029197910439043757
2.638	0.029301089680746597
2.6390000000000002	0.029404898437959105
2.64	0.029509344892472988
2.641	0.02961465977654618
2.642	0.029720615233597356
2.643	0.029827205957511267
2.644	0.029934426642172735
2.645	0.030042271981466417
2.646	0.030150736669277128
2.6470000000000002	0.030259815399489676
2.648	0.030369502865988725
2.649	0.030479793762659087
2.65	0.030590682783385524
2.651	0.030701769862281975
2.652	0.03081346837783867
2.653	0.030925796948774863
2.654	0.031038774193809963
2.6550000000000002	0.031152418731663377
2.656	0.03126674918105436
2.657	0.03138178416070232
2.658	0.031497542289326615
2.659	0.0316140421856466
2.66	0.031731302468381684
2.661	0.0318497092954273
2.662	0.031968891471225086
2.6630000000000003	0.03208884533939288
2.664	0.03220956724354833
2.665	0.032331053527309264
2.666	0.032453300534293454
2.667	0.032576304608118674
2.668	0.03270006209240275
2.669	0.03282456933076333
2.67	0.03294982266681825
2.6710000000000003	0.033075557048009546
2.672	0.03320204605632314
2.673	0.03332930187756933
2.674	0.03345733669755835
2.675	0.03358616270210044
2.676	0.03371579207700592
2.677	0.033846237008084895
2.678	0.033977509681147676
2.6790000000000003	0.03410962228200456
2.68	0.03424258699646567
2.681	0.03437640405830573
2.682	0.03451109832973635
2.683	0.034646682720933575
2.684	0.03478317014207349
2.685	0.03492057350333202
2.686	0.035058905714885256
2.6870000000000003	0.03519817968690929
2.688	0.035338408329580046
2.689	0.03547960455307361
2.69	0.03562178126756602
2.691	0.03576532489648584
2.692	0.03590985219958982
2.693	0.03605535344988705
2.694	0.03620181892038681
2.6950000000000003	0.036349238884098384
2.696	0.03649760361403085
2.697	0.0366469033831935
2.698	0.036797128464595534
2.699	0.036948269131246186
2.7	0.03710031565615472
2.701	0.03725254969295042
2.702	0.03740571308065146
2.7030000000000003	0.037559839038896196
2.7039999999999997	0.03771496078732272
2.705	0.0378711115455696
2.706	0.03802832453327493
2.707	0.03818663297007707
2.708	0.03834607007561439
2.709	0.038506669069525046
2.71	0.03866846317144739
2.711	0.038832165569476024
2.7119999999999997	0.038997088304583476
2.713	0.03916322338619864
2.714	0.039330562823750186
2.715	0.03949909862666702
2.716	0.03966882280437803
2.717	0.039839727366311896
2.718	0.040011804321897514
2.719	0.0401850456805637
2.7199999999999998	0.04035944345173929
2.721	0.040534457717549974
2.722	0.04071064465274601
2.723	0.04088802850477465
2.724	0.04106663352108319
2.725	0.04124648394911865
2.726	0.04142760403632833
2.727	0.041610018030159415
2.7279999999999998	0.04179375017805911
2.729	0.041978824727474676
2.73	0.04216526592585317
2.731	0.04235312823571422
2.732	0.042542403858216254
2.733	0.04273311520958978
2.734	0.042925284706065575
2.735	0.043118934763874336
2.7359999999999998	0.04331408779924675
2.737	0.04351076622841361
2.738	0.043708992467605415
2.739	0.043908788933052945
2.74	0.04411017804098699
2.741	0.04431370983178572
2.742	0.044518847120311185
2.743	0.044725580345573
2.7439999999999998	0.0449338999465808
2.745	0.04514379636234428
2.746	0.04535526003187289
2.747	0.04556828139417634
2.748	0.045782850888264344
2.749	0.04599895895314633
2.75	0.04621659602783203
2.751	0.046435003883328184
2.752	0.04665496700046564
2.753	0.046876521192072466
2.754	0.04709970227097645
2.755	0.04732454605000566
2.7560000000000002	0.04755108834198818
2.757	0.047779364959751776
2.758	0.04800941171612453
2.759	0.04824126442393442
2.76	0.04847495889600942
2.761	0.048710901392432684
2.762	0.04894873482742811
2.763	0.049188472562475
2.7640000000000002	0.049430127959052626
2.765	0.049673714378639974
2.766	0.04991924518271632
2.767	0.05016673373276086
2.768	0.05041619339025277
2.769	0.050667637516671346
2.77	0.050921079473495556
2.771	0.05117616887060727
2.7720000000000002	0.05143330486663456
2.773	0.051692522868607746
2.774	0.05195385828355749
2.775	0.05221734651851432
2.776	0.052483022980508796
2.777	0.05275092307657157
2.778	0.05302108221373294
2.779	0.05329353579902358
2.7800000000000002	0.05356831923947415
2.781	0.05384528461132667
2.782	0.05412466176335695
2.783	0.054406497213552396
2.784	0.05469083747990042
2.785	0.054977729080388546
2.786	0.05526721853300394
2.787	0.055559352355734136
2.7880000000000003	0.055854177066566674
2.789	0.05615173918348869
2.79	0.05645208522448773
2.791	0.05675678117167423
2.792	0.057064261990177834
2.793	0.057374482109251376
2.794	0.057687395958147245
2.795	0.05800295796611827
2.7960000000000003	0.05832112256241726
2.797	0.05864184417629662
2.798	0.058965077237009174
2.799	0.0592907761738076
2.8	0.05961889541594456
2.801	0.05994626500559344
2.802	0.060276153115878785
2.803	0.0606087035328461
2.8040000000000003	0.060944060042540917
2.805	0.0612823664310083
2.806	0.061623766484293796
2.807	0.061968403988442756
2.808	0.06231642272950057
2.809	0.06266796649351275
2.81	0.06302317906652438
2.811	0.06338511219165124
2.8120000000000003	0.06375082545804618
2.813	0.06412028641193178
2.814	0.06449346259953116
2.815	0.06487032156706724
2.816	0.06525083086076296
2.817	0.06563495802684141
2.818	0.0660226706115252
2.819	0.06641393616103743
2.8200000000000003	0.06680872222160121
2.821	0.06720511700892204
2.822	0.06760508129855931
2.823	0.0680086965355552
2.824	0.06841604416495185
2.825	0.0688272056317916
2.826	0.0692422623811162
2.827	0.06966129585796804
2.8280000000000003	0.07008438750738942
2.829	0.07051161877442212
2.83	0.07094307110410848
2.831	0.07137822842231167
2.832	0.07181780590653641
2.833	0.0722619212151086
2.834	0.07271069200635359
2.835	0.0731642359385973
2.836	0.07362267067016545
2.8369999999999997	0.07408611385938378
2.838	0.0745546831645782
2.839	0.07502849624407404
2.84	0.07550767075619721
2.841	0.07599626169322826
2.842	0.07649021075323763
2.843	0.07698939696825095
2.844	0.07749369937029368
2.8449999999999998	0.0780029969913913
2.846	0.07851716886356944
2.847	0.07903609401885311
2.848	0.07955965148926801
2.849	0.08008772030683978
2.85	0.08062017950359343
2.851	0.08114924605299749
2.852	0.08168292541281984
2.8529999999999998	0.0822215609822712
2.854	0.08276549616056253
2.855	0.08331507434690409
2.856	0.08387063894050686
2.857	0.0844325333405818
2.858	0.08500110094633916
2.859	0.08557668515698989
2.86	0.08615962937174475
2.8609999999999998	0.08675765818515499
2.862	0.08736328645591891
2.863	0.08797641023807456
2.864	0.08859692558566079
2.865	0.08922472855271645
2.866	0.08985971519327954
2.867	0.09050178156138892
2.868	0.09115082371108318
2.8689999999999998	0.0918067376964009
2.87	0.09246941957138093
2.871	0.09313276099499485
2.872	0.09380302631907923
2.873	0.09448047550040428
2.874	0.09516536849573923
2.875	0.09585796526185428
2.876	0.09655852575551928
2.877	0.09726730993350413
2.878	0.097984577752579
2.879	0.09871058916951314
2.88	0.09944560414107673
2.8810000000000002	0.10018955388568178
2.882	0.10094304702199257
2.883	0.10170636343031615
2.884	0.10247978299095926
2.885	0.10326358558422863
2.886	0.10405805109043136
2.887	0.10486345938987345
2.888	0.10568009036286201
2.8890000000000002	0.10650822388970413
2.89	0.10734813985070582
2.891	0.10821089054615396
2.892	0.10908533056243733
2.893	0.1099710869059245
2.894	0.1108677865829844
2.895	0.11177505659998484
2.896	0.11269252396329475
2.8970000000000002	0.11361981567928313
2.898	0.11455655875431771
2.899	0.11550238019476747
2.9	0.11645690700700095
2.901	0.11739572270364397
2.902	0.11834395496624724
2.903	0.11930268798261742
2.904	0.12027300594056246
2.9050000000000002	0.12125599302789034
2.906	0.12225273343240768
2.907	0.12326431134192244
2.908	0.12429181094424215
2.909	0.1253363164271743
2.91	0.12639891197852693
2.911	0.12750722587563112
2.912	0.1286341894840719
2.9130000000000003	0.1297792782589588
2.914	0.1309419676553999
2.915	0.13212173312850475
2.916	0.1333180501333824
2.917	0.13453039412514195
2.918	0.135758240558893
2.919	0.1370010648897435
2.92	0.13825834257280306
2.9210000000000003	0.13950553878711267
2.922	0.1407675944320955
2.923	0.14204544013110776
2.924	0.14334000650750509
2.925	0.14465222418464316
2.926	0.14598302378587819
2.927	0.14733333593456463
2.928	0.14870409125405876
2.9290000000000003	0.1500962203677168
2.93	0.1515106538988932
2.931	0.15294846998710537
2.932	0.15441044279917437
2.933	0.1558974940180825
2.934	0.15741054532681262
2.935	0.15895051840834568
2.936	0.1605183349456646
2.9370000000000003	0.16211491662175226
2.938	0.16374118511958957
2.939	0.16539806212215943
2.94	0.1670864693124441
2.941	0.16884813711744773
2.942	0.17064070521891797
2.943	0.1724626220426221
2.944	0.1743123360143297
2.9450000000000003	0.17618829555981036
2.946	0.17808894910483125
2.947	0.18001274507516202
2.948	0.1819581318965714
2.949	0.18392355799482824
2.95	0.18590747179570222
2.951	0.18781339864392688
2.952	0.18974046296030742
2.9530000000000003	0.19169286608461553
2.954	0.19367480935662032
2.955	0.19569049411609346
2.956	0.19774412170280575
2.957	0.19983989345652808
2.958	0.2019820107170322
2.959	0.20417467482408702
2.96	0.20642208711746435
2.961	0.20883890282831125
2.9619999999999997	0.2113121752297874
2.963	0.21383941148642976
2.964	0.21641811876277206
2.965	0.21904580422335126
2.966	0.2217199750327045
2.967	0.22443813835536527
2.968	0.22719780135587067
2.969	0.22999647119875657
2.9699999999999998	0.23283165504855893
2.971	0.2355880466254609
2.972	0.2383828037167956
2.973	0.2412202706655458
2.974	0.2441047918146944
2.975	0.24704071150722043
2.976	0.2500323740861068
2.977	0.253084123894335
2.9779999999999998	0.2562003052748867
2.979	0.2593852625707449
2.98	0.2626433401248884
2.981	0.26597461125524313
2.982	0.2693879501798528
2.983	0.27288796009169924
2.984	0.2764792441837691
2.985	0.2801664056490475
2.9859999999999998	0.2839540476805193
2.987	0.28784677347117144
2.988	0.2918491862139854
2.989	0.29596588910194804
2.99	0.30020148532804625
2.991	0.30481884234003065
2.992	0.3095486466970419
2.993	0.3143798492129881
2.9939999999999998	0.31930140070177737
2.995	0.3243022519773201
2.996	0.32937135385351995
2.997	0.33449765714428725
2.998	0.3396701126635324
2.999	0.34487767122515894
3.	0.3501092836430773
3.0010000000000003	0.3547165306307653
3.002	0.35936436159349255
3.003	0.36408035583611065
3.004	0.36889209266345685
3.005	0.3738271513803766
3.0060000000000002	0.37891311129171557
3.007	0.38417755170231266
3.008	0.38964805191701357
3.0090000000000003	0.39535219124066423
3.01	0.4013175489781003
3.011	0.408454094233367
3.012	0.4158535383424601
3.013	0.4234899824405781
3.0140000000000002	0.4313375276629201
3.015	0.4393702751446746
3.016	0.44756232602104046
3.0170000000000003	0.4558877814272169
3.018	0.4643207424983884
3.019	0.47283531036976517
3.02	0.48140558617653156
3.021	0.4888904420631325
3.0220000000000002	0.4964467977913244
3.023	0.5041163441320994
3.024	0.5119407718564594
3.025	0.5199617717354034
3.026	0.5282210345399299
3.027	0.5367602510410417
3.028	0.54562111200973
3.029	0.5548453082169972
3.0300000000000002	0.5644745304338464
3.0309999999999997	0.5745080589657018
3.032	0.5850325653803876
3.033	0.5960923107801351
3.034	0.6077315562671939
3.035	0.6199945629438145
3.036	0.6329255919122307
3.037	0.6465689042746929
3.0380000000000003	0.6609687611334527
3.0389999999999997	0.6761694235907351
3.04	0.6922151527488121
3.041	0.7130621136981221
3.042	0.7346055784625081
3.043	0.7566527230540299
3.044	0.7790107234847179
3.045	0.8014867557666322
3.0460000000000003	0.8238879959118327
3.0469999999999997	0.8460216199323399
3.048	0.8676948038402432
3.049	0.8887147236475633
3.05	0.9088885553663604
3.051	0.9172141999049002
3.052	0.9249632159610609
3.053	0.9325978871289442
3.0540000000000003	0.9405804970026517
3.0549999999999997	0.9493733291762697
3.056	0.9594386672439121
3.057	0.9712387947996641
3.058	0.9852359954376276
3.059	1.0018925527519085
3.06	1.0216707503365898
3.061	1.0551642584455947
3.0620000000000003	1.0920899505792911
3.0629999999999997	1.1322960868977974
3.064	1.175630927561354
3.065	1.2219427327300751
3.066	1.2710797625641486
3.067	1.3228902772237676
3.068	1.3772225368690556
3.069	1.4339248016602044
3.0700000000000003	1.4928453317574102
3.0709999999999997	1.5469013627182377
3.072	1.603292241402607
3.073	1.662286290067736
3.074	1.7241518309709416
3.075	1.7891571863695463
3.076	1.8575706785207842
3.077	1.929660629681976
3.0780000000000003	2.0056953621104485
3.0789999999999997	2.0859431980633905
3.08	2.1706724597982365
3.081	2.259888026220048
3.082	2.3541376292020404
3.083	2.453705557265315
3.084	2.5588760989308423
3.085	2.669933542719722
3.0860000000000003	2.787162177153064
3.0869999999999997	2.910846290751766
3.088	3.0412701720371045
3.089	3.178718109529968
3.09	3.32347439175147
3.091	3.438948763707685
3.092	3.564534878253697
3.093	3.702751844729705
3.0940000000000003	3.8561187724759307
3.0949999999999998	4.027154770832308
3.096	4.218378949139292
3.097	4.432310416736792
3.098	4.671468282965038
3.099	4.938371657164305
3.1	5.235539648674506
3.101	5.701552080250691
3.1020000000000003	6.194621243975126
3.1029999999999998	6.709020145343974
3.104	7.2390217898549745
3.105	7.778899183004263
3.106	8.322925330288903
3.107	8.865373237205967
3.108	9.400515909251801
3.109	9.92262635192348
3.1100000000000003	10.425977570718054
3.1109999999999998	10.841110395707636
3.112	11.22989256390022
3.113	11.590459636878409
3.114	11.920947176225521
3.115	12.21949074352482
3.116	12.484225900359181
3.117	12.713288208311884
3.1180000000000003	12.90481322896614
3.1189999999999998	13.056936523904861
3.12	13.167793654711458
3.121	13.164738975368525
3.122	13.120979025217228
3.123	13.038939135998252
3.124	12.921044639452411
3.125	12.769720867320414
3.1260000000000003	12.587393151342907
3.127	12.37648682326089
3.128	12.139427214814729
3.129	11.878639657745454
3.13	11.596549483793707
3.1310000000000002	11.292705970148202
3.132	10.972584809438306
3.133	10.638785639741101
3.1340000000000003	10.293908099133644
3.135	9.940551825693616
3.136	9.581316457497605
3.137	9.2188016326233
3.138	8.855606989147757
3.1390000000000002	8.49433216514803
3.14	8.137576798701653
3.141	7.824807187680277
3.1420000000000003	7.519521967348531
3.143	7.222086432766178
3.144	6.932865878992048
3.145	6.652225601085893
3.146	6.380530894106943
3.1470000000000002	6.118147053114445
3.148	5.865439373167989
3.149	5.622773149326821
3.1500000000000004	5.390513676650197
3.151	5.186758912731339
3.152	4.993066783275455
3.153	4.808727876521953
3.154	4.6330327807098906
3.1550000000000002	4.465272084078339
3.1559999999999997	4.304736374866659
3.157	4.150716241313711
3.158	4.002502271658849
3.159	3.8593850541411463
3.16	3.7206551769996867
3.161	3.5708096806246212
3.162	3.4248292797616697
3.1630000000000003	3.2829011413074367
3.1639999999999997	3.145212432158775
3.165	3.011950319212106
3.166	2.8833019693642776
3.167	2.7594545495118945
3.168	2.6405952265515724
3.169	2.526911167380083
3.17	2.4185895388940386
3.1710000000000003	2.3225964920689472
3.1719999999999997	2.2319293622027843
3.173	2.1463644686721226
3.174	2.0656781308538132
3.175	1.989646668124552
3.176	1.9180463998610415
3.177	1.8506536454400797
3.178	1.7872447242383678
3.1790000000000003	1.727595955632614
3.1799999999999997	1.6714836589996298
3.181	1.618959462339002
3.182	1.5695076910334966
3.183	1.5228879790887355
3.184	1.4788599605103454
3.185	1.4371832693040119
3.186	1.3976175394753603
3.1870000000000003	1.359922405030021
3.1879999999999997	1.3238574999736885
3.189	1.2891824583119451
3.19	1.2556569140504836
3.191	1.218087081248332
3.192	1.181486221127214
3.193	1.1459141749622987
3.194	1.1114307840287074
3.1950000000000003	1.078095889601562
3.1959999999999997	1.0459693329560433
3.197	1.0151109553672315
3.198	0.9855805981103054
3.199	0.9574381024603882
3.2	0.9307433096926053
3.201	0.90855055573299
3.202	0.8877437026814994
3.2030000000000003	0.8682011072889669
3.2039999999999997	0.8498011263062596
3.205	0.8324221164841864
3.206	0.8159424345736129
3.207	0.8002404373253731
3.208	0.785194481490302
3.209	0.770682923819255
3.21	0.7565841210630668
3.2110000000000003	0.740563101820199
3.2119999999999997	0.7248456920940316
3.213	0.7094443897355224
3.214	0.6943716925956774
3.215	0.6796400985254756
3.216	0.6652621053758961
3.217	0.6512502109979375
3.218	0.6376169132425787
3.2190000000000003	0.6243747099607996
3.2199999999999998	0.6115360990036032
3.221	0.5995547084853444
3.222	0.587975170826155
3.223	0.5767832487095369
3.224	0.5659647048189926
3.225	0.5555053018380391
3.226	0.5453908024501788
3.2270000000000003	0.5356069693389146
3.2279999999999998	0.5261395651877668
3.229	0.5169743526802258
3.23	0.5080970944998113
3.231	0.4995028195356662
3.232	0.49116746267743383
3.233	0.4830762250204083
3.234	0.47521430765987255
3.2350000000000003	0.46756691169111
3.2359999999999998	0.4601192382094173
3.237	0.4528564883100681
3.238	0.4457638630883587
3.239	0.4388265636395727
3.24	0.43202979105899375
3.241	0.42500212106690805
3.242	0.4181069937926971
3.2430000000000003	0.41135122399073604
3.2439999999999998	0.40474162641541167
3.245	0.3982850158210904
3.246	0.3919882069621588
3.247	0.38585801459299207
3.248	0.37990125346796566
3.249	0.37412473834146276
3.25	0.3685352839678588
3.2510000000000003	0.36347588741698195
3.252	0.35859680644197944
3.253	0.35388448111143567
3.254	0.34932535149395
3.255	0.3449058576581133
3.2560000000000002	0.34061243967251675
3.257	0.3364315376057572
3.258	0.33234959152642574
3.2590000000000003	0.32835304150311356
3.26	0.32442832760441903
3.261	0.32030032956231586
3.262	0.3162328999236276
3.263	0.3122283308985581
3.2640000000000002	0.30828891469731173
3.265	0.30441694353009774
3.266	0.3006147096071203
3.2670000000000003	0.2968845051385836
3.268	0.2932286223346985
3.269	0.28964935340566433
3.27	0.2861489905616918
3.271	0.2828053081441277
3.2720000000000002	0.2795405415574192
3.273	0.2763524083371605
3.274	0.2732386260189413
3.2750000000000004	0.2701969121383514
3.276	0.267224984230986
3.277	0.264320559832431
3.278	0.2614813564782816
3.279	0.2587050917041276
3.2800000000000002	0.2559894830455589
3.2809999999999997	0.25333517206581413
3.282	0.25073677505903935
3.283	0.24819183234703276
3.284	0.24569788425158767
3.285	0.24325247109449769
3.286	0.24085313319755955
3.287	0.23849741088256673
3.2880000000000003	0.23618284447131282
3.2889999999999997	0.2339069742855955
3.29	0.23166734064720532
3.291	0.22939527917341654
3.292	0.22715854729688081
3.293	0.22495869774572655
3.294	0.22279728324808498
3.295	0.22067585653208455
3.2960000000000003	0.2185959703258536
3.2969999999999997	0.21655917735752422
3.298	0.2145670303552222
3.299	0.21262108204707952
3.3	0.21072288516122464
3.301	0.2089476876379641
3.302	0.20721888061675517
3.303	0.2055335504492308
3.3040000000000003	0.20388878348702394
3.3049999999999997	0.2022816660817705
3.306	0.20070928458510134
3.307	0.19916872534865224
3.308	0.19765707472405625
3.309	0.19617141906294636
3.31	0.19470884471695765
3.311	0.19320889408897046
3.3120000000000003	0.19172968499141618
3.3129999999999997	0.19027179128797603
3.314	0.18883578684232674
3.315	0.18742224551814962
3.316	0.18603174117912333
3.317	0.18466484768892655
3.318	0.18332213891123986
3.319	0.18200418870974197
3.3200000000000003	0.1807115709481116
3.3209999999999997	0.17946281449940288
3.322	0.17823945003553354
3.323	0.17704096323779836
3.324	0.17586683978748982
3.325	0.17471656536590055
3.326	0.1735896256543246
3.327	0.17248550633405452
3.3280000000000003	0.17140369308638295
3.3289999999999997	0.17034367159260438
3.33	0.16930492753401002
3.331	0.16828971241102456
3.332	0.16729457846040854
3.333	0.16631884373805278
3.334	0.16536182629984938
3.335	0.16442284420168918
3.3360000000000003	0.16350121549946298
3.3369999999999997	0.16259625824906326
3.338	0.1617072905063797
3.339	0.16083363032730466
3.34	0.15997459576772902
3.341	0.15910997513228672
3.342	0.15825979984941502
3.343	0.15742457159629306
3.3440000000000003	0.15660479205009997
3.3449999999999998	0.15580096288801645
3.346	0.15501358578722058
3.347	0.15424316242489297
3.348	0.1534901944782128
3.349	0.1527551836243593
3.35	0.15203863154051267
3.351	0.15136320569940864
3.3520000000000003	0.15070589860112107
3.3529999999999998	0.15006586854128148
3.354	0.14944227381551936
3.355	0.14883427271946625
3.356	0.14824102354875254
3.357	0.1476616845990086
3.358	0.14709541416586563
3.359	0.14654137054495403
3.3600000000000003	0.1459987120319042
3.3609999999999998	0.14544932147475623
3.362	0.1449106796135548
3.363	0.1443829917407551
3.364	0.1438664631488112
3.365	0.1433612991301773
3.366	0.1428677049773082
3.367	0.14238588598265806
3.3680000000000003	0.14191604743868103
3.3689999999999998	0.14145839463783214
3.37	0.14101313287256495
3.371	0.14058620115397163
3.372	0.14017172355776997
3.373	0.13976955787831488
3.374	0.13937956190996192
3.375	0.13900159344706606
3.3760000000000003	0.13863551028398224
3.377	0.13828117021506617
3.378	0.13793843103467235
3.379	0.13760715053715636
3.38	0.13728718651687324
3.3810000000000002	0.13697832914697403
3.382	0.1366805079412729
3.383	0.13639358479237967
3.3840000000000003	0.13611742159290416
3.385	0.13585188023545663
3.386	0.1355968226126466
3.387	0.13535211061708433
3.388	0.13511760614137966
3.3890000000000002	0.1348931710781424
3.39	0.1346786673199827
3.391	0.13447031329190332
3.3920000000000003	0.1342718351703398
3.393	0.13408331566412096
3.394	0.13390483748207502
3.395	0.13373648333303076
3.396	0.1335783359258167
3.3970000000000002	0.13343047796926127
3.398	0.1332929921721932
3.399	0.13316596124344096
3.4000000000000004	0.13304946789183303
3.401	0.1329456671844117
3.402	0.13285244387432427
3.403	0.13276975507293193
3.404	0.13269755789159574
3.4050000000000002	0.1326358094416767
3.406	0.13258446683453592
3.407	0.13254348718153447
3.408	0.1325128275940334
3.409	0.1324924451833938
3.41	0.13248229706097667
3.411	0.13248232208693964
3.412	0.13249249672998079
3.4130000000000003	0.13251277920759474
3.4139999999999997	0.13254312773727606
3.415	0.13258350053651943
3.416	0.1326338558228194
3.417	0.13269415181367059
3.418	0.13276434672656764
3.419	0.1328443987790051
3.42	0.13293426618847765
3.4210000000000003	0.13303037297196937
3.4219999999999997	0.13313642574145562
3.423	0.13325259690840152
3.424	0.13337905888427184
3.425	0.1335159840805316
3.426	0.13366354490864582
3.427	0.1338219137800793
3.428	0.13399126310629703
3.4290000000000003	0.13417176529876404
3.4299999999999997	0.13436359276894505
3.431	0.1345673312398705
3.432	0.1347827147622541
3.433	0.13500989069837516
3.434	0.13524900641051293
3.435	0.1355002092609464
3.436	0.13576364661195486
3.4370000000000003	0.13603946582581758
3.4379999999999997	0.13632781426481336
3.439	0.1366288392912219
3.44	0.13694268826732198
3.441	0.1372769972793322
3.442	0.13762397110353566
3.443	0.13798330324015434
3.444	0.1383546871894106
3.4450000000000003	0.13873781645152686
3.4459999999999997	0.13913238452672488
3.447	0.13953808491522757
3.448	0.13995461111725668
3.449	0.14038165663303465
3.45	0.14081891496278387
3.451	0.1412464691739956
3.452	0.1416848117106975
3.4530000000000003	0.1421348245841866
3.4539999999999997	0.14259738980575912
3.455	0.1430733893867127
3.456	0.14356370533834362
3.457	0.14406921967194883
3.458	0.14459081439882543
3.459	0.1451293715302698
3.46	0.145685773077579
3.4610000000000003	0.14628359693974188
3.4619999999999997	0.14689965373201777
3.463	0.14753344995735962
3.464	0.14818449211871848
3.465	0.1488522867190465
3.466	0.14953634026129586
3.467	0.15023615924841785
3.468	0.15095125018336464
3.4690000000000003	0.15168111956908842
3.4699999999999998	0.1524252739085401
3.471	0.1531604986212768
3.472	0.15391039832900286
3.473	0.15467585657002772
3.474	0.15545775688266103
3.475	0.15625698280521128
3.476	0.157074417875988
3.4770000000000003	0.1579109456333008
3.4779999999999998	0.15876744961545775
3.479	0.15964481336076963
3.48	0.16054392040754445
3.481	0.16146482978976182
3.482	0.16240929952002076
3.483	0.16337826310658907
3.484	0.16437265405773577
3.4850000000000003	0.1653934058817299
3.4859999999999998	0.16644145208683872
3.487	0.16751772618133268
3.488	0.16862316167347896
3.489	0.16975869207154667
3.49	0.17092525088380495
3.491	0.1721708707324067
3.492	0.17344653151998504
3.4930000000000003	0.1747503122630586
3.4939999999999998	0.17608029197814354
3.495	0.17743454968176023
3.496	0.17881116439042485
3.497	0.180208215120656
3.498	0.18162378088897227
3.499	0.18305594071189038
3.5	0.18450277360592895
3.5010000000000003	0.1858522567311018
3.502	0.18721924380021807
3.503	0.18860848666958627
3.504	0.19002473719551072
3.505	0.1914727472342982
3.5060000000000002	0.19295726864225551
3.507	0.1944830532756875
3.508	0.19605485299090095
3.5090000000000003	0.1976774196442027
3.51	0.19935550509189678
3.511	0.2012282046099339
3.512	0.20315778460954342
3.513	0.2051408549215995
3.5140000000000002	0.20717402537697635
3.515	0.20925390580654551
3.516	0.2113771060411812
3.5170000000000003	0.2135402359117577
3.518	0.2157399052491454
3.519	0.2179727238842216
3.52	0.22023530164785662
3.521	0.22237858867256138
3.5220000000000002	0.22455368234808046
3.523	0.2267660203657921
3.524	0.22902104041707746
3.5250000000000004	0.2313241801933178
3.526	0.23368087738589022
3.527	0.23609656968617904
3.528	0.23857669478556134
3.529	0.24112669037541834
3.5300000000000002	0.24375199414713145
3.531	0.24645328217625845
3.532	0.24924104235277775
3.5330000000000004	0.2521210009508478
3.534	0.2550988842446218
3.535	0.25818041850826234
3.536	0.26137133001592244
3.537	0.26467734504176066
3.5380000000000003	0.2681041898599358
3.5389999999999997	0.2716575907446002
3.54	0.2753432739699175
3.541	0.27954981978351595
3.542	0.2838768972149586
3.543	0.28830702926728496
3.544	0.29282273894352834
3.545	0.29740654924672816
3.5460000000000003	0.3020409831799239
3.5469999999999997	0.3067085637461468
3.548	0.31139181394844256
3.549	0.3160732567898423
3.55	0.32073541527338556
3.551	0.32438512758371923
3.552	0.3280397339555055
3.553	0.3317408898050193
3.5540000000000003	0.3355302505485356
3.5549999999999997	0.33944947160232253
3.556	0.3435402083826604
3.557	0.3478441163058172
3.558	0.35240285078806793
3.559	0.3572580672456881
3.56	0.36245142109494677
3.561	0.36955733875114205
3.5620000000000003	0.37699180941946586
3.5629999999999997	0.38470359330411946
3.564	0.39264145060932776
3.565	0.40075414153929173
3.566	0.4089904262982261
3.567	0.4172990650903459
3.568	0.4256288181198551
3.569	0.43392844559096866
3.5700000000000003	0.44214670770790154
3.5709999999999997	0.44809534708906246
3.572	0.4539896577417877
3.573	0.45990791608760145
3.574	0.4659283985480384
3.575	0.47212938154463346
3.576	0.47858914149891313
3.577	0.48538595483241226
3.5780000000000003	0.4925980979666662
3.5789999999999997	0.5003038473231971
3.58	0.5085814793235507
3.581	0.5174562805337815
3.582	0.527062728737284
3.583	0.537482311861987
3.584	0.5487965178358054
3.585	0.5610868345866675
3.5860000000000003	0.5744347500425036
3.5869999999999997	0.5889217521312191
3.588	0.6046293287807637
3.589	0.6216389679190415
3.59	0.640032157473983
3.591	0.6657727771440252
3.592	0.6927034144944164
3.593	0.7205490488609404
3.5940000000000003	0.7490346595793824
3.5949999999999998	0.7778852259854765
3.596	0.8068257274150465
3.597	0.8355811432038264
3.598	0.8638764526876013
3.599	0.8914366352021558
3.6	0.9179866700832379
3.601	0.9280075062097256
3.6020000000000003	0.9373920340080542
3.6029999999999998	0.9467891134477353
3.604	0.9568476044983103
3.605	0.9682163671292905
3.606	0.9815442613102046
3.607	0.9974801470105841
3.608	1.0166728841999397
3.609	1.0397713328478018
3.6100000000000003	1.067424352923708
3.6109999999999998	1.096519225578544
3.612	1.1316943640743424
3.613	1.1738266028544393
3.614	1.2237927763622274
3.615	1.2824697190411134
3.616	1.3507342653344245
3.617	1.4294632496855633
3.6180000000000003	1.519533506537951
3.6189999999999998	1.6218218703348384
3.62	1.7372051755197866
3.621	1.902126295156388
3.622	2.0797405075755684
3.623	2.26876912972865
3.624	2.4679334785667004
3.625	2.6759548710410375
3.6260000000000003	2.891554624102995
3.627	3.1134540547035163
3.628	3.3403744797942316
3.629	3.571037216326078
3.63	3.804163581250391
3.6310000000000002	4.039061296735888
3.632	4.273829734806075
3.633	4.507154672702148
3.6340000000000003	4.737721887665302
3.635	4.964217156936322
3.636	5.185326257756704
3.637	5.39973496736724
3.638	5.606129063009122
3.6390000000000002	5.803194321923527
3.64	5.989616521351373
3.641	6.157831853633819
3.6420000000000003	6.313154443633257
3.643	6.454648831311797
3.644	6.581379556631992
3.645	6.692411159555971
3.646	6.786808180046098
3.6470000000000002	6.863635158064708
3.648	6.92195663357404
3.649	6.960837146536434
3.6500000000000004	6.979341236914202
3.651	6.925272207298256
3.652	6.852062576681106
3.653	6.761883626684013
3.654	6.656906638928128
3.6550000000000002	6.539302895034574
3.656	6.411243676624632
3.657	6.274900265319431
3.6580000000000004	6.132443942740085
3.659	5.9860459905079635
3.66	5.837877690243986
3.661	5.728960691574334
3.662	5.620261340357445
3.6630000000000003	5.511596350456582
3.664	5.402782435735152
3.665	5.293636310056419
3.666	5.183974687283692
3.667	5.073614281280283
3.668	4.962371805909453
3.669	4.850063975034612
3.67	4.7365075025190215
3.6710000000000003	4.614447969599764
3.6719999999999997	4.4912017762589835
3.673	4.367014189852267
3.674	4.242130477735586
3.675	4.11679590726469
3.676	3.9912557457953315
3.677	3.8657552606834273
3.678	3.7405397192847283
3.6790000000000003	3.6158543889549852
3.6799999999999997	3.49194453705017
3.681	3.3686589889384226
3.682	3.246663480750278
3.683	3.1262273066286057
3.684	3.007619760716277
3.685	2.8911101371563217
3.686	2.7769677300916107
3.6870000000000003	2.6654618336650193
3.6879999999999997	2.5568617420196187
3.689	2.4514367492981397
3.69	2.349456149643649
3.691	2.2520934221000277
3.692	2.158658876824246
3.693	2.0693670088744014
3.694	1.9844323133084663
3.6950000000000003	1.9040692851844208
3.6959999999999997	1.8284924195603838
3.697	1.7579162114942357
3.698	1.692555156044089
3.699	1.6326237482679258
3.7	1.578336483223738
3.701	1.5420690428298622
3.702	1.511137693656119
3.7030000000000003	1.4850198891326176
3.7039999999999997	1.4631930826895092
3.705	1.4451347277568745
3.706	1.4303222777648594
3.707	1.4182331861435746
3.708	1.4083449063231361
3.709	1.400134891733672
3.71	1.3930805958052968
3.7110000000000003	1.377496446077195
3.7119999999999997	1.3625782567729154
3.713	1.3483588162250315
3.714	1.3348709127661629
3.715	1.3221473347289028
3.716	1.3102208704458462
3.717	1.299124308249604
3.718	1.2888904364727705
3.7190000000000003	1.2795520434479417
3.7199999999999998	1.2711419175077294
3.721	1.2652848391684244
3.722	1.2603251202041608
3.723	1.256199064572766
3.724	1.252842976232069
3.725	1.2501931591399025
3.726	1.2481859172540948
3.7270000000000003	1.2467575545324756
3.7279999999999998	1.2458443749328765
3.729	1.2453826824131258
3.73	1.2453087809310546
3.731	1.2455837579490552
3.732	1.2461176318898155
3.733	1.246845204680586
3.734	1.247701278248617
3.7350000000000003	1.2486206545211593
3.7359999999999998	1.2495381354254627
3.737	1.2503885228887788
3.738	1.251106618838357
3.739	1.2516272252014482
3.74	1.2518851439053031
3.741	1.2505090393858116
3.742	1.2488190109095456
3.7430000000000003	1.2468290202517163
3.7439999999999998	1.2445530291875377
3.745	1.242004999492218
3.746	1.239198892940972
3.747	1.2361486713090102
3.748	1.2328682963715427
3.749	1.2293717299037845
3.75	1.2256729336809455
3.7510000000000003	1.2217444517792764
3.752	1.2176441738365271
3.753	1.213388571791475
3.754	1.208994117582911
3.755	1.204477283149618
3.7560000000000002	1.199854540430379
3.757	1.1951423613639833
3.758	1.1903572178892137
3.7590000000000003	1.185515581944853
3.76	1.180633925469693
3.761	1.1758748383689883
3.762	1.17109981898072
3.763	1.166316483609339
3.7640000000000002	1.1615324485592955
3.765	1.1567553301350473
3.766	1.151992744641045
3.7670000000000003	1.1472523083817394
3.768	1.1425416376615898
3.769	1.137868348785041
3.77	1.133240058056552
3.771	1.1287915442312648
3.7720000000000002	1.1243955543477457
3.773	1.1200519978952588
3.774	1.115760784363061
3.7750000000000004	1.1115218232404105
3.776	1.1073350240165722
3.777	1.1032002961807985
3.778	1.0991175492223542
3.779	1.0950866926304972
3.7800000000000002	1.0911076358944851
3.781	1.0872102562068784
3.782	1.0833626791291953
3.7830000000000004	1.0795629979262513
3.784	1.0758093058628693
3.785	1.0720996962038596
3.786	1.0684322622140447
3.787	1.06480509715824
3.7880000000000003	1.0612162943012613
3.789	1.0576639469079294
3.79	1.0541461482430596
3.7910000000000004	1.0505767922240248
3.792	1.047043274453844
3.793	1.0435487911880827
3.794	1.040096538682317
3.795	1.036689713192117
3.7960000000000003	1.0333315109730523
3.7969999999999997	1.030025128280699
3.798	1.0267737613706225
3.799	1.0235806064983988
3.8	1.020448859919598
3.801	1.0175208647527523
3.802	1.014652237247264
3.803	1.011837740515493
3.8040000000000003	1.0090721376698
3.8049999999999997	1.0063501918225501
3.806	1.0036666660861004
3.807	1.0010163235728158
3.808	0.998393927395057
3.809	0.9957942406651843
3.81	0.9932120264955617
3.811	0.9905373884559443
3.8120000000000003	0.9878760922038801
3.8129999999999997	0.9852292438543163
3.814	0.9825979495221921
3.815	0.9799833153224548
3.816	0.9773864473700469
3.817	0.9748084517799112
3.818	0.9722504346669935
3.819	0.9697135021462366
3.8200000000000003	0.9671987603325833
3.8209999999999997	0.9646744570384114
3.822	0.9621765480935062
3.823	0.9597081310250919
3.824	0.957272303360388
3.825	0.9548721626266142
3.826	0.9525108063509934
3.827	0.9501913320607451
3.8280000000000003	0.9479168372830891
3.8289999999999997	0.945690419545249
3.83	0.9435151763744416
3.831	0.9416373042875184
3.832	0.9398020685499726
3.833	0.9379978334169254
3.834	0.9362129631435004
3.835	0.9344358219848191
3.8360000000000003	0.9326547741960025
3.8369999999999997	0.930858184032175
3.838	0.9290344157484557
3.839	0.9271718335999688
3.84	0.9252588018418356
3.841	0.9228294370375791
3.842	0.9203538812970486
3.843	0.9178480290384923
3.8440000000000003	0.9153277746801581
3.8449999999999998	0.9128090126402989
3.846	0.910307637337159
3.847	0.9078395431889913
3.848	0.9054206246140436
3.849	0.9030667760305643
3.85	0.9007938918568045
3.851	0.8991060243983892
3.8520000000000003	0.8975013248596824
3.8529999999999998	0.8959661023324278
3.854	0.894486665908364
3.855	0.8930493246792347
3.856	0.8916403877367807
3.857	0.8902461641727427
3.858	0.8888529630788637
3.859	0.8874470935468846
3.8600000000000003	0.8860148646685461
3.8609999999999998	0.8844281238448438
3.862	0.882794578930431
3.863	0.8811074760892179
3.864	0.8793600614851118
3.865	0.8775455812820199
3.866	0.8756572816438518
3.867	0.8736884087345149
3.8680000000000003	0.8716322087179162
3.8689999999999998	0.8694819277579667
3.87	0.8672308120185706
3.871	0.8643262729713933
3.872	0.8613404723630266
3.873	0.8582997372478162
3.874	0.855230394680112
3.875	0.8521587717142597
3.8760000000000003	0.8491111954046053
3.877	0.8461139928054999
3.878	0.8431934909712854
3.879	0.8403760169563128
3.88	0.837687897814928
3.8810000000000002	0.8358074933053762
3.882	0.8340695806445377
3.883	0.8324609697531893
3.8840000000000003	0.8309684705521079
3.885	0.829578892962073
3.886	0.8282790469038596
3.887	0.827055742298247
3.888	0.8258957890660122
3.8890000000000002	0.8247859971279324
3.89	0.823713176404786
3.891	0.8227388683767806
3.8920000000000003	0.8217706222198427
3.893	0.8207907186693312
3.894	0.8197814384606018
3.895	0.8187250623290134
3.896	0.817603871009923
3.8970000000000002	0.8164001452386878
3.898	0.815096165750666
3.899	0.8136742132812149
3.9000000000000004	0.8121165685656913
3.901	0.8090976594014668
3.902	0.8059868832763064
3.903	0.802845784739995
3.904	0.7997359083423125
3.9050000000000002	0.7967187986330384
3.906	0.7938560001619567
3.907	0.7912090574788468
3.9080000000000004	0.788839515133489
3.909	0.7868089176756673
3.91	0.785178809655159
3.911	0.7856035412078576
3.912	0.786455317625548
3.9130000000000003	0.7876991497861264
3.914	0.7893000485674874
3.915	0.7912230248475268
3.9160000000000004	0.7934330895041416
3.917	0.7958952534152239
3.918	0.7985745274586741
3.919	0.801435922512384
3.92	0.8044444494542505
3.9210000000000003	0.8074280754986926
3.9219999999999997	0.8104971608636542
3.923	0.8136250221036109
3.924	0.8167849757730283
3.925	0.8199503384263782
3.926	0.8230944266181318
3.927	0.8261905569027564
3.928	0.8292120458347234
3.9290000000000003	0.832132209968504
3.9299999999999997	0.8349243658585647
3.931	0.8365267661670389
3.932	0.8380105224857253
3.933	0.8394116825140849
3.934	0.8407662939515788
3.935	0.8421104044976659
3.936	0.8434800618518076
3.9370000000000003	0.8449113137134645
3.9379999999999997	0.8464402077820953
3.939	0.848102791757163
3.94	0.8499351133381258
3.941	0.8532827334647158
3.942	0.8567928221573199
3.943	0.8604220626765907
3.944	0.864127138283186
3.9450000000000003	0.8678647322377634
3.9459999999999997	0.8715915278009742
3.947	0.875264208233481
3.948	0.8788394567959348
3.949	0.8822739567489934
3.95	0.8855243913533145
3.951	0.8887546733484681
3.952	0.8917016971538362
3.9530000000000003	0.8943095866677173
3.9539999999999997	0.8965224657884057
3.955	0.8982844584142026
3.956	0.899539688443403
3.957	0.9002322797743053
3.958	0.9003063563052067
3.959	0.8997060419344046
3.96	0.8983754605601968
3.9610000000000003	0.8942654714687689
3.9619999999999997	0.8894342670864196
3.963	0.8839467752273232
3.964	0.8778679237056695
3.965	0.8712626403356389
3.966	0.8641958529314114
3.967	0.8567324893071759
3.968	0.8489374772771124
3.9690000000000003	0.8408757446554003
3.9699999999999998	0.832612219256233
3.971	0.8242192409581355
3.972	0.8157538762949237
3.973	0.8072806038647552
3.974	0.7988639022657874
3.975	0.7905682500961891
3.976	0.782458125954118
3.9770000000000003	0.7745980084377317
3.9779999999999998	0.767052376145202
3.979	0.7598857076746768
3.98	0.753162481624327
3.981	0.7487651701679884
3.982	0.744830076899314
3.983	0.7413114989876397
3.984	0.7381637336022959
3.9850000000000003	0.7353410779126139
3.9859999999999998	0.7327978290879296
3.987	0.7304882842975707
3.988	0.7283667407108729
3.989	0.7263874954971674
3.99	0.7245048458257858
3.991	0.7226730888660621
3.992	0.7208465217873277
3.9930000000000003	0.7189794417589143
3.9939999999999998	0.7170261459501567
3.995	0.7149409315303837
3.996	0.7126780956689305
3.997	0.7101919355351283
3.998	0.7074367482983084
3.999	0.7043668311278056
4.	0.7009364811929509

==> anc/Fig5-AV1_chi0.6.dat <==
9.	0.018087893683972376
9.001	0.018107414526416146
9.002	0.018126981204856448
9.003	0.018146593600436016
9.004	0.018166251594297685
9.005	0.018185955067584296
9.006	0.018205703901438584
9.007	0.018225497977003378
9.008	0.01824533717542149
9.009	0.018265221377835754
9.01	0.0182851504653889
9.011	0.01830512431922377
9.012	0.018325142820483205
9.013	0.01834520585030993
9.014	0.018365313289846787
9.015	0.018385465020236615
9.016	0.018405660922622143
9.017	0.01842590087814621
9.018	0.018446184767951658
9.019	0.018466512473181217
9.02	0.01848688387497772
9.021	0.018507291418766458
9.022	0.018527742872057263
9.023	0.018548238566642523
9.024	0.018568778834314587
9.025	0.018589364006865845
9.026	0.01860999441608858
9.027	0.018630670393775178
9.028	0.018651392271718022
9.029	0.018672160381709397
9.03	0.018692975055541686
9.031	0.018713836941577456
9.032	0.018734746035852737
9.033	0.018755702650973847
9.034	0.018776707099547107
9.035	0.01879775969417872
9.036	0.018818860747475005
9.037	0.01884001057204228
9.038	0.018861209480486748
9.039	0.01888245778541473
9.04	0.01890375579943251
9.041	0.018925113401547067
9.042	0.01894652075818208
9.043	0.018967977602162015
9.044	0.01898948366631133
9.045	0.01901103868345437
9.046	0.019032642386415596
9.047	0.01905429450801947
9.048	0.019075994781090334
9.049	0.019097742938452653
9.05	0.019119538712930883
9.051	0.019141367638948314
9.052	0.01916324450823962
9.053	0.019185169914138416
9.054	0.019207144449978203
9.055	0.019229168709092595
9.056	0.01925124328481517
9.057	0.019273368770479547
9.058	0.01929554575941922
9.059	0.019317774844967807
9.06	0.01934005662045893
9.061	0.019362401747630032
9.062	0.019384800141204486
9.063	0.0194072517843096
9.064	0.019429756660072572
9.065	0.019452314751620726
9.066	0.019474926042081373
9.067	0.01949759051458171
9.068	0.019520308152249054
9.069	0.019543078938210723
9.07	0.019565902855593915
9.071	0.019588774617927008
9.072	0.01961169979730585
9.073	0.019634678696227387
9.074	0.019657711617188454
9.075	0.019680798862685995
9.076	0.019703940735216967
9.077	0.019727137537278193
9.078	0.01975038957136662
9.079	0.01977369713997921
9.08	0.01979706054561278
9.081	0.01982047994496674
9.082	0.0198439557951718
9.083	0.019867488407561005
9.084	0.01989107809346751
9.085	0.019914725164224493
9.086	0.01993842993116499
9.087	0.019962192705622165
9.088	0.019986013798929142
9.089	0.02000989352241909
9.09	0.020033832187425053
9.091	0.020057836056263784
9.092	0.02008189912861919
9.093	0.02010602135515863
9.094	0.0201302026865496
9.095	0.0201544430734596
9.096	0.020178742466555995
9.097	0.020203100816506274
9.098	0.020227518073977935
9.099	0.020251994189638346
9.1	0.020276529114154996
9.101	0.020301111694721603
9.102	0.02032575365841712
9.103	0.020350455628846846
9.104	0.020375218229616035
9.105	0.020400042084329988
9.106	0.020424927816593875
9.107	0.020449876050012996
9.108	0.020474887408192654
9.109	0.020499962514738013
9.11	0.02052510199325438
9.111	0.020550317690968004
9.112	0.02057559832764365
9.113	0.020600943846667163
9.114	0.020626354191424404
9.115	0.020651829305301076
9.116	0.020677369131683034
9.117	0.02070297361395613
9.118	0.02072864269550607
9.119	0.020754376319718715
9.12	0.020780174429979866
9.121	0.020806028912947572
9.122	0.020831948257021882
9.123	0.020857932893875178
9.124	0.020883983255179844
9.125	0.020910099772608128
9.126	0.02093628287783241
9.127	0.020962533002525083
9.128	0.020988850578358385
9.129	0.0210152360370047
9.13	0.02104168981013642
9.131	0.021068212314808356
9.132	0.021094803998196226
9.133	0.021121465292858275
9.134	0.02114819663135279
9.135	0.021174998446237926
9.136	0.02120187117007196
9.137	0.021228815235413197
9.138	0.021255831074819775
9.139	0.021282919120849987
9.14	0.021310079806062126
9.141	0.021337323021949142
9.142	0.021364639168865746
9.143	0.02139202810610145
9.144	0.021419489692945624
9.145	0.021447023788687788
9.146	0.021474630252617453
9.147	0.021502308944023985
9.148	0.021530059722196907
9.149	0.02155788244642568
9.15	0.021585776975999824
9.151	0.021613726698932304
9.152	0.02164174894404821
9.153	0.02166984456889624
9.154	0.021698014431024933
9.155	0.02172625938798298
9.156	0.021754580297319075
9.157	0.02178297801658176
9.158	0.02181145340331973
9.159	0.021840007315081674
9.16	0.021868640609416137
9.161	0.021897368849169575
9.162	0.021926177295362753
9.163	0.021955065914314037
9.164	0.021984034672341952
9.165	0.02201308353576498
9.166	0.022042212470901643
9.167	0.02207142144407031
9.168	0.02210071042158951
9.169	0.022130079369777768
9.17	0.022159528254953455
9.171	0.02218904521665226
9.172	0.022218642764750263
9.173	0.022248321582340556
9.174	0.022278082352516382
9.175	0.022307925758370987
9.176	0.022337852482997456
9.177	0.02236786320948904
9.178	0.022397958620938976
9.179	0.022428139400440354
9.18	0.02245840623108642
9.181	0.022488764184791895
9.182	0.02251920928983931
9.183	0.02254974196333257
9.184	0.02258036262237574
9.185	0.022611071684072878
9.186	0.022641869565527887
9.187	0.022672756683844827
9.188	0.022703733456127768
9.189	0.0227348002994806
9.19	0.022765957631007396
9.191	0.02279721638876469
9.192	0.022828565831270423
9.193	0.022860005737995178
9.194	0.02289153588840953
9.195	0.0229231560619839
9.196	0.02295486603818887
9.197	0.022986665596494957
9.198	0.023018554516372754
9.199	0.023050532577292664
9.2	0.023082599558725273
9.201	0.023114729316430625
9.202	0.02314694912472364
9.203	0.02317926033420888
9.204	0.023211664295490892
9.205	0.02324416235917406
9.206	0.023276755875862944
9.207	0.023309446196162095
9.208	0.023342234670675897
9.209	0.023375122650008903
9.21	0.02340811148476567
9.211	0.023441227517768747
9.212	0.023474445592724633
9.213	0.02350776554555794
9.214	0.02354118721219333
9.215	0.0235747104285553
9.216	0.023608335030568514
9.217	0.02364206085415764
9.218	0.023675887735247172
9.219	0.023709815509761773
9.22	0.023743844013626118
9.221	0.02377795719335544
9.222	0.023812171737278166
9.223	0.023846488444313457
9.224	0.0238809081133803
9.225	0.02391543154339787
9.226	0.023950059533285332
9.227	0.023984792881961675
9.228	0.024019632388346066
9.229	0.024054578851357616
9.23	0.024089633069915493
9.231	0.024124794491871594
9.232	0.024160065349095036
9.233	0.024195446522387837
9.234	0.024230938892551842
9.235	0.02426654334038907
9.236	0.024302260746701547
9.237	0.024338091992291113
9.238	0.024374037957959793
9.239	0.024410099524509607
9.24	0.024446277572742398
9.241	0.024482596292606906
9.242	0.02451903184308288
9.243	0.0245555836922966
9.244	0.02459225130837453
9.245	0.024629034159443074
9.246	0.0246659317136287
9.247	0.024702943439057688
9.248	0.0247400688038565
9.249	0.024777307276151607
9.25	0.02481465832406928
9.251	0.024852078627231808
9.252	0.024889613035512518
9.253	0.024927263610280366
9.254	0.024965032412904493
9.255	0.025002921504754055
9.256	0.025040932947197996
9.257	0.025079068801605462
9.258	0.025117331129345544
9.259	0.025155721991787384
9.26	0.025194243450299927
9.261	0.02523293552471827
9.262	0.025271760017432532
9.263	0.02531071668929857
9.264	0.025349805301172444
9.265	0.025389025613910224
9.266	0.025428377388367764
9.267	0.025467860385401123
9.268	0.02550747436586637
9.269	0.02554721909061936
9.27	0.025587094320516153
9.271	0.025627079131107264
9.272	0.02566719522220898
9.273	0.02570744360833225
9.274000000000001	0.02574782530398802
9.275	0.025788341323687028
9.276	0.025828992681940215
9.277	0.025869780393258462
9.278	0.02591070547215272
9.279	0.025951768933133713
9.28	0.0259929717907124
9.281	0.02603431046897522
9.282	0.02607579085106496
9.283	0.026117414229700108
9.284	0.026159181897599162
9.285	0.026201095147480393
9.286	0.0262431552720623
9.287	0.02628536356406338
9.288	0.0263277213162019
9.289	0.026370229821196366
9.29	0.026412890371765193
9.291	0.0264557348988603
9.292	0.026498732200103906
9.293	0.026541881711351877
9.294	0.026585182868460084
9.295	0.02662863510728416
9.296	0.026672237863679973
9.297	0.026715990573503393
9.298	0.026759892672610055
9.299	0.026803943596855825
9.3	0.026848142782096573
9.301	0.026892435348216896
9.302	0.02693687833892073
9.303	0.026981474481940982
9.304	0.027026226505010315
9.305	0.027071137135861633
9.306	0.027116209102227756
9.307	0.027161445131841593
9.308	0.0272068479524358
9.309	0.027252420291743285
9.31	0.027298164877496953
9.311	0.027344136125255568
9.312	0.027390281942330407
9.313	0.02743660192385886
9.314	0.027483095664978054
9.315	0.027529762760825385
9.316	0.027576602806538227
9.317	0.027623615397253727
9.318	0.027670800128109258
9.319	0.027718156594242215
9.32	0.02776568439078973
9.321	0.027813347070156973
9.322	0.02786118245462147
9.323	0.02790919232372863
9.324	0.027957378457023587
9.325	0.02800574263405175
9.326	0.02805428663435851
9.327	0.02810301223748902
9.328	0.028151921222988676
9.329	0.028201015370402878
9.33	0.028250296459276767
9.331	0.028299762997636892
9.332	0.028349420234821385
9.333	0.028399270148649246
9.334	0.028449314716939754
9.335	0.028499555917512177
9.336	0.028549995728185527
9.337	0.028600636126779076
9.338	0.028651479091112004
9.339	0.028702526599003596
9.34	0.028753780628272847
9.341	0.028805292959574395
9.342	0.028857012749538502
9.343	0.028908938957630505
9.344	0.028961070543316026
9.345	0.02901340646606068
9.346	0.029065945685329816
9.347	0.029118687160589046
9.348	0.029171629851303994
9.349	0.029224772716939997
9.35	0.029278114716962674
9.351	0.029331572576442873
9.352	0.029385232473143418
9.353	0.029439098350432645
9.354	0.029493174151678795
9.355	0.029547463820250208
9.356	0.029601971299514925
9.357	0.029656700532841286
9.358	0.029711655463597633
9.359	0.029766840035152002
9.36	0.02982225819087274
9.361	0.029877986257215907
9.362	0.029933951407608017
9.363	0.029990153198563612
9.364	0.030046591186597228
9.365	0.030103264928223104
9.366	0.030160173979955775
9.367	0.030217317898309788
9.368	0.03027469623979937
9.369	0.030332308560939072
9.37	0.030390154418243324
9.371	0.0304481800322211
9.372	0.03050644152787739
9.373	0.03056494169421192
9.374	0.03062368332022442
9.375	0.030682669194914306
9.376	0.030741902107281307
9.377	0.030801384846325153
9.378	0.030861120201045263
9.379	0.030921110960441357
9.38	0.030981359913513175
9.381	0.031041867669787546
9.382	0.031102639329826025
9.383	0.03116367781471749
9.384	0.031224986045550917
9.385	0.031286566943414966
9.386	0.03134842342939861
9.387	0.03141055842459084
9.388	0.0314729748500803
9.389	0.03153567562695598
9.39	0.03159866367630686
9.391	0.03166202372760106
9.392	0.031725671935464494
9.393	0.03178960626290254
9.394	0.03185382467292023
9.395	0.03191832512852295
9.396	0.031983105592716075
9.397	0.032048164028504654
9.398	0.03211349839889407
9.399000000000001	0.03217910666688969
9.4	0.03224498679549656
9.401	0.03231098704144407
9.402	0.03237726414712112
9.403	0.03244382514864072
9.404	0.03251067708211555
9.405	0.032577826983658624
9.406	0.03264528188938297
9.407	0.032713048835401236
9.408	0.032781134857826466
9.409	0.03284954699277168
9.41	0.03291829227634952
9.411	0.032987507311023775
9.412	0.03305706171405061
9.413	0.03312695466903659
9.414	0.03319718535958862
9.415	0.0332677529693135
9.416	0.03333865668181817
9.417	0.03340989568070916
9.418	0.0334814691495934
9.419	0.03355337627207781
9.42	0.033625616231768934
9.421	0.03369810188946863
9.422	0.03377092398327406
9.423	0.0338440869284769
9.424	0.033917595140369246
9.425	0.033991453034243176
9.426	0.03406566502539038
9.427	0.03414023552910294
9.428	0.034215168960672955
9.429	0.0342904697353921
9.43	0.03436614226855246
9.431	0.034442184110091
9.432	0.034518606956736926
9.433	0.034595415639864034
9.434	0.03467261499084654
9.435	0.03475020984105865
9.436	0.03482820502187417
9.437	0.03490660536466731
9.438	0.034985415700812275
9.439	0.03506464086168287
9.44	0.03514428567865331
9.441	0.035224501446649355
9.442	0.035305137656914364
9.443	0.035386190264243673
9.444	0.03546765522343262
9.445	0.03554952848927611
9.446	0.03563180601656947
9.447	0.035714483760107905
9.448	0.035797557674686745
9.449	0.0358810237151009
9.45	0.035964877836145694
9.451	0.036048860905547216
9.452	0.036133239424992
9.453	0.03621802480909777
9.454	0.03630322847248224
9.455	0.03638886182976269
9.456	0.03647493629555684
9.457	0.03656146328448241
9.458	0.03664845421115667
9.459	0.03673592049019735
9.46	0.03682387353622217
9.461	0.03691250329611606
9.462	0.03700163183209165
9.463	0.03709125973862907
9.464	0.03718138761020862
9.465	0.03727201604131012
9.466	0.037363145626413866
9.467	0.03745477696000016
9.468	0.03754691063654881
9.469	0.03763954725054012
9.47	0.037732687396454384
9.471	0.03782623494554263
9.472	0.03792029307752781
9.473	0.0380148682489041
9.474	0.03810996691616516
9.475	0.03820559553580517
9.476	0.03830176056431831
9.477	0.03839846845819823
9.478	0.03849572567393911
9.479	0.038593538668034943
9.48	0.03869191389697992
9.481	0.03879082033370292
9.482	0.03889030418999409
9.483	0.03899037419407881
9.484	0.03909103907418193
9.485	0.03919230755852883
9.486	0.03929418837534489
9.487	0.03939669025285495
9.488	0.039499821919284396
9.489	0.03960359210285861
9.49	0.03970800953180243
9.491	0.039813353688809096
9.492	0.039919346138274456
9.493	0.040025979199061645
9.494	0.04013324519003437
9.495	0.04024113643005613
9.496	0.04034964523799066
9.497	0.040458763932701064
9.498	0.040568484833051054
9.499	0.04067880025790435
9.5	0.040789702526124065
9.501	0.04090065437669388
9.502	0.041012209804107844
9.503	0.04112439322297938
9.504	0.041237229047922506
9.505	0.041350741693551234
9.506	0.04146495557447899
9.507	0.04157989510531979
9.508	0.04169558470068746
9.509	0.04181204877519601
9.51	0.04192931174345886
9.511	0.042047908506869146
9.512	0.04216732205466911
9.513	0.04228754586287947
9.514	0.04240857340752159
9.515	0.042530398164616824
9.516	0.04265301361018589
9.517	0.042776413220250144
9.518	0.04290059047083096
9.519	0.04302553883794904
9.52	0.04315125179762574
9.521	0.043277354359317184
9.522	0.043404230796916306
9.523	0.043531896917751466
9.524000000000001	0.04366036852915101
9.525	0.04378966143844262
9.526	0.04391979145295466
9.527	0.044050774380015256
9.528	0.04418262602695276
9.529	0.04431536220109485
9.53	0.04444899870976989
9.531	0.044583531134318594
9.532	0.0447189967338737
9.533	0.044855412541581006
9.534	0.044992795590586325
9.535	0.045131162914034725
9.536	0.045270531545072025
9.537	0.04541091851684402
9.538	0.045552340862495794
9.539	0.04569481561517315
9.54	0.045838359808021645
9.541	0.04598353956057239
9.542	0.04612978954162241
9.543	0.046277093506354776
9.544	0.04642543520995258
9.545	0.046574798407598095
9.546	0.04672516685447442
9.547	0.04687652430576464
9.548	0.047028854516651036
9.549	0.04718214124231669
9.55	0.0473363682379447
9.551	0.04749044432572965
9.552	0.04764549334129611
9.553	0.047801564187280994
9.554	0.04795870576632035
9.555	0.04811696698105109
9.556000000000001	0.048276396734110105
9.557	0.048437043928133444
9.558	0.04859895746575802
9.559	0.04876218624962044
9.56	0.048926779182357626
9.561	0.04909382053710156
9.562	0.04926226109626617
9.563	0.049432087012761354
9.564	0.0496032844394961
9.565	0.04977583952938029
9.566	0.04994973843532384
9.567	0.05012496731023571
9.568	0.05030151230702581
9.569	0.050479359578604034
9.57	0.05065849527787935
9.571	0.05083812349258567
9.572	0.05101905983869804
9.573	0.05120133786701582
9.574	0.05138499112833741
9.575	0.05157005317346217
9.576	0.051756557553189496
9.577	0.05194453781831775
9.578	0.05213402751964632
9.579	0.05232506020797458
9.58	0.05251766943410091
9.581	0.05271183790525078
9.582	0.05290765309722621
9.583	0.05310515164225428
9.584	0.05330437017256309
9.585	0.05350534532038077
9.586	0.05370811371793438
9.587	0.05391271199745203
9.588	0.054119176791161495
9.589	0.05432754473129091
9.59	0.054537852450067294
9.591	0.05475142169595789
9.592	0.054966926099119066
9.593	0.05518432440594517
9.594	0.055403575362831664
9.595	0.055624637716174034
9.596	0.0558474702123666
9.597	0.056072031597804835
9.598	0.05629828061888425
9.599	0.05652617602199912
9.6	0.05675567655354495
9.600999999999999	0.05698411571819474
9.602	0.057214236609625005
9.603	0.05744615707978892
9.604	0.05767999498064092
9.605	0.05791586816413543
9.606	0.058153894482225604
9.607	0.05839419178686589
9.608	0.05863687793001071
9.609	0.05888207076361322
9.61	0.05912988813962786
9.611	0.05938309792872401
9.612	0.05963900735694501
9.613	0.05989757366905047
9.614	0.06015875410980003
9.615	0.06042250592395192
9.616	0.060688786356265775
9.617	0.06095755265150123
9.618	0.061228762054416505
9.619	0.06150237180977123
9.62	0.06177833916232457
9.621	0.06205448173928655
9.622	0.06233302607675588
9.623	0.06261405909328309
9.624	0.06289766770741875
9.625	0.06318393883771191
9.626	0.06347295940271311
9.627	0.06376481632097293
9.628	0.06405959651104039
9.629	0.06435738689146603
9.63	0.06465827438080048
9.631	0.06496231511182099
9.632	0.06526962865465422
9.633	0.06558030379365452
9.634	0.0658944293131769
9.635	0.06621209399757463
9.636	0.06653338663120265
9.637	0.06685839599841593
9.638	0.06718721088356774
9.639	0.06751992007101304
9.64	0.06785661234510681
9.641	0.0682007622231646
9.642	0.06854886756064196
9.643	0.0689008119459568
9.644	0.06925647896752517
9.645	0.06961575221376497
9.646	0.06997851527309415
9.647	0.07034465173392869
9.648	0.07071404518468653
9.649000000000001	0.07108657921378563
9.65	0.07146213740964193
9.651	0.07183338226134503
9.652	0.07220785609902412
9.653	0.0725858801534807
9.654	0.07296777565551425
9.655	0.07335386383592625
9.656	0.07374446592551824
9.657	0.07413990315508964
9.658	0.07454049675544198
9.659	0.07494656795737681
9.66	0.07535843799169349
9.661	0.07578402018505459
9.662	0.07621558354537883
9.663	0.07665298917644359
9.664	0.07709609818202859
9.665	0.07754477166591278
9.666	0.07799887073187592
9.667	0.07845825648369534
9.668	0.07892279002515078
9.669	0.07939233246002202
9.67	0.07986674489208635
9.671	0.08033923834400172
9.672	0.08081672703588927
9.673	0.08129947510674572
9.674	0.08178774669557037
9.675	0.08228180594136257
9.676	0.08278191698311901
9.677	0.083288343959839
9.678	0.0838013510105219
9.679	0.08432120227416437
9.68	0.08484816188976572
9.681000000000001	0.08538229146043837
9.682	0.08592406993596811
9.683	0.0864737737302566
9.684	0.08703167925720451
9.685	0.08759806293071357
9.686	0.08817320116468244
9.687	0.08875737037301282
9.688	0.08935084696960648
9.689	0.08995390736836198
9.69	0.09056682798318108
9.691	0.09120199204751339
9.692	0.09184683540907032
9.693	0.09250090073511438
9.694	0.09316373069290822
9.695	0.0938348679497109
9.696	0.09451385517278503
9.697	0.09520023502939205
9.698	0.09589355018679462
9.699	0.09659334331225172
9.7	0.097299157073026
9.701	0.09798340567560704
9.702	0.09867440439716468
9.703	0.09937334005409934
9.704	0.10008139946281144
9.705	0.1007997694396977
9.706	0.10152963680115856
9.707	0.10227218836359453
9.708	0.10302861094340215
9.709	0.10380009135698195
9.71	0.10458781642073454
9.711	0.10542336232860809
9.712	0.10627568473899371
9.713	0.1071441286878329
9.714	0.10802803921106878
9.715	0.1089267613446397
9.716	0.10983964012448875
9.717	0.11076602058655909
9.718	0.11170524776678893
9.719	0.11265666670112144
9.72	0.11361962242549982
9.721	0.11456416203731143
9.722	0.11552070414368967
9.723	0.11649036941321722
9.724	0.11747427851447158
9.725	0.11847355211603543
9.725999999999999	0.1194893108864897
9.727	0.1205226754944172
9.728	0.12157476660839521
9.729	0.12264670489700649
9.73	0.12373961102883396
9.731	0.12485371600069846
9.732	0.12599108407243947
9.733	0.12715288983214038
9.734	0.12834030786787842
9.735	0.12955451276773697
9.736	0.13079667911979956
9.737	0.1320679815121431
9.738	0.1333695945328511
9.739	0.13470269277000732
9.74	0.13606845081168834
9.741	0.13753004461208745
9.742	0.13902288973462695
9.743	0.1405444031088307
9.744	0.14209200166423064
9.745	0.14366310233035592
9.746	0.14525512203673868
9.747	0.14686547771290245
9.748	0.14849158628837927
9.749	0.15013086469270132
9.75	0.15178072985539198
9.751	0.15328981236814804
9.752	0.154813332852145
9.753	0.15635772559071487
9.754	0.15792942486719777
9.755	0.15953486496493402
9.756	0.16118048016725536
9.757	0.162872704757502
9.758	0.16461797301901138
9.759	0.1664227192351242
9.76	0.16829337768917146
9.761	0.17042888665143133
9.762	0.17263150951000839
9.763	0.17489601363993296
9.764	0.17721716641624713
9.765	0.17958973521399335
9.766	0.18200848740820136
9.767	0.1844681903739135
9.768	0.18696361148617244
9.769	0.1894895181200075
9.77	0.19204067765046126
9.771	0.194386240582381
9.772	0.19676026491070045
9.773	0.19917119176017078
9.774000000000001	0.20162746225554332
9.775	0.20413751752155637
9.776	0.2067097986829612
9.777	0.20935274686450478
9.778	0.212074803190939
9.779	0.21488440878700113
9.78	0.21779000477744298
9.781	0.22079210530647228
9.782	0.2239075589024333
9.783	0.22714528711314153
9.784	0.23051421148641338
9.785	0.23402325357004716
9.786	0.23768133491185903
9.787	0.2414973770596662
9.788	0.24548030156126538
9.789	0.2496390299644735
9.79	0.25398248381710087
9.791	0.25921290867724744
9.792	0.264603882445438
9.793	0.27012230703250534
9.794	0.2757350843492831
9.795	0.281409116306575
9.796	0.2871113048152146
9.797	0.29280855178603554
9.798	0.2984677591298413
9.799	0.3040558287574656
9.8	0.3095396625797418
9.801	0.31302882857438324
9.802	0.31646012827822867
9.803	0.3199130292950224
9.804	0.3234669992284903
9.805	0.3272015056823766
9.806000000000001	0.33119601626042683
9.807	0.3355299985663649
9.808	0.3402829202039358
9.809	0.34553424877687766
9.81	0.35136345188893947
9.811	0.3608886922453852
9.812	0.3709665790089289
9.813	0.3814924164438401
9.814	0.39236150881433196
9.815	0.4034691603846734
9.816	0.4147106754191351
9.817	0.4259813581819276
9.818	0.4371765129373214
9.819	0.4481914439495865
9.82	0.45892145548293417
9.821	0.4648681827495961
9.822	0.47058688203871224
9.823	0.4762391405873938
9.824	0.48198654563272214
9.825	0.4879906844118085
9.826	0.4944131441617658
9.827	0.5014155121196728
9.828	0.5091593755226416
9.829	0.5178063216077895
9.83	0.5275179376121875
9.831	0.5383150550785673
9.832	0.5505085475865812
9.833	0.564268533021432
9.834	0.5797651292683856
9.835	0.5971684542127205
9.836	0.6166486257396204
9.837	0.6383757617343604
9.838	0.662519980082186
9.839	0.6892513986683928
9.84	0.7187401353781318
9.841	0.7457487915454977
9.842	0.7761827298828191
9.843	0.810539796551064
9.844	0.8493178377113588
9.845	0.8930146995248609
9.846	0.9421282281524912
9.847	0.9971562697553982
9.848	1.0585966704947722
9.849	1.1269472765314714
9.85	1.202705934026674
9.850999999999999	1.3130185229562514
9.852	1.4301198233142867
9.853	1.5528926489090267
9.854	1.6802198135493391
9.855	1.810984131044124
9.856	1.94406841520158
9.857	2.078355479830602
9.858	2.2127281387400934
9.859	2.3460692057382406
9.86	2.477261494633947
9.861	2.5859892976499603
9.862	2.6914974969434606
9.863	2.7938324530861025
9.864	2.8930405266495183
9.865	2.989168078204813
9.866	3.082261468323625
9.867	3.1723670575775698
9.868	3.259531206537785
9.869	3.343800275775893
9.87	3.4252206258633513
9.871	3.5063397729380776
9.872	3.584551336819087
9.873	3.6597500928921476
9.874	3.7318308165430056
9.875	3.8006882831570263
9.876	3.866217268119961
9.877	3.928312546817539
9.878	3.986868894635159
9.879	4.041781086958558
9.88	4.092943899173442
9.881	4.140326283731324
9.882	4.1837443433720845
9.883	4.223088357901584
9.884	4.258248607125739
9.885	4.2891153708502845
9.886	4.315578928881146
9.887	4.337529561024217
9.888	4.35485754708528
9.889	4.367453166870236
9.89	4.375206700184954
9.891	4.387150140256131
9.892	4.393478010231152
9.893	4.393526546678242
9.894	4.38663198616563
9.895	4.372130565261557
9.896	4.349358520534204
9.897	4.317652088551882
9.898	4.276347505882792
9.899000000000001	4.224781009095063
9.9	4.162288834757108
9.901	4.052935409744101
9.902	3.9334664657531855
9.903	3.8053559247882944
9.904	3.670077708854053
9.905	3.5291057399544083
9.906	3.383913940093266
9.907	3.235976231275312
9.908	3.0867665355044593
9.909	2.9377587747846112
9.91	2.790426871120467
9.911	2.6680474694116336
9.912	2.548970391621172
9.913	2.43334818260848
9.914	2.321333387232317
9.915	2.2130785503516583
9.916	2.1087362168252963
9.917	2.008458931512576
9.918	1.912399239272284
9.919	1.820709684963235
9.92	1.73354281344473
9.921	1.656704680528784
9.922	1.5843516830935727
9.923	1.5162937289708602
9.924	1.4523407259920225
9.925	1.3923025819884634
9.926	1.335989204791904
9.927	1.283210502233742
9.928	1.2337763821454
9.929	1.1874967523585611
9.93	1.1441815207046424
9.931000000000001	1.1038312877070955
9.932	1.0660537113727084
9.933	1.0306471424000663
9.934	0.9974099314878269
9.935	0.9661404293345952
9.936	0.9366369866391403
9.937	0.9086979541000635
9.938	0.8821216824159772
9.939	0.8567065222856339
9.94	0.8322508244076439
9.941	0.8043987777490571
9.942	0.7773546621178606
9.943	0.751168595590333
9.944	0.7258906962427585
9.945	0.7015710821515555
9.946	0.6782598713930068
9.947	0.6560071820434409
9.948	0.6348631321791498
9.949	0.614877839876537
9.95	0.5961014232118926
9.951	0.5811412238650213
9.952	0.567335153060106
9.953	0.5545783456247506
9.954	0.5427659363865666
9.955	0.5317930601732275
9.956	0.5215548518123428
9.957	0.511946446131528
9.958	0.5028629779584484
9.959	0.4941995821207181
9.96	0.485851393445954
9.961	0.475841775576793
9.962	0.46605107520375616
9.963	0.4564878678323551
9.964	0.4471607289680854
9.965	0.43807823411649177
9.966	0.42924895878306923
9.967	0.42068147847331455
9.968	0.4123843686927699
9.969	0.4043662049469316
9.97	0.39663556274129785
9.971	0.38951203818507374
9.972	0.38267433644653576
9.973	0.37611218329762863
9.974	0.36981530451033195
9.975	0.36377342585659
9.975999999999999	0.3579762731083592
9.977	0.352413572037586
9.978	0.34707504841624637
9.979	0.34195042801628656
9.98	0.33702943660965423
9.981	0.3323127473650138
9.982	0.3277784751790347
9.983	0.323415682345078
9.984	0.31921343115652834
9.985	0.3151607839067466
9.986	0.31124680288909495
9.987	0.30746055039695624
9.988	0.30379108872369226
9.989	0.30022748016266576
9.99	0.2967587870072583
9.991	0.2931260563300569
9.992	0.2895813968707013
9.993	0.2861289021480745
9.994	0.2827726656810407
9.995	0.27951678098847027
9.996	0.2763653415892282
9.997	0.27332244100219616
9.998	0.27039217274623883
9.999	0.2675786303402219
10.	0.26488590730302575
10.001	0.26252129622870884
10.002	0.26027337646547843
10.003	0.2581339264367467
10.004	0.2560947245659138
10.005	0.2541475492763806
10.006	0.2522841789915582
10.007	0.25049639213484726
10.008	0.24877596712965203
10.009	0.24711468239937384
10.01	0.24550431636742281
10.011	0.24378404978894358
10.012	0.24210750709912468
10.013	0.24047571506490703
10.014	0.23888970045322253
10.015	0.23735049003100336
10.016	0.23585911056519
10.017	0.2344165888227145
10.018	0.23302395157050937
10.019	0.23168222557551452
10.02	0.2303924376046623
10.021	0.2291897370980458
10.022	0.2280389601086464
10.023	0.22693906536259922
10.024000000000001	0.2258890115860398
10.025	0.22488775750510917
10.026	0.22393426184594278
10.027	0.22302748333467795
10.028	0.2221663806974505
10.029	0.22134991266040085
10.03	0.22057703794966477
10.031	0.21984767097902416
10.032	0.2191597568665097
10.033	0.218512196417794
10.034	0.21790389043855002
10.035	0.2173337397344538
10.036	0.2168006451111782
10.036999999999999	0.21630350737439713
10.038	0.2158412273297838
10.039	0.21541270578301375
10.04	0.2150168435397601
10.041	0.21463050030898345
10.042	0.214275953817115
10.043	0.21395344069387115
10.044	0.21366319756896857
10.045	0.21340546107212544
10.046	0.21318046783305833
10.047	0.2129884544814841
10.048	0.21282965764712053
10.049	0.21270431395968442
10.05	0.21261266004889276
10.051	0.21256121900246996
10.052	0.21254355999467106
10.053	0.21255953865775828
10.054	0.21260901062399376
10.055	0.21269183152563964
10.056000000000001	0.21280785699495836
10.057	0.21295694266421167
10.058	0.21313894416566187
10.059	0.2133537171315712
10.06	0.21360111719420227
10.061	0.21388686377857635
10.062	0.21420459334281666
10.063	0.2145538061378066
10.064	0.21493400241442778
10.065	0.2153446824235635
10.066	0.2157853464160974
10.067	0.21625549464291066
10.068	0.21675462735488682
10.068999999999999	0.2172822448029087
10.07	0.21783784723786004
10.071	0.2183953581155623
10.072	0.21898140459075008
10.073	0.21959703702309874
10.074	0.22024330577228035
10.075	0.22092126119797023
10.076	0.22163195365984395
10.077	0.22237643351757325
10.078	0.22315575113083355
10.079	0.22397095685930068
10.08	0.22482310106264594
10.081	0.22571194467471925
10.082	0.22663990562804207
10.083	0.2276081124293051
10.084	0.22861769358520395
10.085	0.2296697776024345
10.086	0.2307654929876871
10.087	0.23190596824765747
10.088000000000001	0.23309233188904183
10.089	0.23432571241852995
10.09	0.2356072383428179
10.091	0.23700454437380913
10.092	0.23844822213388722
10.093	0.23993536945063737
10.094	0.24146308415165257
10.095	0.24302846406452597
10.096	0.24462860701684247
10.097	0.2462606108361952
10.098	0.24792157335017748
10.099	0.24960859238637387
10.1	0.25131876577237766
10.100999999999999	0.2528802650094882
10.102	0.25446935221075884
10.103	0.2560933631629437
10.104	0.257759633652805
10.105	0.2594754994671054
10.106	0.26124829639259844
10.107	0.26308536021604656
10.108	0.26499402672421285
10.109	0.26698163170385003
10.11	0.26905551094172103
10.111	0.2714439162209395
10.112	0.2739198784836431
10.113	0.27647734466833185
10.114	0.2791102617135065
10.115	0.2818125765576537
10.116	0.28457823613927385
10.117	0.2874011873968681
10.118	0.2902753772689222
10.119	0.2931947526939372
10.120000000000001	0.29615326061041425
10.121	0.29888283357346207
10.122	0.3016553125645571
10.123	0.3044805241817939
10.124	0.30736829502327206
10.125	0.310328451687076
10.126	0.3133708207713052
10.127	0.31650522887405985
10.128	0.3197415025934234
10.129	0.32308946852749565
10.13	0.3265589532743776
10.131	0.3301532061327453
10.132	0.33388902962431183
10.133	0.33777664897137805
10.134	0.3418262893962523
10.135	0.3460481761212212
10.136	0.35045253436859264
10.137	0.35504958936067593
10.138	0.35984956631975573
10.139	0.3648626904681409
10.14	0.37009918702814193
10.141	0.3763413759977486
10.142	0.3827805942007934
10.143	0.38938027323681906
10.144	0.39610384470533283
10.145	0.40291474020587725
10.146	0.4097763913379953
10.147	0.4166522297011934
10.148	0.42350568689501455
10.149000000000001	0.4303001945190016
10.15	0.43699918417266115
10.151	0.4415134154099285
10.152000000000001	0.4459833962423505
10.153	0.4504969626358426
10.154	0.4551419505563438
10.155	0.46000619596978537
10.156	0.465177534842108
10.157	0.4707438031392246
10.158	0.47679283682707524
10.159	0.48341247187160336
10.16	0.49069054423871683
10.161	0.5021490175650449
10.161999999999999	0.5142334711960935
10.163	0.5268236121480783
10.164	0.5397991474371467
10.165	0.553039784079514
10.166	0.5664252290913965
10.167	0.5798351894889394
10.168	0.5931493722883591
10.169	0.6062474845058714
10.17	0.6190092331576225
10.171	0.6262758808122314
10.172	0.6332709392030514
10.173	0.6401794756158017
10.174	0.6471865573362388
10.175	0.6544772516501197
10.176	0.6622366258431627
10.177	0.670649747201124
10.178	0.6799016830097651
10.179	0.6901775005547968
10.18	0.7016622671219788
10.181000000000001	0.71439348633849
10.182	0.7287127324006538
10.183	0.7448140158462709
10.184	0.7628913472131208
10.185	0.7831387370390209
10.186	0.8057501958616791
10.187	0.8309197342189089
10.188	0.8588413626485417
10.189	0.8897090916882583
10.19	0.9237169318758852
10.191	0.958785530587524
10.192	0.9975200411081335
10.193	1.0402522535611123
10.193999999999999	1.0873139580698001
10.195	1.1390369447576325
10.196	1.195753003747766
10.197	1.2577939251636272
10.198	1.3254914991286817
10.199	1.3991775157660287
10.2	1.4791837651991229
10.201	1.5833786347249417
10.202	1.69349449322189
10.203	1.8088003067423704
10.204	1.9285650413388211
10.205	2.0520576630630396
10.206	2.1785471379674566
10.207	2.307302432104526
10.208	2.4375925115260118
10.209	2.568686342284364
10.21	2.699852890432038
10.211	2.8100571855250043
10.212	2.9201026717173084
10.213000000000001	3.0304888566671737
10.214	3.1417152480322352
10.215	3.2542813534707147
10.216	3.3686866806406393
10.217	3.4854307372002444
10.218	3.605013030807143
10.219	3.7279330691195662
10.22	3.8546903597957702
10.221	4.0063694715338745
10.222	4.161637271494583
10.223	4.3197456878792035
10.224	4.479946648888198
10.225	4.641492082722872
10.225999999999999	4.803633917584248
10.227	4.965624081673641
10.228	5.126714503191498
10.229	5.286157110339133
10.23	5.443203831317847
10.231	5.597707993927974
10.232	5.748283678310356
10.233	5.894146364205673
10.234	6.034511531353834
10.235	6.168594659495528
10.236	6.295611228371404
10.237	6.414776717721433
10.238	6.525306607286278
10.239	6.626416376806534
10.24	6.7173215060222695
10.241	6.806004517121573
10.242	6.882382511491616
10.243	6.945139632966644
10.244	6.992960025381325
10.245000000000001	7.02452783257022
10.246	7.038527198367735
10.247	7.033642266608461
10.248	7.008557181126919
10.249	6.961956085757527
10.25	6.892523124334968
10.251	6.729014320770627
10.252	6.544280006695874
10.253	6.341242393820007
10.254	6.12282369385136
10.255	5.891946118498153
10.256	5.651531879469854
10.257	5.404503188474701
10.258	5.153782257221337
10.259	4.902291297417959
10.26	4.652952520774103
10.261	4.453091045576009
10.262	4.258535091706781
10.263	4.069515785628602
10.264	3.8862642538026115
10.265	3.709011622689989
10.266	3.5379890187528558
10.267	3.3734275684523802
10.268	3.2155583982497786
10.269	3.0646126346071023
10.27	2.9208214039855545
10.271	2.7930592165856174
10.272	2.672389973691282
10.273	2.5585209603250654
10.274000000000001	2.451159461509533
10.275	2.3500127622678155
10.276	2.254788147622467
10.277000000000001	2.1651929025960843
10.278	2.0809343122117347
10.279	2.0017196614920048
10.28	1.927256235459645
10.281	1.857501890752061
10.282	1.7918981546190038
10.283	1.7301371259246248
10.284	1.6719109035331023
10.285	1.6169115863089223
10.286	1.564831273116257
10.286999999999999	1.5153620628193858
10.288	1.4681960542825057
10.289	1.423025346370063
10.29	1.3795420379462513
10.291	1.3308784017979693
10.292	1.283683928083769
10.293	1.2380482808846476
10.294	1.1940611242816122
10.295	1.1518121223559041
10.296	1.1113909391885277
10.297	1.0728872388605009
10.298	1.036390685453045
10.299	1.0019909430471743
10.3	0.9697776757239176
10.301	0.9444653801149014
10.302	0.9212385948688797
10.303	0.8999066911850568
10.304	0.8802790402627488
10.305	0.8621650133011569
10.306000000000001	0.8453739814994927
10.307	0.8297153160570566
10.308	0.814998388173058
10.309	0.8010325690467376
10.31	0.7876272298773127
10.311	0.7712101358110106
10.312	0.7551772099215057
10.313	0.7395427692294086
10.314	0.7243211307554129
10.315	0.7095266115201286
10.316	0.6951735285441684
10.317	0.6812761988482214
10.318	0.6678489394528999
10.318999999999999	0.6549060673788418
10.32	0.6424618996466636
10.321	0.6310552514866828
10.322	0.6201441539395987
10.323	0.6097111362557501
10.324	0.5997387276855314
10.325	0.5902094574792806
10.326	0.581105854887339
10.327	0.5724104491600962
10.328	0.5641057695478927
10.329	0.5561743453010717
10.33	0.5485987056700187
10.331	0.5413745975044214
10.332	0.5344705313886527
10.333	0.5278682355064677
10.334	0.5215494380415835
10.335	0.5154958671777199
10.336	0.5096892510986286
10.337	0.5041113179880288
10.338000000000001	0.49874379602964103
10.339	0.49356841340721463
10.34	0.4885668983044701
10.341	0.4833320351124719
10.342	0.47825806815867755
10.343	0.4733502979779058
10.344	0.46861402510494826
10.345	0.46405455007459784
10.346	0.45967717342167136
10.347	0.4554871956809614
10.348	0.45148991738726174
10.349	0.4476906390753874
10.35	0.4440946612801319
10.350999999999999	0.44096390122525775
10.352	0.43803149022999516
10.353	0.4352871763025515
10.354	0.43272070745111846
10.355	0.430321831683889
10.356	0.4280802970090685
10.357	0.42598585143484974
10.358	0.4240282429694263
10.359	0.4221972196210022
10.36	0.42048252939777087
10.361	0.4187221074844275
10.362	0.41706671548985597
10.363	0.4155153021994316
10.364	0.4140668163985309
10.365	0.4127202068725376
10.366	0.41147442240682786
10.367	0.4103284117867784
10.368	0.40928112379777226
10.369	0.40833150722518585
10.370000000000001	0.4074785108543966
10.371	0.40666132606413047
10.372	0.4059422807074298
10.373	0.4053239452306829
10.374	0.4048088900802771
10.375	0.40439968570260243
10.376	0.40409890254404607
10.377	0.40390911105099603
10.378	0.40383288166984116
10.379	0.4038727848469692
10.38	0.4040313910287688
10.381	0.40430635883771954
10.382	0.40470546823041526
10.383	0.4052315873395416
10.384	0.4058875842977856
10.385	0.4066763272378304
10.386	0.40760068429236285
10.387	0.40866352359407054
10.388	0.4098677132756354
10.389	0.4112161214697448
10.39	0.4127116163090872
10.391	0.4146635550196512
10.392	0.4167497415442526
10.393	0.41895446891901694
10.394	0.42126203018005787
10.395	0.42365671836350083
10.396	0.42612282650547173
10.397	0.4286446476420833
10.398	0.4312064748094615
10.399000000000001	0.43379260104373235
10.4	0.4363873193810082
10.401	0.4380999075567471
10.402000000000001	0.4398427051380852
10.403	0.4416530363914815
10.404	0.44356822558340403
10.405	0.4456255969803178
10.406	0.44786247484869185
10.407	0.4503161834549834
10.408	0.4530240470656613
10.409	0.4560233899471961
10.41	0.45935153636604215
10.411	0.4644970783284696
10.411999999999999	0.46995811674054955
10.413	0.4756840202481636
10.414	0.48162415749716236
10.415	0.4877278971334271
10.416	0.49394460780284
10.417	0.50022365815125
10.418	0.5065144168245393
10.419	0.5127662524685902
10.42	0.5189285337292514
10.421	0.5228288430217038
10.422	0.5266669283274178
10.423	0.5305207513971418
10.424	0.5344682739816445
10.425	0.5385874578316957
10.426	0.5429562646980427
10.427	0.5476526563314548
10.428	0.5527545944827033
10.429	0.5583400409025323
10.43	0.5644869573417125
10.431000000000001	0.5712217658722293
10.432	0.5786770915405063
10.433	0.5869340197142133
10.434	0.5960736357610087
10.435	0.6061770250485696
10.436	0.6173252729445184
10.437	0.6295994648165308
10.438	0.6430806860322901
10.439	0.6578500219594067
10.44	0.6739885579655618
10.441	0.6921291514078228
10.442	0.7117676749377795
10.443	0.7329517731964922
10.443999999999999	0.7557290908249905
10.445	0.7801472724643489
10.446	0.8062539627555101
10.447	0.8340968063395456
10.448	0.8637234478575393
10.449	0.8951815319504155
10.45	0.9285187032592547
10.451	0.9660654754674896
10.452	1.0054482684741464
10.453	1.046576371220784
10.454	1.0893590726489746
10.455	1.13370566170006
10.456	1.1795254273156093
10.457	1.2267276584372016
10.458	1.2752216440061634
10.459	1.3249166729640718
10.46	1.3757220342525118
10.461	1.4215201265710296
10.462	1.4686123951782348
10.463000000000001	1.5172733950909683
10.464	1.5677776813258097
10.465	1.6203998088995968
10.466	1.6754143328290816
10.467	1.733095808131122
10.468	1.793718789822266
10.469	1.8575578329193658
10.47	1.924887492439297
10.471	2.007096208193961
10.472	2.0926710816293617
10.473	2.181213098986934
10.474	2.272323246507637
10.475	2.365602510432902
10.475999999999999	2.4606518770040036
10.477	2.5570723324623885
10.478	2.65446486304899
10.479	2.7524304550052525
10.48	2.8505700945726256
10.481	2.9487831042654324
10.482	3.046354053065459
10.483	3.1428658462278842
10.484	3.237901389007373
10.485	3.3310435866591064
10.486	3.4218753444382526
10.487	3.5099795675994967
10.488	3.594939161398011
10.489	3.6763370310889454
10.49	3.7537560819270186
10.491	3.8269615729405
10.492	3.8953430038675774
10.493	3.958472228219191
10.494	4.0159210995066505
10.495000000000001	4.067261471241225
10.496	4.112065196933915
10.497	4.149904130096
10.498	4.180350124238665
10.499	4.202975032873128
10.5	4.217350709510488
10.501	4.200635590609984
10.502	4.176173335646985
10.503	4.1448941870450025
10.504	4.107728387227425
10.505	4.065606178617597
10.506	4.019457803639095
10.507	3.9702135047152716
10.508	3.9188035242695514
10.509	3.866158104725265
10.51	3.8132074885060248
10.511	3.775818691531037
10.512	3.7390799237280374
10.513	3.7030161685208327
10.514	3.6676524093330314
10.515	3.6330136295882483
10.516	3.599124812710282
10.517	3.5660109421227455
10.518	3.5336970012492572
10.519	3.5022079735136074
10.52	3.4715688423394133
10.521	3.442675587962553
10.522	3.4146294093089598
10.523	3.3874025021166663
10.524000000000001	3.36096706212371
10.525	3.3352952850682693
10.526	3.310359366688381
10.527000000000001	3.2861315027220863
10.528	3.262583888907556
10.529	3.2396887209828304
10.53	3.217418194685994
10.531	3.195884066696505
10.532	3.174910513572239
10.533	3.1544612728123678
10.534	3.1345000819160673
10.535	3.1149906783826187
10.536	3.0958967997111975
10.536999999999999	3.0771821834010145
10.538	3.058810566951248
10.539	3.0407456878611736
10.54	3.0229512836299697
10.541	3.0046433806831696
10.542	2.9865787434163393
10.543	2.9687664251513017
10.544	2.951215479209882
10.545	2.9339349589139987
10.546	2.916933917585476
10.547	2.90022140854614
10.548	2.8838064851179066
10.549	2.8676982006226015
10.55	2.851905608382053
10.551	2.8368431602478656
10.552	2.8220899414043137
10.553	2.8076304355653683
10.554	2.7934491264450765
10.555	2.7795304977574076
10.556000000000001	2.7658590332163335
10.557	2.7524192165358987
10.558	2.7391955314300747
10.559	2.726172461612857
10.56	2.713334490798218
10.561	2.7003612977968228
10.562	2.6875606442504676
10.563	2.6749354868975743
10.564	2.66248878247663
10.565	2.6502234877260546
10.566	2.6381425593842707
10.567	2.626248954189763
10.568	2.614545628880954
10.568999999999999	2.6030355401962857
10.57	2.5917216448741813
10.571	2.580715640975397
10.572	2.569905153532914
10.573	2.5592865489019885
10.574	2.548856193437934
10.575	2.538610453496005
10.576	2.5285456954314594
10.577	2.518658285599608
10.578	2.508944590355707
10.579	2.4994009760550147
10.58	2.49002380905284
10.581	2.4808087099607397
10.582	2.471752836074261
10.583	2.4628525989452994
10.584	2.4541044101257015
10.585	2.445504681167315
10.586	2.4370498236220333
10.587	2.428736249041703
10.588000000000001	2.420560368978174
10.589	2.4125185949833368
10.59	2.40460733860904
10.591	2.396720676990616
10.592	2.3889635581822954
10.593	2.3813385958218176
10.594	2.3738484035468828
10.595	2.3664955949951905
10.596	2.3592827838044803
10.597	2.352212583612452
10.598	2.345287608056806
10.599	2.3385104707752813
10.6	2.3318837854055774
10.600999999999999	2.3256322555835953
10.602	2.3195229449489596
10.603	2.3135450071395156
10.604	2.3076875957930745
10.605	2.301939864547449
10.606	2.2962909670404836
10.607	2.29073005690999
10.608	2.285246287793782
10.609	2.2798288133297016
10.61	2.274466787155562
10.611	2.268690665437342
10.612	2.2629760991314973
10.613	2.257340041722618
10.614	2.251799446695295
10.615	2.246371267534149
10.616	2.241072457723771
10.617	2.2359199707487525
10.618	2.2309307600937123
10.619	2.2261217792432424
10.620000000000001	2.221509981681935
10.621	2.21767022650569
10.622	2.2140277491265277
10.623	2.2105656905677584
10.624	2.2072671918526883
10.625	2.2041153940046394
10.626	2.201093438046917
10.627	2.1981844650028273
10.628	2.1953716158956906
10.629	2.1926380317488134
10.63	2.189966853585502
10.631	2.1870358984437646
10.632	2.1841521358161775
10.633	2.18131721121001
10.634	2.1785327701325268
10.635	2.1758004580910066
10.636	2.173121920592714
10.637	2.1704988031449135
10.638	2.1679327512548836
10.639	2.165425410429889
10.64	2.1629784261771947
10.641	2.160656908364097
10.642	2.1583951918129936
10.643	2.1561910757062988
10.644	2.15404235922644
10.645	2.151946841555834
10.646	2.1499023218768962
10.647	2.147906599372053
10.648	2.1459574732237217
10.649000000000001	2.1440527426143174
10.65	2.1421902067262666
10.651	2.140279151876419
10.652000000000001	2.1384112545288527
10.653	2.136589678282089
10.654	2.1348175867346386
10.655	2.1330981434850167
10.656	2.1314345121317344
10.657	2.1298298562733127
10.658	2.1282873395082627
10.659	2.1268101254350964
10.66	2.125401377652334
10.661	2.1240851882957914
10.662	2.1228425240304767
10.663	2.1216752800587084
10.664	2.1205853515827986
10.665	2.1195746338050614
10.666	2.11864502192781
10.667	2.117798411153362
10.668	2.1170366966840297
10.669	2.1163617737221263
10.67	2.1157755374699683
10.671	2.115331656970986
10.672	2.114977115777824
10.673	2.1147106712842443
10.674	2.1145310808840088
10.675	2.1144371019708794
10.676	2.1144274919386175
10.677	2.114501008180985
10.678	2.114656408091744
10.679	2.1148924490646555
10.68	2.1152078884934817
10.681000000000001	2.1156152087985824
10.682	2.116098610527327
10.683	2.1166560192536834
10.684	2.117285360551621
10.685	2.117984559995108
10.686	2.1187515431581105
10.687	2.1195842356145973
10.688	2.120480562938538
10.689	2.121438450703898
10.69	2.1224558244846468
10.691	2.1234866297361092
10.692	2.1245754376126307
10.693	2.1257228391499163
10.693999999999999	2.126929425383671
10.695	2.1281957873496005
10.696	2.1295225160834046
10.697	2.1309102026207896
10.698	2.1323594379974615
10.699	2.13387081324912
10.7	2.135444919411471
10.701	2.137179253232648
10.702	2.138971626962442
10.703	2.140816758563081
10.704	2.142709365996791
10.705	2.144644167225789
10.706	2.1466158802123028
10.707	2.148619222918559
10.708	2.150648913306774
10.709	2.152699669339176
10.71	2.1547662089779913
10.711	2.15679160671947
10.712	2.1588253538988345
10.713000000000001	2.1608652983853402
10.714	2.1629092880482323
10.715	2.164955170756766
10.716	2.1670007943801934
10.717	2.16904400678777
10.718	2.1710826558487404
10.719	2.1731145894323602
10.72	2.1751376554078856
10.721	2.17703169723595
10.722	2.1789197189767595
10.723	2.18080672028191
10.724	2.182697700802987
10.725	2.1845976601915855
10.725999999999999	2.186511598099298
10.727	2.1884445141777196
10.728	2.1904014080784355
10.729	2.1923872794530417
10.73	2.194407127953133
10.731	2.1966178473550517
10.732	2.198863337481106
10.733	2.201139392278361
10.734	2.2034418056938696
10.735	2.2057663716746974
10.736	2.2081088841679097
10.737	2.21046513712056
10.738	2.2128309244797135
10.739	2.2152020401924353
10.74	2.217574278205779
10.741	2.2197766315332568
10.742	2.221981804202975
10.743	2.2241956993094747
10.744	2.22642421994731
10.745000000000001	2.228673269211033
10.746	2.2309487501951866
10.747	2.2332565659943233
10.748	2.235602619702992
10.749	2.2379928144157475
10.75	2.2404330532271297
10.751	2.2431004635525227
10.752	2.2458193469340846
10.753	2.2485852292347905
10.754	2.2513936363176286
10.755	2.254240094045588
10.756	2.2571201282816427
10.757	2.260029264888781
10.758	2.262963029729987
10.759	2.2659169486682504
10.76	2.2688865475665443
10.761	2.2717209537923915
10.762	2.274570964340336
10.763	2.2774409777094404
10.764	2.280335392398783
10.765	2.2832586069074408
10.766	2.2862150197344775
10.767	2.2892090293789704
10.768	2.2922450343399974
10.769	2.295327433116621
10.77	2.298460624207919
10.771	2.3017797306933336
10.772	2.3051505037897226
10.773	2.3085694192943236
10.774000000000001	2.3120329530043757
10.775	2.3155375807170993
10.776	2.3190797782297334
10.777000000000001	2.322656021339516
10.778	2.3262627858436677
10.779	2.3298965475394273
10.78	2.3335537822240275
10.781	2.337185843622955
10.782	2.340837064276197
10.783	2.3445066546520072
10.784	2.3481938252186407
10.785	2.351897786444332
10.786	2.3556177487973353
10.787	2.359352922745906
10.788	2.363102518758277
10.789	2.366865747302704
10.79	2.3706418188474343
10.791	2.3743490581994022
10.792	2.378072463649455
10.793	2.3818161478271387
10.794	2.3855842233620006
10.795	2.3893808028835672
10.796	2.393209999021385
10.797	2.397075924405001
10.798	2.4009826916639416
10.799	2.4049344134277533
10.8	2.4089352023259836
10.801	2.4132115958311853
10.802	2.4175318014363616
10.803	2.421886451477543
10.804	2.4262661782907378
10.805	2.430661614211976
10.806000000000001	2.43506339157729
10.807	2.4394621427226864
10.808	2.443848499984196
10.809	2.4482130956978425
10.81	2.452546562199657
10.811	2.456512902053008
10.812	2.4604491731103617
10.813	2.4643658034515443
10.814	2.4682732211563616
10.815	2.47218185430464
10.816	2.4761021309762055
10.817	2.4800444792508642
10.818	2.4840193272084425
10.818999999999999	2.4880371029287596
10.82	2.492108234491642
10.821	2.4966365997530544
10.822	2.501215331575685
10.823	2.5058310125983816
10.824	2.5104702254599687
10.825	2.515119552799294
10.826	2.5197655772552054
10.827	2.524394881466528
10.828	2.5289940480721094
10.829	2.5335496597107974
10.83	2.5380482990214164
10.831	2.5420583750238874
10.832	2.5460099878316775
10.833	2.549915063939305
10.834	2.55378552984131
10.835	2.557633312032231
10.836	2.5614703370065888
10.837	2.565308531258921
10.838000000000001	2.5691598212837685
10.839	2.5730361335756498
10.84	2.5769493946291044
10.841	2.5812347152309916
10.842	2.5855612506567174
10.843	2.589921340473992
10.844	2.594307324250547
10.845	2.5987115415541164
10.846	2.603126331952409
10.847	2.607544035013158
10.848	2.6119569903040953
10.849	2.6163575373929318
10.85	2.6207380158473987
10.850999999999999	2.6250363816424063
10.852	2.629302653913825
10.853	2.6335324682046863
10.854	2.637721460058046
10.855	2.6418652650169574
10.856	2.6459595186244536
10.857	2.649999856423589
10.858	2.6539819139574186
10.859	2.6579013267689744
10.86	2.661753730401311
10.861	2.665199012556818
10.862	2.6685889049731735
10.863	2.671939391547411
10.864	2.675266456176563
10.865	2.678586082757644
10.866	2.6819142551876873
10.867	2.6852669573637256
10.868	2.6886601731827735
10.869	2.6921098865418642
10.870000000000001	2.6956320813380303
10.871	2.6998767716622125
10.872	2.704187485145159
10.873	2.7085417796115365
10.874	2.7129172128860213
10.875	2.717291342793265
10.876	2.721641727157943
10.877	2.7259459238047317
10.878	2.7301814905582824
10.879	2.7343259852432706
10.88	2.738356965684371
10.881	2.741518964737491
10.882	2.7445669909517325
10.883	2.747523027907446
10.884	2.7504090591849852
10.885	2.7532470683646895
10.886	2.756059039026913
10.887	2.75886695475201
10.888	2.7616927991203206
10.889	2.764558555712198
10.89	2.7674862081079974
10.891	2.771029870604106
10.892	2.7746471457184025
10.893	2.7783277666848156
10.894	2.7820614667372543
10.895	2.785837979109648
10.896	2.789647037035924
10.897	2.7934783737499926
10.898	2.7973217224857816
10.899000000000001	2.8011668164772203
10.9	2.8050033889582173
10.901	2.8087839073543193
10.902000000000001	2.812537629241678
10.903	2.8162565463880447
10.904	2.8199326505611886
10.905	2.8235579335288734
10.906	2.827124387058869
10.907	2.830624002918926
10.908	2.834048772876814
10.909	2.8373906887003026
10.91	2.840641742157144
10.911	2.843179078544059
10.912	2.8456467995223513
10.913	2.848074160282263
10.914	2.85049041601405
10.915	2.8529248219079637
10.916	2.855406633154259
10.917	2.857965104943179
10.918	2.860629492464979
10.919	2.863429050909915
10.92	2.8663930354682288
10.921	2.8705644434337736
10.922	2.8748973489778415
10.923	2.8793595683752984
10.924	2.883918917901034
10.925	2.8885432138299376
10.926	2.893200272436875
10.927	2.897857909996736
10.928	2.9024839427844102
10.929	2.907046187074763
10.93	2.911512459142684
10.931000000000001	2.915197409265776
10.932	2.91876160553421
10.933	2.922212450040892
10.934	2.9255573448787215
10.935	2.928803692140602
10.936	2.931958893919422
10.937	2.935030352308085
10.938	2.9380254693994967
10.939	2.940951647286545
10.94	2.9438162880621332
10.941	2.946143378771317
10.942	2.948453034436523
10.943	2.950781955032342
10.943999999999999	2.9531668405333615
10.945	2.955644390914171
10.946	2.95825130614935
10.947	2.9610242862134886
10.948	2.96400003108118
10.949	2.9672152407269987
10.95	2.970706615125538
10.951	2.9761993193124296
10.952	2.981939256985385
10.953	2.9878607969031803
10.954	2.993898307824592
10.955	2.999986158508366
10.956	3.006058717713279
10.957	3.0120503541981076
10.958	3.0178954367215978
10.959	3.023528334042526
10.96	3.028883414919668
10.961	3.032107035483066
10.962	3.0350299415219415
10.963000000000001	3.0376948661968046
10.964	3.0401445426681524
10.965	3.042421704096496
10.966	3.0445690836423407
10.967	3.0466294144661967
10.968	3.0486454297285626
10.969	3.050659862589949
10.97	3.0527154462108643
10.971	3.0555938598043233
10.972	3.058554105869077
10.973	3.0615941329563943
10.974	3.0647118896175263
10.975	3.0679053244037413
10.975999999999999	3.0711723858663023
10.977	3.074511022556478
10.978	3.0779191830255193
10.979	3.081394815824695
10.98	3.0849358695052738
10.981	3.0893173450153535
10.982	3.0937130444246983
10.983	3.098073822199922
10.984	3.102350532807613
10.985	3.1064940307143862
10.986	3.1104551703868526
10.987	3.114184806291604
10.988	3.1176337928952527
10.989	3.12075298466441
10.99	3.1234932360656695
10.991	3.124290854770194
10.992	3.1247030327549132
10.993	3.124772415201307
10.994	3.124541647290858
10.995000000000001	3.124053374205046
10.996	3.1233502411253533
10.997	3.1224748932332607
10.998	3.121469975710249
10.999	3.1203781337377974
11.	3.1192420124973905
11.001	3.118699650182862
11.002	3.118162214538347
11.003	3.1176362663203365
11.004	3.11712836628532
11.004999999999999	3.116645075189787
11.006	3.1161929537902266
11.007	3.115778562843131
11.008	3.1154084631049885
11.009	3.115089215332289
11.01	3.114827380281523
11.011	3.115687996780108
11.012	3.1165549973274906
11.013	3.117370792494041
11.014	3.1180777928501335
11.015	3.118618408966143
11.016	3.118935051412439
11.017	3.1189701307593976
11.018	3.1186660575773897
11.019	3.1179652424367896
11.02	3.116810095907971
11.021	3.1130650436425626
11.022	3.1088764196096106
11.023	3.1043125728594063
11.024000000000001	3.099441852442236
11.025	3.0943326074084143
11.026	3.089053186808229
11.027000000000001	3.0836719396919676
11.028	3.0782572151099443
11.029	3.072877362112447
11.030000000000001	3.067600729749763
11.031	3.0632810136208644
11.032	3.0591536194668563
11.033	3.0552392995775106
11.034	3.0515588062425927
11.035	3.0481328917518873
11.036	3.0449823083951597
11.036999999999999	3.0421278084621814
11.038	3.0395901442427204
11.039	3.037390068026557
11.04	3.035548332103459
11.041	3.0357896182541437
11.042	3.0363274808234397
11.043	3.037079403647123
11.044	3.0379628705609707
11.045	3.038895365400754
11.046	3.0397943720022496
11.047	3.0405773742012343
11.048	3.04116185583348
11.049	3.041465300734764
11.05	3.0414051927408603
11.051	3.038107775421021
11.052	3.034450938954304
11.053	3.0305213332532364
11.054	3.0264056082303656
11.055	3.0221904137982194
11.056000000000001	3.0179623998693246
11.057	3.01380821635623
11.058	3.0098145131714618
11.059000000000001	3.006067940227548
11.06	3.002655147437036
11.061	3.000788873273646
11.062	2.999361431297131
11.063	2.998391223628437
11.064	2.9978966523885138
11.065	2.9978961196983063
11.065999999999999	2.998408027678761
11.067	2.9994507784508273
11.068	3.0010427741354473
11.068999999999999	3.0032024168535694
11.07	3.005948108726146
11.071	3.0111395997480623
11.072	3.0168423473254755
11.073	3.0229631567384985
11.074	3.02940883326721
11.075	3.0360861821917227
11.076	3.04290200879215
11.077	3.0497631183485687
11.078	3.0565763161410926
11.079	3.063248407449834
11.08	3.0696861975548715
11.081	3.0740418625116734
11.082	3.078083177990122
11.083	3.0818232904354352
11.084	3.085275346292851
11.085	3.088452492007606
11.086	3.091367874024921
11.087	3.0940346387900317
11.088000000000001	3.0964659327481745
11.089	3.098674902344572
11.09	3.10067469402446
11.091000000000001	3.1014007034632103
11.092	3.102009146104389
11.093	3.1025784866217037
11.094	3.103187189688863
11.095	3.103913719979576
11.096	3.1048365421675466
11.097	3.1060341209264846
11.097999999999999	3.107584920930097
11.099	3.1095674068520958
11.1	3.112060043366181
11.100999999999999	3.1186420287084933
11.102	3.125678928319873
11.103	3.133037041203553
11.104	3.140582666362802
11.105	3.148182102800892
11.106	3.155701649521052
11.107	3.1630076055265546
11.108	3.1699662698206676
11.109	3.1764439414066246
11.11	3.1823069192876954
11.111	3.1851407469020026
11.112	3.1872307064279415
11.113	3.1885813244787826
11.114	3.189197127667793
11.115	3.1890826426082355
11.116	3.1882423959133783
11.117	3.1866809141964834
11.118	3.1844027240708215
11.119	3.1814123521496573
11.120000000000001	3.1777143250462485
11.121	3.1715535729608515
11.122	3.164800861126599
11.123000000000001	3.157567358363593
11.124	3.1499642334919744
11.125	3.142102655331847
11.126	3.134093792703326
11.127	3.1260488144265124
11.128	3.1180788893215508
11.129	3.1102951862085417
11.129999999999999	3.1028088739076014
11.131	3.0979139689788595
11.132	3.0934064987000003
11.133	3.0892653380887056
11.134	3.0854693621626583
11.135	3.081997445939562
11.136	3.0788284644371
11.137	3.075941292672957
11.138	3.0733148056648334
11.139	3.0709278784304135
11.14	3.0687593859873843
11.141	3.067637766708821
11.142	3.066640843568827
11.143	3.0656960028968854
11.144	3.0647306310224858
11.145	3.0636721142751115
11.146	3.062447838984245
11.147	3.0609851914793764
11.148	3.059211558089989
11.149000000000001	3.0570543251455633
11.15	3.0544408789755932
11.151	3.0477663372070793
11.152000000000001	3.0407044317630345
11.153	3.033396625864028
11.154	3.025984382730592
11.155000000000001	3.0186091655832588
11.156	3.0114124376425986
11.157	3.0045356621291432
11.158	2.998120302263437
11.159	2.992307821266015
11.16	2.9872396823574423
11.161	2.9853894652881783
11.161999999999999	2.984425176353089
11.163	2.9843469383769663
11.164	2.985154874184603
11.165	2.986849106600789
11.166	2.9894297584503216
11.167	2.992896952557983
11.168	2.9972508117485694
11.169	3.0024914588468823
11.17	3.008619016677694
11.171	3.0179398750862
11.172	3.028008116118004
11.173	3.03868408883905
11.174	3.0498281423153344
11.175	3.061300625612859
11.176	3.072961887797562
11.177	3.0846722779354434
11.178	3.0962921450925043
11.179	3.107681838334683
11.18	3.1187017067279794
11.181000000000001	3.1268535912350974
11.182	3.1344992889103267
11.183	3.1416420887047094
11.184000000000001	3.148285279569285
11.185	3.154432150455058
11.186	3.160085990313068
11.187	3.165250088094343
11.188	3.169927732749918
11.189	3.1741222132308047
11.19	3.1778368184880397
11.190999999999999	3.1798833392599364
11.192	3.181528774723131
11.193	3.1828486258415376
11.193999999999999	3.183918393579078
11.195	3.1848135788996736
11.196	3.185609682767241
11.197	3.1863822061457006
11.198	3.187206649998974
11.199	3.188158515290978
11.2	3.1893133029856324
11.201	3.193492550480529
11.202	3.197859295855384
11.203	3.2023226136235983
11.204	3.2067915782985743
11.205	3.2111752643936904
11.206	3.2153827464223497
11.207	3.219323098897953
11.208	3.222905396333881
11.209	3.2260387132435353
11.21	3.228632124140314
11.211	3.2296338679930603
11.212	3.2299720873169613
11.213000000000001	3.2296140890826552
11.214	3.2285271802607824
11.215	3.226678667821983
11.216000000000001	3.2240358587368907
11.217	3.2205660599761545
11.218	3.21623657851041
11.219	3.2110147213102964
11.22	3.2048677953464413
11.221	3.1943984160499244
11.222	3.1831425026303255
11.222999999999999	3.171271282757652
11.224	3.15895598410189
11.225	3.146367834333091
11.225999999999999	3.133678061121242
11.227	3.121057892136328
11.228	3.1086785550484017
11.229	3.096711277527449
11.23	3.0853272872434583
11.231	3.077118223838906
11.232	3.069688211376659
11.233	3.063061785892021
11.234	3.057263483420331
11.235	3.0523178399968924
11.236	3.0482493916570137
11.237	3.0450826744360247
11.238	3.0428422243692332
11.239	3.0415525774919523
11.24	3.041238269839503
11.241	3.0435487265366716
11.242	3.046785116402671
11.243	3.0508734973461693
11.244	3.0557399272758534
11.245000000000001	3.061310464100414
11.246	3.0675111657285115
11.247	3.074268090068836
11.248000000000001	3.081507295030082
11.249	3.089154838520903
11.25	3.0971367784499937
11.251	3.1049494251329772
11.252	3.1129746293802754
11.253	3.1211644944092107
11.254	3.1294711234371477
11.254999999999999	3.137846619681437
11.256	3.1462430863594446
11.257	3.1546126266884906
11.258	3.1629073438859416
11.259	3.171079341169162
11.26	3.1790807217554735
11.261	3.1848733365211364
11.262	3.190520162378623
11.263	3.19609392389927
11.264	3.201667345654444
11.265	3.2073131522155136
11.266	3.213104068153815
11.267	3.2191128180407147
11.268	3.2254121264475817
11.269	3.2320747179457507
11.27	3.2391733171065895
11.271	3.2499877474163905
11.272	3.2611892649003495
11.273	3.272656224498636
11.274000000000001	3.2842669811514202
11.275	3.295899889798811
11.276	3.3074333053809792
11.277000000000001	3.318745582838095
11.278	3.3297150771102677
11.279	3.340220143137669
11.280000000000001	3.3501391358604646
11.281	3.358173638885224
11.282	3.3654500979604216
11.283	3.371918187500969
11.284	3.3775275819217847
11.285	3.3822279556377595
11.286	3.3859689830638153
11.286999999999999	3.388700338614862
11.288	3.390371696705812
11.289	3.3909327317515703
11.29	3.3903331181670513
11.291	3.386715414898677
11.292	3.3819459339794564
11.293	3.3760838719738993
11.294	3.369188425446508
11.295	3.361318790961822
11.296	3.3525341650843457
11.297	3.3428937443785762
11.298	3.332456725409063
11.299	3.3212823047403055
11.3	3.309429678936797
11.301	3.294318949065662
11.302	3.2788083523704907
11.303	3.263117030597433
11.304	3.247464125492723
11.305	3.23206877880251
11.306000000000001	3.217150132272946
11.307	3.2029273276502623
11.308	3.1896195066806095
11.309000000000001	3.1774458111101445
11.31	3.1666253826850888
11.311	3.1622539992991676
11.312	3.159378612845075
11.313	3.157922811363075
11.314	3.157810182893437
11.315	3.1589643154764215
11.315999999999999	3.161308797152294
11.317	3.1647672159613256
11.318	3.1692631599437684
11.318999999999999	3.174720217139893
11.32	3.1810619755899756
11.321	3.1884015384787716
11.322	3.1964614929357085
11.323	3.205153941234733
11.324	3.214390985649745
11.325	3.2240847284546894
11.326	3.234147271923516
11.327	3.244490718330118
11.328	3.2550271699484443
11.329	3.2656687290524444
11.33	3.2763274979160113
11.331	3.2850538345975693
11.332	3.293734418569348
11.333	3.302394185088006
11.334	3.311058069410248
11.335	3.31975100679278
11.336	3.3284979324922594
11.337	3.337323781765392
11.338000000000001	3.346253489868883
11.339	3.3553119920593906
11.34	3.3645242235936195
11.341000000000001	3.3748028219420223
11.342	3.3852312200133414
11.343	3.395780552930118
11.344	3.406421955814875
11.345	3.417126563790155
11.346	3.427865511978443
11.347	3.4386099355022814
11.347999999999999	3.449330969484193
11.349	3.4599997490467205
11.35	3.470587409312349
11.350999999999999	3.4829047854905824
11.352	3.494971815642036
11.353	3.506648137914223
11.354	3.5177933904547203
11.355	3.528267211411102
11.356	3.537929238930887
11.357	3.5466391111616504
11.358	3.5542564662509606
11.359	3.5606409423463456
11.36	3.565652177595377
11.361	3.5664158272035755
11.362	3.5656912081964096
11.363	3.563503654657319
11.364	3.5598785006697318
11.365	3.5548410803170984
11.366	3.5484167276828504
11.367	3.540630776850408
11.368	3.5315085619032374
11.369	3.5210754169247616
11.370000000000001	3.509356675998395
11.371	3.4924744675758017
11.372	3.474593889289293
11.373000000000001	3.455976833139351
11.374	3.4368851911265588
11.375	3.4175808552514
11.376	3.3983257175143904
11.377	3.379381669916013
11.378	3.361010604456851
11.379	3.3434744131373875
11.379999999999999	3.327034987958138
11.381	3.316132522097562
11.382	3.306597376003832
11.383	3.2984382113030213
11.384	3.2916636896212133
11.385	3.2862824725845265
11.386	3.282303221819042
11.387	3.279734598950851
11.388	3.2785852656060572
11.389	3.2788638834107484
11.39	3.2805791139910245
11.391	3.2844074882359355
11.392	3.2896493215835876
11.393	3.2962727987350595
11.394	3.3042461043913947
11.395	3.3135374232536696
11.396	3.324114940022971
11.397	3.3359468394003273
11.398	3.3490013060868224
11.399000000000001	3.3632465247835497
11.4	3.3786506801915244
11.401	3.3983923842899277
11.402000000000001	3.4190348231515855
11.403	3.4403516101273044
11.404	3.462116358567999
11.405000000000001	3.4841026818245875
11.406	3.5060841932478715
11.407	3.5278345061887686
11.408	3.5491272339981585
11.409	3.5697359900269565
11.41	3.5894343876259684
11.411	3.603710248129678
11.411999999999999	3.61688272187609
11.413	3.6289851671867965
11.414	3.640050942383327
11.415	3.6501134057872755
11.416	3.6592059157202295
11.417	3.667361830503728
11.418	3.674614508459361
11.419	3.68099730790871
11.42	3.686543587173325
11.421	3.6919742107744966
11.422	3.696593363791691
11.423	3.7003927375040573
11.424	3.70336402319077
11.425	3.705498912130997
11.426	3.7067890956038965
11.427	3.7072262648886385
11.428	3.7068021112643876
11.429	3.70550832601031
11.43	3.703336600405571
11.431000000000001	3.6998077828152898
11.432	3.695412943366868
11.433	3.6901723092736503
11.434000000000001	3.6841061077489745
11.435	3.6772345660062125
11.436	3.6695779112587035
11.437	3.661156370719797
11.438	3.651990171602827
11.439	3.6420995411211745
11.44	3.6315047064881743
11.440999999999999	3.6185746253051345
11.442	3.6050808713436058
11.443	3.5911437487631708
11.443999999999999	3.5768835617233394
11.445	3.56242061438362
11.446	3.5478752109035976
11.447	3.5333676554427815
11.448	3.51901825216068
11.449	3.5049473052168776
11.45	3.4912751187708833
11.451	3.4774015916856253
11.452	3.464211094344334
11.453	3.4518675918335835
11.454	3.440535049239954
11.455	3.4303774316500855
11.456	3.4215587041505566
11.457	3.4142428318279547
11.458	3.4085937797689057
11.459	3.4047755130599944
11.46	3.4029519967878192
11.461	3.4070112511950463
11.462	3.413167485899722
11.463000000000001	3.421358965675972
11.464	3.4315239552978807
11.465	3.44360071953957
11.466000000000001	3.457527523175179
11.467	3.473242630978768
11.468	3.490684307724472
11.469	3.509790818186402
11.47	3.5305004271387075
11.471	3.5569855370476393
11.472	3.5846936605895423
11.472999999999999	3.6133064481329393
11.474	3.6425055500464047
11.475	3.6719726166983575
11.475999999999999	3.7013892984573715
11.477	3.730437245692021
11.478	3.7587981087707245
11.479	3.7861535380620577
11.48	3.812185183934587
11.481	3.831637859976509
11.482	3.8494292555657323
11.483	3.865540223299912
11.484	3.879951615776618
11.485	3.892644285593508
11.486	3.9035990853482274
11.487	3.9127968676383653
11.488	3.9202184850615693
11.489	3.9258447902154763
11.49	3.9296566356976927
11.491	3.931205382178899
11.492	3.9309274039974347
11.493	3.9288295835646836
11.494	3.9249188032920297
11.495000000000001	3.9192019455908436
11.496	3.911685892872528
11.497	3.9023775275484573
11.498000000000001	3.891283732029993
11.499	3.878411388728557
11.5	3.863767380055514
11.501	3.8420027313661427
11.502	3.8188047795252267
11.503	3.7945050043415702
11.504	3.7694348856238555
11.504999999999999	3.743925903180804
11.506	3.718309536821092
11.507	3.692917266353534
11.508	3.668080571586805
11.509	3.644130932329586
11.51	3.6213998283906843
11.511	3.605176196448885
11.512	3.590533607511257
11.513	3.5775030894550537
11.514	3.5661156701574477
11.515	3.5564023774956244
11.516	3.5483942393468184
11.517	3.5421222835882116
11.518	3.5376175380969985
11.519	3.5349110307503957
11.52	3.5340337894255938
11.521	3.5371739547199854
11.522	3.5420747076863215
11.523	3.548636342097554
11.524000000000001	3.556759151726645
11.525	3.5663434303465134
11.526	3.5772894717301185
11.527000000000001	3.589497569650431
11.528	3.602868017880354
11.529	3.6173011101928556
11.530000000000001	3.6326971403609107
11.531	3.648654170543169
11.532	3.665393043194377
11.533	3.6828323691550113
11.534	3.700890759265582
11.535	3.719486824366502
11.536	3.738539175298279
11.536999999999999	3.7579664229013905
11.538	3.777687178016349
11.539	3.7976200514835607
11.54	3.817683654143538
11.541	3.8403240886897336
11.542	3.862779292785188
11.543	3.884814695945998
11.544	3.906195727688258
11.545	3.9266878175279483
11.546	3.9460563949811647
11.547	3.9640668895639943
11.548	3.9804847307924294
11.549	3.995075348182561
11.55	4.007604171250465
11.551	4.0126324513830465
11.552	4.015445200960592
11.553	4.016123254234253
11.554	4.014747445455182
11.555	4.011398608874536
11.556000000000001	4.0061575787434585
11.557	3.999105189313121
11.558	3.99032227483467
11.559000000000001	3.9798896695592396
11.56	3.9678882077380213
11.561	3.953780169849606
11.562	3.93830243202512
11.563	3.921573316623113
11.564	3.9037111460022262
11.565	3.884834242521011
11.565999999999999	3.8650609285380484
11.567	3.8445095264118825
11.568	3.823298358501167
11.568999999999999	3.8015457471644463
11.57	3.7793700147602625
11.571	3.754056456678848
11.572	3.728728120851318
11.573	3.703675028240357
11.574	3.6791871998087813
11.575	3.6555546565192745
11.576	3.633067419334525
11.577	3.6120155092173407
11.578	3.592688947130409
11.579	3.575377754036428
11.58	3.560371950898188
11.581	3.5539086435709972
11.582	3.5499703387375345
11.583	3.5484866279731104
11.584	3.549387102853013
11.585	3.552601354952547
11.586	3.558058975846998
11.587	3.565689557111666
11.588000000000001	3.5754226903218678
11.589	3.5871879670528655
11.59	3.6009149788799713
11.591000000000001	3.6175779011534956
11.592	3.6359984335661197
11.593	3.656042859585593
11.594	3.677577462679639
11.595	3.700468526316021
11.596	3.72458233396238
11.597	3.7497851690864783
11.597999999999999	3.7759433151560375
11.599	3.8029230556388294
11.6	3.8305906740024795
11.600999999999999	3.8626938544679255
11.602	3.894982243340497
11.603	3.927086887678518
11.604	3.9586388345404857
11.605	3.9892691309848938
11.606	4.018608824070071
11.607	4.046288960854515
11.608	4.071940588396707
11.609	4.095194753754996
11.61	4.115682503987869
11.611	4.126023248067333
11.612	4.133284618901053
11.613	4.137522611310306
11.614	4.138793220116344
11.615	4.137152440140419
11.616	4.132656266203788
11.617	4.12536069312769
11.618	4.115321715733407
11.619	4.102595328842182
11.620000000000001	4.087237527275239
11.621	4.064327578328121
11.622	4.03919982419787
11.623000000000001	4.012211879555737
11.624	3.9837213590731197
11.625	3.954085877421271
11.626	3.923663049271491
11.627	3.892810489295025
11.628	3.861885812163284
11.629	3.8312466325475145
11.629999999999999	3.8012505651190156
11.631	3.776716034436817
11.632	3.753269493170125
11.633	3.7309982038757856
11.634	3.709989429110653
11.635	3.6903304314316916
11.636	3.672108473395754
11.637	3.6554108175597015
11.638	3.6403247264804843
11.639	3.6269374627149618
11.64	3.6153362888200045
11.641	3.603855744299478
11.642	3.594442040402896
11.643	3.587288665326719
11.644	3.582589107267442
11.645	3.58053685442152
11.646	3.5813253949854276
11.647	3.5851482171556315
11.648	3.592198809128601
11.649000000000001	3.6026706591008275
11.65	3.616757255268744
11.651	3.6470374913803605
11.652000000000001	3.6805688194411994
11.653	3.7167940970081244
11.654	3.7551561816381778
11.655000000000001	3.795097930888415
11.656	3.8360622023156785
11.657	3.877491853477022
11.658	3.91882974192943
11.659	3.9595187252299584
11.66	3.999001660935446
11.661	4.029898763065025
11.661999999999999	4.058889026261358
11.663	4.085828801629227
11.664	4.110574440273275
11.665	4.132982293298288
11.666	4.152908711809035
11.667	4.170210046910183
11.668	4.184742649706507
11.669	4.196362871302762
11.67	4.204927062803643
11.671	4.205655595684846
11.672	4.203321769142532
11.673	4.198062902743815
11.674	4.190016316055798
11.675	4.1793193286455645
11.676	4.166109260080256
11.677	4.1505234299269596
11.678	4.132699157752748
11.679	4.112773763124787
11.68	4.090884565610153
11.681000000000001	4.065733408259438
11.682	4.038980085733056
11.683	4.010848916174824
11.684000000000001	3.9815642177285495
11.685	3.9513503085381965
11.686	3.9204315067475735
11.687000000000001	3.889032130500484
11.688	3.8573764979409004
11.689	3.825688927212626
11.69	3.7941937364595213
11.690999999999999	3.7594064899369064
11.692	3.725485032640063
11.693	3.692878455675913
11.693999999999999	3.6620358501511965
11.695	3.6334063071726668
11.696	3.6074389178472273
11.697	3.584582773281626
11.698	3.5652869645826337
11.699	3.5500005828571206
11.7	3.5391727192118507
11.701	3.547418643600469
11.702	3.5601627119891757
11.703	3.576995459191038
11.704	3.5975074200191495
11.705	3.621289129286493
11.706	3.647931121806157
11.707	3.67702393239125
11.708	3.7081580958547242
11.709	3.740924147009684
11.71	3.7749126206692467
11.711	3.8074038992557124
11.712	3.840438679208625
11.713000000000001	3.873747504576896
11.714	3.9070609194092567
11.715	3.940109467754618
11.716000000000001	3.9726236936618875
11.717	4.004334141179801
11.718	4.0349713543572685
11.719	4.06426587724314
11.72	4.091948253886315
11.721	4.115952843008146
11.722	4.137915233701747
11.722999999999999	4.15767482973278
11.724	4.175071034866939
11.725	4.189943252869823
11.725999999999999	4.20213088750713
11.727	4.211473342544536
11.728	4.21781002174767
11.729	4.220980328882217
11.73	4.220823667713835
11.731	4.21067040994534
11.732	4.197263478196934
11.733	4.180836763025934
11.734	4.16162415498975
11.735	4.139859544645706
11.736	4.115776822551107
11.737	4.0896098792633895
11.738	4.0615926053398645
11.739	4.031958891337826
11.74	4.000942627814733
11.741	3.9655394911438204
11.742	3.9294178414715315
11.743	3.89300782476044
11.744	3.8567395869729273
11.745000000000001	3.8210432740713753
11.746	3.786349032018357
11.747	3.7530870067762523
11.748000000000001	3.721687344307453
11.749	3.692580190574516
11.75	3.6661956915398286
11.751	3.650622986589714
11.752	3.638169046843091
11.753	3.6287998368428207
11.754	3.6224813211316937
11.754999999999999	3.6191794642525266
11.756	3.618860230748138
11.757	3.621489585161346
11.758	3.627033492034963
11.759	3.6354579159118234
11.76	3.646728821334713
11.761	3.6640911869692574
11.762	3.68403323510686
11.763	3.7063222021616125
11.764	3.7307253245477097
11.765	3.757009838679362
11.766	3.784942980970639
11.767	3.8142919878357473
11.768	3.844824095688905
11.769	3.8763065409441646
11.77	3.9085065600157423
11.771	3.9435643899513217
11.772	3.978730448311272
11.773	4.013628153289607
11.774000000000001	4.047880923080342
11.775	4.081112175877306
11.776	4.1129453298745124
11.777000000000001	4.143003803265967
11.778	4.170911014245515
11.779	4.196290381007166
11.780000000000001	4.218765321744907
11.781	4.229917941807948
11.782	4.237900324528565
11.783	4.242823240394325
11.784	4.2447974598927996
11.785	4.243933753511548
11.786	4.240342891738146
11.786999999999999	4.23413564506016
11.788	4.225422783965144
11.789	4.214315078940695
11.79	4.200923300474369
11.791	4.184368256620287
11.792	4.165810678022729
11.793	4.145421332892473
11.794	4.123370989440286
11.795	4.099830415877051
11.796	4.074970380413536
11.797	4.048961651260499
11.798	4.02197499662884
11.799	3.994181184729318
11.8	3.965750983772688
11.801	3.9328471533984017
11.802	3.899891379999061
11.803	3.867297341395805
11.804	3.835478715409948
11.805	3.804849179862627
11.806000000000001	3.7758224125749895
11.807	3.748812091368335
11.808	3.7242318940638084
11.809000000000001	3.7024954984825693
11.81	3.6840165824458926
11.811	3.677193173047123
11.812000000000001	3.673970698879375
11.813	3.6742789378079674
11.814	3.678047667698198
11.815	3.685206666415374
11.815999999999999	3.6956857118248023
11.817	3.7094145817918167
11.818	3.7263230541816754
11.818999999999999	3.746340906859707
11.82	3.7693979176912613
11.821	3.8019342914676253
11.822	3.8369748077992307
11.823	3.8740546732226004
11.824	3.912709094274057
11.825	3.9524732774901192
11.826	3.9928824294073153
11.827	4.033471756561955
11.828	4.073776465490566
11.829	4.113331762729672
11.83	4.151672854815587
11.831	4.182056500162484
11.832	4.2106768654366356
11.833	4.237449669181809
11.834	4.262290629941929
11.835	4.285115466260903
11.836	4.305839896682519
11.837	4.324379639750691
11.838000000000001	4.340650414009316
11.839	4.354567938002204
11.84	4.366047930273258
11.841000000000001	4.377000045874151
11.842	4.3852252222040935
11.843	4.390518333170139
11.844	4.392674252679324
11.845	4.391487854638677
11.846	4.386754012955238
11.847	4.378267601536041
11.847999999999999	4.36582349428812
11.849	4.349216565118479
11.85	4.32824168793421
11.850999999999999	4.285833553409187
11.852	4.2396690479703505
11.853	4.190564874811756
11.854	4.139337737127214
11.855	4.08680433811052
11.856	4.0337813809557534
11.857	3.9810855688567117
11.858	3.9295336050071947
11.859	3.8799421926012774
11.86	3.8331280348327565
11.861	3.8010167210911
11.862	3.7726428025446435
11.863	3.7481497165571804
11.864	3.7276809004925306
11.865	3.7113797917146196
11.866	3.69938982758726
11.867	3.691854445474296
11.868	3.6889170827396063
11.869	3.690721176747027
11.870000000000001	3.6974101648604276
11.871	3.7189743255853
11.872	3.7451134768928314
11.873000000000001	3.775374277895922
11.874	3.809303387707308
11.875	3.8464474654398817
11.876	3.886353170206488
11.877	3.928567161120047
11.878	3.972636097293251
11.879	4.018106637839017
11.879999999999999	4.064525441870187
11.881	4.108846770195589
11.882	4.153366795280736
11.883	4.197789291287284
11.884	4.241818032376888
11.885	4.285156792710967
11.886	4.327509346451175
11.887	4.3685794677591625
11.888	4.408070930796357
11.889	4.445687509724411
11.89	4.481132978704961
11.891	4.518484359409857
11.892	4.552807133186682
11.893	4.5835400288934
11.894	4.61012177538782
11.895	4.631991101527915
11.896	4.648586736171626
11.897	4.659347408176808
11.898	4.663711846401414
11.899000000000001	4.661118779703347
11.9	4.651006936940534
11.901	4.605236272318583
11.902000000000001	4.552495730235637
11.903	4.493895480437817
11.904	4.430545692670969
11.905000000000001	4.363556536680903
11.906	4.294038182213794
11.907	4.223100799015457
11.908	4.151854556831826
11.909	4.08140962540871
11.91	4.012876174492295
11.911	3.9599259247040153
11.911999999999999	3.910346188800502
11.913	3.864485830413936
11.914	3.822693713176741
11.915	3.7853187007210902
11.916	3.752709656679191
11.917	3.7252154446834176
11.918	3.7031849283659684
11.919	3.6869669713590785
11.92	3.6769104372950654
11.921	3.68571027362543
11.922	3.7006210126589907
11.923	3.721243270523755
11.924	3.7471776633478053
11.925	3.7780248072592633
11.926	3.8133853183860795
11.927	3.8528598128563667
11.928	3.8960489067982658
11.929	3.942553216339685
11.93	3.9919733576087593
11.931000000000001	4.0451748196847035
11.932	4.100416686777602
11.933	4.1572229160488785
11.934000000000001	4.215117464659967
11.935	4.273624289771993
11.936	4.332267348546389
11.937000000000001	4.390570598144589
11.938	4.448057995727717
11.939	4.5042534984572065
11.94	4.558681063494389
11.941	4.6168984911779525
11.942	4.672030208026476
11.943	4.7232344837361095
11.943999999999999	4.769669588002896
11.945	4.810493790522944
11.946	4.844865360992153
11.947	4.871942569106642
11.948	4.890883684562481
11.949	4.900846977055645
11.95	4.900990716282218
11.951	4.855125458041866
11.952	4.799899471617763
11.953	4.736613312396564
11.954	4.6665675357648615
11.955	4.591062697109632
11.956	4.511399351817481
11.957	4.428878055274984
11.958	4.3447993628691615
11.959	4.260463829986594
11.96	4.177172012013858
11.961	4.109146312853091
11.962	4.043982297041505
11.963000000000001	3.9821973776314707
11.964	3.9243089676756844
11.965	3.870834480226509
11.966000000000001	3.82229132833634
11.967	3.779196925057827
11.968	3.7420686834433545
11.969	3.7114240165453998
11.97	3.687780337416403
11.971	3.6857771291669295
11.972	3.6909538517575853
11.972999999999999	3.7029720352070297
11.974	3.7214932095339592
11.975	3.746178904756967
11.975999999999999	3.7766906508947384
11.977	3.8126899779660013
11.978	3.8538384159892862
11.979	3.8997974949833103
11.98	3.950228744966826
11.981	4.009403244408958
11.982	4.072093608305038
11.983	4.137682000101079
11.984	4.20555058324274
11.985	4.275081521176027
11.986	4.345656977346958
11.987	4.416659115201176
11.988	4.487470098184696
11.989	4.557472089743536
11.99	4.626047253323338
11.991	4.69257775237012
11.992	4.756445750329886
11.993	4.817033410648301
11.994	4.873722896771372
11.995000000000001	4.925896372145081
11.996	4.972936000215135
11.997	5.014223944427524
11.998000000000001	5.049142368228195
11.999	5.077073435062917
12.	5.09739930837765

==> anc/Fig5-AV1_chi1.dat <==
9.	0.013129335995523043
9.001	0.013143342624303138
9.002	0.013157380662886178
9.003	0.013171450117537651
9.004	0.013185550994523119
9.005	0.013199683300108145
9.006	0.013213847040558219
9.007	0.013228042222138903
9.008	0.013242268851115735
9.009	0.013256526933754278
9.01	0.01327081647632002
9.011	0.013285137485078523
9.012	0.013299489966295352
9.013	0.013313873926235995
9.014	0.013328289371166011
9.015	0.01334273630735097
9.016	0.013357214741056354
9.017	0.013371724678547728
9.018	0.013386266126090656
9.019	0.013400839089950626
9.02	0.0134154435763932
9.021	0.013430077063185298
9.022	0.013444742238333392
9.023	0.013459439261345388
9.024	0.013474168291729167
9.025	0.013488929488992637
9.026	0.013503723012643621
9.027	0.01351854902219003
9.028	0.013533407677139769
9.029	0.013548299137000664
9.03	0.013563223561280622
9.031	0.013578181008193392
9.032	0.013593171744680001
9.033	0.013608195936387393
9.034	0.013623253748962514
9.035	0.013638345348052233
9.036	0.013653470899303495
9.037	0.013668630568363248
9.038	0.013683824520878358
9.039	0.01369905292249577
9.04	0.013714315938862407
9.041	0.013729616949280063
9.042	0.013744952710973793
9.043	0.013760323194823586
9.044	0.01377572837170943
9.045	0.013791168212511227
9.046	0.013806642688108965
9.047	0.013822151769382632
9.048	0.01383769542721213
9.049	0.01385327363247745
9.05	0.013868886356058575
9.051	0.013884527635708983
9.052	0.01390020373501851
9.053	0.013915914984450562
9.054	0.013931661714468463
9.055	0.013947444255535622
9.056	0.013963262938115416
9.057	0.013979118092671253
9.058	0.013995010049666459
9.059	0.014010939139564438
9.06	0.0140269056928286
9.061	0.014042915007881133
9.062	0.014058962146138164
9.063	0.014075047136974682
9.064	0.014091170009765596
9.065	0.014107330793885898
9.066	0.014123529518710577
9.067	0.01413976621361454
9.068	0.01415604090797278
9.069	0.01417235363116029
9.07	0.014188704412551973
9.071	0.014205090788287203
9.072	0.014221515432081751
9.073	0.0142379785244158
9.074	0.014254480245769443
9.075	0.014271020776622864
9.076	0.01428760029745624
9.077	0.01430421898874967
9.078	0.01432087703098333
9.079	0.014337574604637408
9.08	0.014354311890191993
9.081	0.014371088872499303
9.082	0.014387905939523726
9.083	0.014404763283601595
9.084	0.014421661097069332
9.085	0.014438599572263362
9.086	0.014455578901520013
9.087	0.014472599277175714
9.088	0.014489660891566853
9.089	0.014506763937029855
9.09	0.014523908605901052
9.091	0.014541098515701106
9.092	0.014558330225995278
9.093	0.014575603721532975
9.094	0.014592918987063698
9.095	0.014610276007336945
9.096	0.014627674767102125
9.097	0.014645115251108738
9.098	0.014662597444106282
9.099	0.014680121330844169
9.1	0.014697686896071894
9.101	0.014715286595223977
9.102	0.014732928398686928
9.103	0.014750612747532367
9.104	0.014768340082831883
9.105	0.014786110845657095
9.106	0.014803925477079531
9.107	0.014821784418170812
9.108	0.014839688110002558
9.109	0.014857636993646294
9.11	0.014875631510173641
9.111	0.014893679558485482
9.112	0.014911773669834427
9.113	0.014929913833302447
9.114	0.014948100037971514
9.115	0.014966332272923497
9.116	0.014984610527240367
9.117	0.015002934790004094
9.118	0.015021305050296549
9.119	0.015039721297199701
9.12	0.01505818351979549
9.121	0.015076685746467151
9.122	0.015095234288249756
9.123	0.015113829495479748
9.124	0.015132471718493561
9.125	0.015151161307627538
9.126	0.015169898613218116
9.127	0.015188683985601737
9.128	0.015207517775114738
9.129	0.015226400332093559
9.13	0.015245332006874638
9.131	0.015264316217571008
9.132	0.015283350060816556
9.133	0.015302433701021826
9.134	0.015321567302597398
9.135	0.015340751029953753
9.136	0.015359985047501466
9.137	0.015379269519651122
9.138	0.015398604610813193
9.139	0.015417990485398263
9.14	0.015437427307816911
9.141	0.015456918632735
9.142	0.0154764610288377
9.143	0.015496054455065567
9.144	0.015515698870359059
9.145	0.015535394233658727
9.146	0.015555140503905131
9.147	0.015574937640038726
9.148	0.015594785601000066
9.149	0.015614684345729673
9.15	0.015634633833168106
9.151	0.015654622425804756
9.152	0.015674662381846456
9.153	0.015694754363048985
9.154	0.015714899031168003
9.155	0.015735097047959286
9.156	0.015755349075178608
9.157	0.015775655774581638
9.158	0.01579601780792415
9.159	0.015816435836961917
9.16	0.0158369105234506
9.161	0.01585745452148135
9.162	0.01587805577366637
9.163	0.015898714214953112
9.164	0.01591942978028915
9.165	0.01594020240462202
9.166	0.015961032022899294
9.167	0.015981918570068428
9.168	0.016002861981076994
9.169	0.016023862190872568
9.17	0.0160449191344026
9.171	0.016066025131010696
9.172	0.016087188192800153
9.173	0.016108408716270187
9.174	0.016129687097920127
9.175	0.0161510237342493
9.176	0.01617241902175692
9.177	0.016193873356942314
9.178	0.016215387136304816
9.179	0.016236960756343632
9.18	0.016258594613558094
9.181	0.016280289166015535
9.182	0.016302044744915842
9.183	0.016323861743026837
9.184	0.016345740553116446
9.185	0.016367681567952604
9.186	0.016389685180303128
9.187	0.01641175178293595
9.188	0.016433881768619003
9.189	0.0164560755301201
9.19	0.01647833346020718
9.191	0.016500664159895533
9.192	0.016523059316236075
9.193	0.016545518824527206
9.194	0.016568042580067315
9.195	0.016590630478154685
9.196	0.016613282414087705
9.197	0.01663599828316474
9.198	0.01665877798068418
9.199	0.016681621401944305
9.2	0.01670452844224351
9.201	0.01672748314491195
9.202	0.016750502217941488
9.203	0.016773586517355873
9.204	0.01679673689917885
9.205	0.01681995421943404
9.206	0.016843239334145183
9.207	0.016866593099336035
9.208	0.01689001637103021
9.209	0.016913510005251455
9.21	0.01693707485802352
9.211	0.016960726534389747
9.212	0.01698445024747417
9.213	0.01700824595942052
9.214	0.017032113632372555
9.215	0.01705605322847391
9.216	0.017080064709868354
9.217	0.017104148038699644
9.218	0.01712830317711142
9.219	0.017152530087247445
9.22	0.01717682873125148
9.221	0.01720118977067804
9.222	0.017225623031932084
9.223	0.017250129040829437
9.224	0.017274708323185808
9.225	0.017299361404817023
9.226	0.01732408881153892
9.227	0.0173488910691672
9.228	0.017373768703517697
9.229	0.017398722240406197
9.23	0.017423752205648537
9.231	0.017448858791457796
9.232	0.017474042877470772
9.233	0.017499305009721633
9.234	0.01752464573424442
9.235	0.01755006559707331
9.236	0.017575565144242477
9.237	0.01760114492178596
9.238	0.017626805475737934
9.239	0.017652547352132574
9.24	0.01767837109700392
9.241	0.01770429183442727
9.242	0.017730294648878035
9.243	0.017756379202872603
9.244	0.017782545158927507
9.245	0.017808792179559232
9.246	0.017835119927284315
9.247	0.01786152806461915
9.248	0.017888016254080256
9.249	0.01791458415818418
9.25	0.017941231439447307
9.251	0.017967927040083796
9.252	0.017994703204749062
9.253	0.018021561457796
9.254	0.01804850332357766
9.255	0.018075530326447077
9.256	0.01810264399075715
9.257	0.01812984584086092
9.258	0.01815713740111138
9.259	0.018184520195861573
9.26	0.01821199574946439
9.261	0.018239594963574073
9.262	0.01826728820479997
9.263	0.018295075217052485
9.264	0.01832295574424216
9.265	0.01835092953027954
9.266	0.018378996319075025
9.267	0.018407155854539163
9.268	0.018435407880582497
9.269	0.018463752141115425
9.27	0.018492188380048496
9.271	0.018520697107658565
9.272	0.018549298467164486
9.273	0.018577993368151576
9.274000000000001	0.018606782720205155
9.275	0.018635667432910386
9.276	0.018664648415852584
9.277	0.018693726578617016
9.278	0.018722902830789
9.279	0.0187521780819537
9.28	0.01878155324169643
9.281	0.01881103262710537
9.282	0.0188406135337475
9.283	0.01887029666469281
9.284	0.018900082723011292
9.285	0.018929972411772782
9.286	0.01895996643404728
9.287	0.018990065492904773
9.288	0.0190202702914151
9.289	0.019050581532648252
9.29	0.019080999919674175
9.291	0.019111546395097052
9.292	0.01914220019581409
9.293	0.01917296079825685
9.294	0.019203827678856884
9.295	0.019234800314045595
9.296	0.019265878180254544
9.297	0.019297060753915286
9.298	0.019328347511459218
9.299	0.019359737929317902
9.3	0.019391231483922897
9.301	0.019422782967129463
9.302	0.019454439248101422
9.303	0.01948620251142647
9.304	0.019518074941692127
9.305	0.019550058723486082
9.306	0.019582156041395973
9.307	0.019614369080009488
9.308	0.019646700023914148
9.309	0.019679151057697648
9.31	0.01971172436594768
9.311	0.01974446285216181
9.312	0.01977732551420495
9.313	0.01981031206885207
9.314	0.01984342223287795
9.315	0.019876655723057548
9.316	0.019910012256165836
9.317	0.0199434915489776
9.318	0.0199770933182678
9.319	0.020010817280811395
9.32	0.02004466315338318
9.321	0.020078608289461133
9.322	0.020112676124468473
9.323	0.020146867730531492
9.324	0.02018118417977631
9.325	0.02021562654432922
9.326	0.02025019589631652
9.327	0.020284893307864326
9.328	0.020319719851098934
9.329	0.020354676598146642
9.33	0.02038976462113356
9.331	0.020424980437009976
9.332	0.020460329949149474
9.333	0.02049581450574944
9.334	0.020531435455007446
9.335	0.02056719414512106
9.336	0.02060309192428767
9.337	0.02063913014070485
9.338	0.020675310142570104
9.339	0.020711633278081013
9.34	0.02074810089543495
9.341	0.02078474890487359
9.342	0.020821541997881072
9.343	0.020858479427985438
9.344	0.020895560448714916
9.345	0.02093278431359775
9.346	0.02097015027616198
9.347	0.021007657589935835
9.348	0.021045305508447555
9.349	0.021083093285225177
9.35	0.021121020173796943
9.351	0.021159022535748882
9.352	0.021197166328184094
9.353	0.02123545461626368
9.354	0.02127389046514867
9.355	0.02131247694000016
9.356	0.021351217105979054
9.357	0.02139011402824644
9.358	0.02142917077196343
9.359	0.021468390402290913
9.36	0.021507775984389983
9.361	0.021547388406177793
9.362	0.021587169405649732
9.363	0.021627118543557443
9.364	0.02166723538065257
9.365	0.02170751947768654
9.366	0.021747970395411008
9.367	0.02178858769457761
9.368	0.02182937093593778
9.369	0.021870319680243167
9.37	0.021911433488245338
9.371	0.021952673047262963
9.372	0.021994079147446086
9.373	0.02203565370551199
9.374	0.022077398638177956
9.375	0.022119315862161044
9.376	0.02216140729417854
9.377	0.02220367485094773
9.378	0.022246120449185666
9.379	0.022288746005609632
9.38	0.02233155343693692
9.381	0.02237454387594731
9.382	0.022417720070806713
9.383	0.02246108398574368
9.384	0.02250463758498686
9.385	0.022548382832764644
9.386	0.022592321693305675
9.387	0.02263645613083859
9.388	0.02268078810959179
9.389	0.022725319593793914
9.39	0.0227700525476736
9.391	0.022815037085272043
9.392	0.02286022410283461
9.393	0.022905612646419472
9.394	0.022951201762084556
9.395	0.022996990495888023
9.396	0.023042977893888046
9.397	0.023089163002142546
9.398	0.023135544866709695
9.399000000000001	0.023182122533647653
9.4	0.02322889504901435
9.401	0.02327577035198636
9.402	0.02332284411713255
9.403	0.023370120912140278
9.404	0.023417605304696644
9.405	0.02346530186248901
9.406	0.023513215153204738
9.407	0.02356134974453093
9.408	0.02360971020415494
9.409	0.02365830109976413
9.41	0.023707126999045605
9.411	0.023756284209500076
9.412	0.023805679999012865
9.413	0.023855313375282378
9.414	0.023905183346007292
9.415	0.02395528891888619
9.416	0.02400562910161775
9.417	0.024056202901900373
9.418	0.024107009327432743
9.419	0.02415804738591353
9.42	0.02420931608504114
9.421	0.024260742098309234
9.422	0.02431240115151272
9.423	0.02436429663624121
9.424	0.024416431944084594
9.425	0.024468810466632764
9.426	0.024521435595475333
9.427	0.024574310722202196
9.428	0.02462743923840324
9.429	0.024680824535668076
9.43	0.024734470005586602
9.431	0.024788386828928886
9.432	0.02484257013603302
9.433	0.024897022846417073
9.434	0.02495174787959941
9.435	0.0250067481550984
9.436	0.02506202659243211
9.437	0.02511758611111891
9.438	0.025173429630677157
9.439	0.025229560070624928
9.44	0.02528598035048058
9.441	0.025342769804525066
9.442	0.025399850306316137
9.443	0.025457220144174432
9.444	0.025514877606420586
9.445	0.025572820981374932
9.446	0.025631048557358104
9.447	0.02568955862269064
9.448	0.025748349465693175
9.449	0.02580741937468604
9.45	0.025866766637989876
9.451	0.02592622267582555
9.452	0.025985962757831323
9.453	0.026045995285546002
9.454	0.026106328660508403
9.455	0.026166971284257007
9.456	0.026227931558330628
9.457	0.02628921788426808
9.458	0.02635083866360784
9.459	0.026412802297888723
9.46	0.026475117188649547
9.461	0.026537961688598566
9.462	0.026601163948033923
9.463	0.026664722068423425
9.464	0.026728634151234987
9.465	0.026792898297936196
9.466	0.026857512609994968
9.467	0.026922475188879226
9.468	0.02698778413605655
9.469	0.027053437552994858
9.47	0.027119433541162075
9.471	0.027185642894123094
9.472	0.027252198736878983
9.473	0.02731910688652814
9.474	0.02738637316016859
9.475	0.02745400337489873
9.476	0.027522003347816956
9.477	0.027590378896021294
9.478	0.02765913583661014
9.479	0.027728279986681766
9.48	0.027797817163334567
9.481	0.027867793433605854
9.482	0.027938171925264477
9.483	0.028008956016018577
9.484	0.028080149083575916
9.485	0.02815175450564463
9.486	0.028223775659932865
9.487	0.02829621592414837
9.488	0.02836907867599929
9.489	0.02844236729319377
9.49	0.028516085153439563
9.491	0.028590296283744432
9.492	0.02866493973680177
9.493	0.028740015214604196
9.494	0.028815522419144732
9.495	0.02889146105241626
9.496	0.028967830816411796
9.497	0.029044631413123956
9.498	0.029121862544545764
9.499	0.029199523912670236
9.5	0.02927761521948998
9.501	0.02935589669366146
9.502	0.02943462202404981
9.503	0.029513805426183187
9.504	0.029593461115590157
9.505	0.029673603307799303
9.506	0.029754246218338772
9.507	0.029835404062737138
9.508	0.02991709105652284
9.509	0.029999321415224448
9.51	0.030082109354370112
9.511	0.03016577386337832
9.512	0.030250005912742902
9.513	0.03033480124684715
9.514	0.030420155610074797
9.515	0.030506064746809593
9.516	0.030592524401434826
9.517	0.03067953031833423
9.518	0.03076707824189156
9.519	0.030855163916490087
9.52	0.030943783086513563
9.521	0.031032679272156714
9.522	0.031122115728306324
9.523	0.031212103485660624
9.524000000000001	0.03130265357491785
9.525	0.03139377702677576
9.526	0.0314854848719326
9.527	0.03157778814108642
9.528	0.03167069786493549
9.529	0.03176422507417754
9.53	0.03185838079951082
9.531	0.03195316922849067
9.532	0.032048608649693666
9.533	0.032144710508553984
9.534	0.0322414862505058
9.535	0.032338947320982796
9.536	0.03243710516541914
9.537	0.032535971229249026
9.538	0.032635556957906105
9.539	0.03273587379682456
9.54	0.03283693319143841
9.541	0.032939116809079814
9.542	0.033042043435593665
9.543	0.03314570207872336
9.544	0.033250081746212315
9.545	0.033355171445803376
9.546	0.03346096018523996
9.547	0.033567436972265476
9.548	0.033674590814622776
9.549	0.033782410720055264
9.55	0.033890885696306355
9.551	0.03399926648126301
9.552	0.03410832509615215
9.553	0.03421809529234483
9.554	0.034328610821211525
9.555	0.03443990543412326
9.556000000000001	0.034552012882451105
9.557	0.03466496691756551
9.558	0.034778801290837526
9.559	0.03489354975363801
9.56	0.03500924605733802
9.561	0.03512664264221263
9.562	0.035245011013824955
9.563	0.03536434136664275
9.564	0.035484623895133134
9.565	0.035605848793763856
9.566	0.035728006257002676
9.567	0.03585108647931671
9.568	0.0359750796551737
9.569	0.03609997597904143
9.57	0.03622576564538699
9.571	0.036351896109204
9.572	0.03647893319773561
9.573	0.036606899998751045
9.574	0.036735819600018864
9.575	0.0368657150893083
9.576	0.03699660955438858
9.577	0.03712852608302825
9.578	0.03726148776299656
9.579	0.03739551768206273
9.58	0.0375306389279953
9.581	0.03766684946326233
9.582	0.03780419902367977
9.583	0.03794271221976168
9.584	0.03808241366202282
9.585	0.03822332796097798
9.586	0.03836547972714119
9.587	0.03850889357102723
9.588	0.038653594103150626
9.589	0.038799605934026184
9.59	0.0389469536741679
9.591	0.0390965006268633
9.592	0.03924738187998944
9.593	0.0393995712141953
9.594	0.03955304241013067
9.595	0.039707769248445345
9.596	0.039863725509788284
9.597	0.04002088497480929
9.598	0.040179221424158154
9.599	0.040338708638483836
9.6	0.04049932039843614
9.600999999999999	0.04065932038170182
9.602	0.04082049611449724
9.603	0.04098292502007516
9.604	0.04114668452168917
9.605	0.041311852042592884
9.606	0.04147850500603905
9.607	0.041646720835281266
9.608	0.041816576953573166
9.609	0.04198815078416746
9.61	0.04216151975031778
9.611	0.04233848432580757
9.612	0.04251729445605487
9.613	0.04269792313700848
9.614	0.0428803433646172
9.615	0.04306452813482887
9.616	0.04325045044359229
9.617	0.04343808328685629
9.618	0.04362739966056868
9.619	0.043818372560678276
9.62	0.044010974983133555
9.621	0.04420377987587439
9.622	0.04439824513425203
9.623	0.04459442860560976
9.624	0.04479238813729092
9.625	0.044992181576637764
9.626	0.04519386677099361
9.627	0.045397501567701774
9.628	0.04560314381410452
9.629	0.04581085135754516
9.63	0.04602068204536704
9.631	0.046232655524095674
9.632	0.04644687015709212
9.633	0.04666338610690035
9.634	0.04688226353606473
9.635	0.04710356260712846
9.636	0.047327343482635904
9.637	0.04755366632513145
9.638	0.04778259129715826
9.639	0.04801417856126073
9.64	0.04824848827998324
9.641	0.04848785103081838
9.642	0.048729918960455074
9.643	0.04897461463053171
9.644	0.04922186060268537
9.645	0.04947157943855444
9.646	0.04972369369977731
9.647	0.04997812594799105
9.648	0.05023479874483404
9.649000000000001	0.0504936346519447
9.65	0.05075455623096007
9.651	0.05101265590181229
9.652	0.05127297910370656
9.653	0.05153574113414228
9.654	0.05180115729061744
9.655	0.05206944287063146
9.656	0.05234081317168376
9.657	0.05261548349127229
9.658	0.05289366912689649
9.659	0.05317558537605578
9.66	0.05346144753624811
9.661	0.05375651504907857
9.662	0.054055653362237596
9.663	0.054358772067519684
9.664	0.05466578075672092
9.665	0.05497658902163687
9.666	0.055291106454063654
9.667	0.055609242645795726
9.668	0.055930907188629184
9.669	0.05625600967436019
9.67	0.05658445969478314
9.671	0.056911808169034496
9.672	0.05724258752354946
9.673	0.057576971512101796
9.674	0.05791513388846702
9.675	0.05825724840642068
9.676	0.0586034888197365
9.677	0.05895402888219002
9.678	0.0593090423475568
9.679	0.059668702969610535
9.68	0.06003318450212677
9.681000000000001	0.06040251118893899
9.682	0.06077701535497155
9.683	0.06115687981520865
9.684	0.06154228738463383
9.685	0.06193342087823135
9.686	0.06233046311098337
9.687	0.06273359689787411
9.688	0.06314300505388788
9.689	0.06355887039400676
9.69	0.06398137573321501
9.691	0.06441702286341204
9.692	0.06485929265436689
9.693	0.06530798495276602
9.694	0.06576289960529587
9.695	0.06622383645864052
9.696	0.06669059535948642
9.697	0.06716297615451926
9.698	0.06764077869042553
9.699	0.06812380281388922
9.7	0.06861184837159683
9.701	0.0690932416175363
9.702	0.06957995136034464
9.703	0.07007247281596284
9.704	0.07057130120033188
9.705	0.07107693172939011
9.706	0.07158985961907857
9.707	0.0721105800853383
9.708	0.07263958834410758
9.709	0.07317737961132743
9.71	0.07372444910293899
9.711	0.0742918122567379
9.712	0.07486880647760429
9.713	0.0754552893922748
9.714	0.07605111862748713
9.715	0.07665615180997581
9.716	0.07727024656647855
9.717	0.07789326052373308
9.718	0.07852505130847383
9.719	0.07916547654743854
9.72	0.07981439386736502
9.721	0.0804589150089098
9.722	0.08111241596283257
9.723	0.08177552683381528
9.724	0.08244887772653632
9.725	0.0831330987456776
9.725999999999999	0.08382881999591989
9.727	0.0845366715819452
9.728	0.08525728360843175
9.729	0.08599128618006155
9.73	0.0867393094015167
9.731	0.08749979679083009
9.732	0.08827569755973172
9.733	0.08906777433330651
9.734	0.08987678973663511
9.735	0.09070350639480242
9.736	0.09154868693289345
9.737	0.09241309397598865
9.738	0.09329749014917305
9.739	0.09420263807753172
9.74	0.09512930038614495
9.741	0.09611749849402376
9.742	0.09712635691148352
9.743	0.09815425894276013
9.744	0.09919958789209485
9.745	0.10026072706372717
9.746	0.10133605976189852
9.747	0.10242396929084457
9.748	0.1035228389548067
9.749	0.10463105205802639
9.75	0.10574699190473918
9.751	0.10677556384745591
9.752	0.10781429447255649
9.753	0.10886723241468459
9.754	0.10993842630848948
9.755	0.11103192478862052
9.756	0.11215177648972126
9.757	0.11330203004644099
9.758	0.11448673409342713
9.759	0.1157099372653293
9.76	0.11697568819679056
9.761	0.11840716014188973
9.762	0.11988205744194279
9.763	0.12139720905768711
9.764	0.12294944394986787
9.765	0.12453559107923055
9.766	0.1261524794065121
9.767	0.1277969378924579
9.768	0.1294657954978136
9.769	0.1311558811833158
9.77	0.1328640239097101
9.771	0.13444930386651494
9.772	0.13605464719607166
9.773	0.1376852312695031
9.774000000000001	0.13934623345793218
9.775	0.141042831132473
9.776	0.14278020166424854
9.777	0.14456352242437873
9.778	0.1463979707839869
9.779	0.14828872411418653
9.78	0.1502409597861008
9.781	0.15225489064268516
9.782	0.1543409594637157
9.783	0.15650464450081097
9.784	0.15875142400559009
9.785	0.16108677622966008
9.786	0.16351617942463995
9.787	0.16604511184214926
9.788	0.1686790517337941
9.789	0.17142347735119393
9.79	0.17428386694596373
9.791	0.17767578640033094
9.792	0.181169772539498
9.793	0.18474644981929159
9.794	0.18838644269553895
9.795	0.19207037562404786
9.796	0.1957788730606455
9.797	0.1994925594611592
9.798	0.20319205928139653
9.799	0.20685799697718477
9.8	0.21047099700435107
9.801	0.21291996549326936
9.802	0.21534340997219678
9.803	0.21778811964395434
9.804	0.22030088371135012
9.805	0.22292849137720508
9.806000000000001	0.22571773184434102
9.807	0.22871539431556476
9.808	0.23196826799369774
9.809	0.23552314208155664
9.81	0.2394268057819654
9.811	0.24554475280262947
9.812	0.251994843326021
9.813	0.2587136420395203
9.814	0.2656377136304715
9.815	0.2727036227862545
9.816	0.27984793419425014
9.817	0.28700721254180106
9.818	0.2941180225162881
9.819	0.30111692880509167
9.82	0.3079404960955549
9.821	0.31185965372748964
9.822	0.3156381553932612
9.823	0.3193741194376726
9.824	0.32316566420550696
9.825	0.3271109080415675
9.826	0.3313079692906583
9.827	0.33585496629756095
9.828	0.34085001740707904
9.829	0.34639124096401935
9.83	0.3525767553131587
9.831	0.35941116620296343
9.832	0.36709177200466503
9.833	0.3757223584931138
9.834	0.38540671144320016
9.835	0.396248616629822
9.836	0.40835185982781863
9.837	0.42182022681208564
9.838	0.43675750335750063
9.839	0.45326747523897204
9.84	0.47145392823131876
9.841	0.4895932123277889
9.842	0.5097273027686917
9.843	0.5320707390125705
9.844	0.556838060518073
9.845	0.5842438067438651
9.846	0.6145025171484636
9.847	0.6478287311905293
9.848	0.6844369883287443
9.849	0.7245418280215933
9.85	0.7683577897277525
9.850999999999999	0.8274229778983555
9.852	0.8899420903333985
9.853	0.9554433898250604
9.854	1.023455139165851
9.855	1.0935056011482978
9.856	1.1651230385645532
9.857	1.2378357142071417
9.858	1.3111718908685952
9.859	1.3846598313410543
9.86	1.4578277984170507
9.861	1.519128970206361
9.862	1.579837911437401
9.863	1.6401541021561803
9.864	1.7002770224087054
9.865	1.7604061522406627
9.866	1.8207409716980594
9.867	1.8814809608269036
9.868	1.94282559967288
9.869	2.004974368281996
9.87	2.0681267467001514
9.871	2.1408206523233
9.872	2.2144117680077704
9.873	2.288594213960203
9.874	2.363062110387241
9.875	2.4375095774951303
9.876	2.5116307354905145
9.877	2.585119704580035
9.878	2.6576706049699412
9.879	2.7289775568668757
9.88	2.7987346804774718
9.881	2.8669275017953875
9.882	2.9329410742830526
9.883	2.9964518571901673
9.884	3.057136309766536
9.885	3.114670891261641
9.886	3.1687320609252945
9.887	3.2189962780072796
9.888	3.265140001757118
9.889	3.3068396914246017
9.89	3.343771806259491
9.891	3.380718578622201
9.892	3.4119412538570577
9.893	3.4368068504192024
9.894	3.4546823867636487
9.895	3.46493488134555
9.896	3.4669313526200045
9.897	3.460038819042108
9.898	3.443624299066974
9.899000000000001	3.4170548111496495
9.9	3.379697373745331
9.901	3.2975233630866416
9.902	3.2053194181676354
9.903	3.1044765357597393
9.904	2.996385712634926
9.905	2.882437945564636
9.906	2.7640242313202674
9.907	2.642535566673857
9.908	2.5193629483968096
9.909	2.3958973732605187
9.91	2.2735298380370383
9.911	2.1746041623649397
9.912	2.0782886520959325
9.913	1.9847044359494177
9.914	1.893972642644279
9.915	1.8062144008995733
9.916	1.7215508394342112
9.917	1.640103086967551
9.918	1.5619922722184976
9.919	1.4873395239059783
9.92	1.4162659707493166
9.921	1.3533246773300922
9.922	1.2939362343311083
9.923	1.2379531682981386
9.924	1.1852280057766382
9.925	1.1356132733120852
9.926	1.0889614974502189
9.927	1.0451252047365116
9.928	1.0039569217164563
9.929	0.9653091749357625
9.93	0.9290344909399177
9.931000000000001	0.895150634011407
9.932	0.8633348785506324
9.933	0.8334297366947935
9.934	0.8052777205811519
9.935	0.7787213423469234
9.936	0.7536031141294637
9.937	0.7297655480659859
9.938	0.7070511562937122
9.939	0.6853024509499848
9.94	0.6643619441720239
9.941	0.640739831252623
9.942	0.6178128997701863
9.943	0.5956256204585645
9.944	0.5742224640516137
9.945	0.5536479012833034
9.946	0.5339464028874882
9.947	0.5151624395980614
9.948	0.4973404821488855
9.949	0.48052500127391734
9.95	0.4647604677070177
9.951	0.4523478633342855
9.952	0.4409383894857815
9.953	0.43043975864372613
9.954	0.4207596832903463
9.955	0.41180587590791956
9.956	0.4034860489786716
9.957	0.39570791498483227
9.958	0.38837918640867264
9.959	0.38140757573242173
9.96	0.3747007954383113
9.961	0.36652247364115353
9.962	0.35852404866744997
9.963	0.3507128744762594
9.964	0.34309630502662714
9.965	0.3356816942776391
9.966	0.3284763961883403
9.967	0.3214877647177772
9.968	0.3147231538250334
9.969	0.3081899174691551
9.97	0.30189540960919
9.971	0.29611193817175996
9.972	0.2905658453321571
9.973	0.28524842723321625
9.974	0.2801509800178005
9.975	0.2752647998287443
9.975999999999999	0.2705811828088918
9.977	0.2660914251010795
9.978	0.26178682284816746
9.979	0.25765867219299154
9.98	0.25369826927838923
9.981	0.24990603955596571
9.982	0.2462635965683717
9.983	0.24276168316700605
9.984	0.2393910422032861
9.985	0.23614241652861054
9.986	0.23300654899437875
9.987	0.22997418245200688
9.988	0.22703605975289415
9.989	0.22418292374844057
9.99	0.22140551729006117
9.991	0.2184852928068252
9.992	0.2156349678404832
9.993	0.21285796951047026
9.994	0.21015772493620624
9.995	0.20753766123711614
9.996	0.20500120553262047
9.997	0.2025517849421532
9.998	0.20019282658513474
9.999	0.19792775758098613
10.	0.1957600050491404
10.001	0.1938626847223038
10.002	0.19205925094823184
10.003	0.190342846687975
10.004	0.188706614902574
10.005	0.1871436985530702
10.006	0.1856472406005132
10.007	0.1842103840059442
10.008	0.18282627173040725
10.009	0.18148804673494404
10.01	0.18018885198060336
10.011	0.17879399280119077
10.012	0.17743219751996803
10.013	0.176104356832968
10.014	0.17481136143621628
10.015	0.17355410202573873
10.016	0.17233346929756785
10.017	0.17115035394772946
10.018	0.17000564667224954
10.019	0.16890023816716027
10.02	0.16783501912848758
10.021	0.16684029337646272
10.022	0.16588575586932416
10.023	0.16497051468951
10.024000000000001	0.16409367791945859
10.025	0.1632543536416129
10.026	0.1624516499384112
10.027	0.1616846748922934
10.028	0.16095253658569808
10.029	0.16025434310106773
10.03	0.15958920252084088
10.031	0.15895759814555613
10.032	0.1583571794930043
10.033	0.15778697129907254
10.034	0.15724599829964833
10.035	0.15673328523062197
10.036	0.1562478568278808
10.036999999999999	0.15578873782731323
10.038	0.15535495296480684
10.039	0.15494552697625158
10.04	0.154559484597535
10.041	0.15417411920381524
10.042	0.15381150394387705
10.043	0.1534719806057735
10.044	0.15315589097755786
10.045	0.152863576847285
10.046	0.15259538000300818
10.047	0.15235164223278078
10.048	0.15213270532465745
10.049	0.1519389110666915
10.05	0.1517706012469365
10.051	0.15164078046833118
10.052	0.15153636026071834
10.053	0.1514569149688253
10.054	0.15140201893737984
10.055	0.15137124651110925
10.056000000000001	0.151364172034741
10.057	0.15138036985300263
10.058	0.15141941431062153
10.059	0.15148087975232521
10.06	0.15156434052284126
10.061	0.15166604025873812
10.062	0.15178908587400267
10.063	0.1519332535744632
10.064	0.1520983195659472
10.065	0.15228406005428288
10.066	0.15249025124529866
10.067	0.15271666934482178
10.068	0.15296309055868063
10.068999999999999	0.15322929109270317
10.07	0.15351504715271794
10.071	0.15380702267814947
10.072	0.15411890082404098
10.073	0.15445125247903335
10.074	0.15480464853176568
10.075	0.15517965987087878
10.076	0.1555768573850137
10.077	0.15599681196280923
10.078	0.1564400944929064
10.079	0.1569072758639463
10.08	0.1573989269645675
10.081	0.15791600233547595
10.082	0.1584586659616078
10.083	0.15902746547996108
10.084	0.15962294852753672
10.085	0.1602456627413358
10.086	0.16089615575835614
10.087	0.16157497521559874
10.088000000000001	0.1622826687500649
10.089	0.16301978399875208
10.09	0.16378686859866148
10.091	0.16461824012937926
10.092	0.16547862962213372
10.093	0.16636653805073476
10.094	0.16728046638899682
10.095	0.16821891561073454
10.096	0.16918038668975752
10.097	0.17016338059988034
10.098	0.17116639831491773
10.099	0.17218794080867908
10.1	0.1732265090549791
10.100999999999999	0.17419036067983237
10.102	0.1751737092986579
10.103	0.17618052517907107
10.104	0.17721477858869256
10.105	0.1782804397951432
10.106	0.17938147906603802
10.107	0.18052186666899786
10.108	0.1817055728716437
10.109	0.18293656794159033
10.11	0.1842188221464586
10.111	0.18567469379228357
10.112	0.1871825900756344
10.113	0.18873930623150137
10.114	0.19034163749487515
10.115	0.19198637910073788
10.116	0.19367032628408007
10.117	0.19539027427989264
10.118	0.19714301832315728
10.119	0.19892535364886474
10.120000000000001	0.2007340754920061
10.121	0.20242472198739886
10.122	0.2041439065065714
10.123	0.20589698532088505
10.124	0.20768931470170432
10.125	0.20952625092038427
10.126	0.2114131502482893
10.127	0.2133553689567843
10.128	0.2153582633172237
10.129	0.21742718960097226
10.13	0.21956750407939515
10.131	0.2217883730783486
10.132	0.22409111190230113
10.133	0.22648084591021997
10.134	0.2289627004610769
10.135	0.2315418009138303
10.136	0.2342232726274518
10.137	0.2370122409609137
10.138	0.23991383127317328
10.139	0.24293316892320274
10.14	0.24607537926997497
10.141	0.24971743785406963
10.142	0.25347008347819205
10.143	0.2573159051266726
10.144	0.26123749178382094
10.145	0.2652174324339673
10.146	0.2692383160614422
10.147	0.27328273165055483
10.148	0.27733326818563564
10.149000000000001	0.2813725146510153
10.15	0.2853830600310028
10.151	0.28835860451531103
10.152000000000001	0.2913305585371057
10.153	0.29434144373491883
10.154	0.2974337817472983
10.155	0.3006500942127867
10.156	0.3040329027699329
10.157	0.3076247290572675
10.158	0.31146809471333897
10.159	0.31560552137669756
10.16	0.32007953068587125
10.161	0.3265622198337369
10.161999999999999	0.33336777274970236
10.163	0.34043994891751533
10.164	0.34772250782088565
10.165	0.3551592089435607
10.166	0.36269381176928883
10.167	0.37027007578177823
10.168	0.37783176046477723
10.169	0.38532262530203404
10.17	0.39268642977725693
10.171	0.3975023168301288
10.172	0.40222197258203807
10.173	0.40693246661028276
10.174	0.4117208684921858
10.175	0.4166742478050709
10.176	0.421879674126235
10.177	0.42742421703300143
10.178	0.43339494610269574
10.179	0.4398789309126115
10.18	0.4469632410400734
10.181000000000001	0.4546552458188521
10.182	0.4631265453875847
10.183	0.47246903964139014
10.184	0.48277462847537456
10.185	0.49413521178466496
10.186	0.5066426894643272
10.187	0.5203889614094865
10.188	0.5354659275152769
10.189	0.5519654876767508
10.19	0.5699795417890399
10.191	0.5923293376170626
10.192	0.616212012163664
10.193	0.6415540503015779
10.193999999999999	0.6682819369035
10.195	0.6963221568421772
10.196	0.7256011949902056
10.197	0.7560455362203294
10.198	0.7875816654053015
10.199	0.8201360674177055
10.2	0.8536352271302922
10.201	0.8836102460120323
10.202	0.9146493792122505
10.203	0.946945498476651
10.204	0.9806914755509466
10.205	1.0160801821806695
10.206	1.0533044901115303
10.207	1.0925572710892522
10.208	1.1340313968593476
10.209	1.1779197391675362
10.21	1.224415169759555
10.211	1.2657963379242099
10.212	1.3106499877097724
10.213000000000001	1.3596486407078447
10.214	1.4134648185097642
10.215	1.4727710427071248
10.216	1.5382398348914372
10.217	1.6105437166543464
10.218	1.6903552095871077
10.219	1.7783468352813536
10.22	1.875191115328775
10.221	2.008603980492211
10.222	2.1505755486964135
10.223	2.3001393470379137
10.224	2.4563289026124386
10.225	2.6181777425165076
10.225999999999999	2.7847193938463795
10.227	2.9549873836986196
10.228	3.1280152391688807
10.229	3.302836487353722
10.23	3.4784846553497153
10.231	3.654896363716007
10.232	3.8301473131484736
10.233	4.003216297806497
10.234	4.173082111848537
10.235	4.338723549433982
10.236	4.499119404722187
10.237	4.653248471871658
10.238	4.800089545041763
10.239	4.938621418391816
10.24	5.067822886080401
10.241	5.188482121927836
10.242	5.297658881059001
10.243	5.394222298259191
10.244	5.477041508314292
10.245000000000001	5.544985646010097
10.246	5.5969238461320465
10.247	5.631725243465958
10.248	5.648258972797516
10.249	5.645394168912381
10.25	5.621999966596246
10.251	5.5173672115815675
10.252	5.393554133104196
10.253	5.253040671347421
10.254	5.098306766493884
10.255	4.931832358726129
10.256	4.756097388227595
10.257	4.573581795180844
10.258	4.38676551976872
10.259	4.198128502173736
10.26	4.01015068257941
10.261	3.864302757466154
10.262	3.7217108345794006
10.263	3.582491777963239
10.264	3.4467624516609945
10.265	3.314639719716019
10.266	3.186240446172363
10.267	3.0616814950733713
10.268	2.9410797304624157
10.269	2.824552016383506
10.27	2.7122152168800073
10.271	2.608377016000876
10.272	2.508709468693262
10.273	2.4130754499093143
10.274000000000001	2.3213378346012092
10.275	2.23335949772161
10.276	2.1490033142226865
10.277000000000001	2.068132159056635
10.278	1.9906089071760782
10.279	1.9162964335332073
10.28	1.8450576130803586
10.281	1.7768905505720036
10.282	1.7115146954128764
10.283	1.6487847268095985
10.284	1.5885553239688108
10.285	1.530681166097473
10.286	1.4750169324022209
10.286999999999999	1.4214173020898004
10.288	1.3697369543668667
10.289	1.3198305684403486
10.29	1.2715528235168985
10.291	1.2206904037696567
10.292	1.1714125285926118
10.293	1.1238204223459636
10.294	1.0780153093899238
10.295	1.0340984140849474
10.296	0.9921709607912426
10.297	0.9523341738690324
10.298	0.9146892776787502
10.299	0.8793374965806149
10.3	0.8463800549348617
10.301	0.8211092761172292
10.302	0.7981206734110836
10.303	0.7772008591151467
10.304	0.7581364455282493
10.305	0.7407140449491092
10.306000000000001	0.7247202696764563
10.307	0.7099417320091039
10.308	0.6961650442457793
10.309	0.6831768186852393
10.31	0.6707636676262193
10.311	0.6549420856498651
10.312	0.6394972947554539
10.313	0.6244443992246042
10.314	0.6097985033390141
10.315	0.5955747113803016
10.316	0.5817881276300874
10.317	0.5684538563700652
10.318	0.5555870018818551
10.318999999999999	0.5432026684471017
10.32	0.5313159603474296
10.321	0.5204897032543504
10.322	0.5101580848239157
10.323	0.5003030141020063
10.324	0.4909064001345551
10.325	0.48195015196744206
10.326	0.4734161786465503
10.327	0.46528638921780796
10.328	0.4575426927270975
10.329	0.4501669982203041
10.33	0.44314121474335166
10.331	0.4364624133513691
10.332	0.43009642217134775
10.333	0.42402423133955697
10.334	0.41822683099223196
10.335	0.41268521126560975
10.336	0.40738036229595675
10.337	0.40229327421950967
10.338000000000001	0.39740493717250674
10.339	0.392696341291212
10.34	0.3881484767118633
10.341	0.3833468607172948
10.342	0.3786919243488796
10.343	0.3741886257946031
10.344	0.3698419232424255
10.345	0.3656567748803082
10.346	0.36163813889623475
10.347	0.35779097347816635
10.348	0.3541202368140653
10.349	0.3506308870919133
10.35	0.34732788249967245
10.350999999999999	0.3444532113746307
10.352	0.34176043629183767
10.353	0.3392401499756766
10.354	0.3368829451505161
10.355	0.334679414540726
10.356	0.33262015087068764
10.357	0.33069574686477066
10.358	0.32889679524734555
10.359	0.3272138887427923
10.36	0.32563762007548114
10.361	0.32403849691604314
10.362	0.32253447492464227
10.363	0.32112342470769395
10.364	0.31980321687161434
10.365	0.31857172202282663
10.366	0.31742681076774676
10.367	0.3163663537127913
10.368	0.31538822146438256
10.369	0.3144902846289369
10.370000000000001	0.3136704138128715
10.371	0.3128247899102618
10.372	0.31205913625273995
10.373	0.3113774864595938
10.374	0.3107838741501102
10.375	0.3102823329435792
10.376	0.30987689645928745
10.377	0.30957159831652237
10.378	0.30937047213457286
10.379	0.30927755153272624
10.38	0.30929687013027046
10.381	0.3094308644114128
10.382	0.30968526192658713
10.383	0.31006419309114663
10.384	0.31057178832044574
10.385	0.31121217802983603
10.386	0.3119894926346715
10.387	0.31290786255030745
10.388	0.3139714181920938
10.389	0.3151842899753854
10.39	0.3165506083155382
10.391	0.31855127934052796
10.392	0.3206847622553481
10.393	0.322926291977621
10.394	0.3252511034249571
10.395	0.32763443151497873
10.396	0.3300515111653085
10.397	0.3324775772935562
10.398	0.3348878648173445
10.399000000000001	0.33725760865429594
10.4	0.3395620437220204
10.401	0.3403797482151323
10.402000000000001	0.34116725963626005
10.403	0.3419844587650198
10.404	0.3428912263810318
10.405	0.3439474432639148
10.406	0.3452129901932901
10.407	0.3467477479487721
10.408	0.34861159730998165
10.409	0.3508644190565419
10.41	0.35356609396806377
10.411	0.357725453834715
10.411999999999999	0.36239591624311185
10.413	0.3675798497904256
10.414	0.3732796230737993
10.415	0.3794976046904034
10.416	0.3862361632374118
10.417	0.3934976673119622
10.418	0.40128448551122764
10.419	0.40959898643238496
10.42	0.4184435386725662
10.421	0.4278270526369605
10.422	0.4377449586415214
10.423	0.4481992288101622
10.424	0.4591918352668487
10.425	0.47072475013555054
10.426	0.48279994554017536
10.427	0.4954193936046918
10.428	0.5085850664530723
10.429	0.522298936209219
10.43	0.5365629749971031
10.431000000000001	0.5513813069103211
10.432	0.5667536216807467
10.433	0.5826817610099533
10.434	0.5991675665994882
10.435	0.6162128801509298
10.436	0.6338195433657646
10.437	0.6519893979455701
10.438	0.6707242855919272
10.439	0.6900260480063168
10.44	0.7098965268903191
10.441	0.7284897467525107
10.442	0.7477673554081655
10.443	0.7678431834796514
10.443999999999999	0.7888310615893038
10.445	0.8108448203594983
10.446	0.8339982904124922
10.447	0.858405302370659
10.448	0.8841796868563813
10.449	0.911435274491903
10.45	0.9402858958996041
10.451	0.9769872758920142
10.452	1.0151391148896882
10.453	1.0544830075035028
10.454	1.094760548344343
10.455	1.1357133320228787
10.456	1.1770829531499936
10.457	1.2186110063365743
10.458	1.260039086193286
10.459	1.3011087873310154
10.46	1.3415617043606467
10.461	1.3775511937423204
10.462	1.4126245572162701
10.463000000000001	1.4467408583721881
10.464	1.479859160799586
10.465	1.5119385280881574
10.466	1.5429380238275356
10.467	1.5728167116074048
10.468	1.6015336550172916
10.469	1.6290479176468826
10.47	1.6553185630858562
10.471	1.6788428068351875
10.472	1.7011301574269733
10.473	1.7222282753047347
10.474	1.7421848209118818
10.475	1.7610474546919381
10.475999999999999	1.7788638370883885
10.477	1.7956816285447466
10.478	1.811548489504438
10.479	1.8265120804109782
10.48	1.8406200617078765
10.481	1.8538643710552922
10.482	1.8663517688183917
10.483	1.8781332925790608
10.484	1.8892599799191228
10.485	1.8997828684204643
10.486	1.909752995664968
10.487	1.9192213992344638
10.488	1.9282391167108348
10.489	1.9368571856759613
10.49	1.9451266437116783
10.491	1.954028256708585
10.492	1.9626269867696176
10.493	1.9709175243063854
10.494	1.9788945597305445
10.495000000000001	1.9865527834537475
10.496	1.9938868858876073
10.497	2.0008915574437776
10.498	2.0075614885338986
10.499	2.0138913695696212
10.5	2.0198758909625623
10.501	2.0251488485893914
10.502	2.030087699792799
10.503	2.0347090073804663
10.504	2.039029334160102
10.505	2.043065242939413
10.506	2.046833296526084
10.507	2.0503500577278215
10.508	2.053632089352326
10.509	2.0566959542073007
10.51	2.0595582151004352
10.511	2.062589473400392
10.512	2.065430796471435
10.513	2.0680772902387723
10.514	2.0705240606276254
10.515	2.072766213563215
10.516	2.0747988549707514
10.517	2.0766170907754553
10.518	2.0782160269025467
10.519	2.0795907692772366
10.52	2.080736423824746
10.521	2.0814114892463165
10.522	2.0818620185228953
10.523	2.0820974574114572
10.524000000000001	2.0821272516689744
10.525	2.081960847052421
10.526	2.0816076893187696
10.527000000000001	2.0810772242249933
10.528	2.0803788975280666
10.529	2.079522154984962
10.53	2.0785164423526528
10.531	2.0774234441202246
10.532	2.076197201328776
10.533	2.0748439937515135
10.534	2.073370101161643
10.535	2.071781803332379
10.536	2.070085380036927
10.536999999999999	2.068287111048496
10.538	2.0663932761402917
10.539	2.0644101550855294
10.54	2.062344027657414
10.541	2.060374761519482
10.542	2.0583245280764166
10.543	2.056189086623221
10.544	2.053964196454898
10.545	2.051645616866462
10.546	2.049229107152917
10.547	2.0467104266092644
10.548	2.0440853345305205
10.549	2.041349590211688
10.55	2.0384989529477675
10.551	2.0352467981566744
10.552	2.0318883831848833
10.553	2.0284365815017638
10.554	2.0249042665767054
10.555	2.0213043118790788
10.556000000000001	2.017649590878254
10.557	2.0139529770436204
10.558	2.010227343844549
10.559	2.006485564750416
10.56	2.002740513230591
10.561	1.9993103974946314
10.562	1.9958842511359727
10.563	1.992456442488218
10.564	1.9890213398849883
10.565	1.985573311659887
10.566	1.9821067261465166
10.567	1.9786159516784985
10.568	1.9750953565894358
10.568999999999999	1.9715393092129376
10.57	1.9679421778826063
10.571	1.9641628533840507
10.572	1.9603393923593722
10.573	1.9564743739026589
10.574	1.9525703771080187
10.575	1.9486299810695402
10.576	1.9446557648813103
10.577	1.9406503076374384
10.578	1.9366161884320119
10.579	1.9325559863591182
10.58	1.9284722805128665
10.581	1.9242285926317324
10.582	1.919974986883937
10.583	1.9157224700821118
10.584	1.9114820490388662
10.585	1.9072647305668093
10.586	1.9030815214785723
10.587	1.898943428586765
10.588000000000001	1.8948614587039962
10.589	1.8908466186428974
10.59	1.8869099152160778
10.591	1.8834744548786375
10.592	1.8801141690647958
10.593	1.8768150888512731
10.594	1.873563245314772
10.595	1.870344669531995
10.596	1.8671453925796626
10.597	1.8639514455344772
10.598	1.8607488594731418
10.599	1.8575236654723766
10.6	1.854261894608884
10.600999999999999	1.8505660690807544
10.602	1.8468289718056488
10.603	1.843059876822629
10.604	1.839268058170738
10.605	1.8354627898890175
10.606	1.8316533460165307
10.607	1.8278490005923194
10.608	1.8240590276554263
10.609	1.8202927012449135
10.61	1.8165592953998237
10.611	1.8129925516859038
10.612	1.8094697331290444
10.613	1.8059925702818211
10.614	1.80256279369681
10.615	1.7991821339266054
10.616	1.7958523215237834
10.617	1.7925750870409203
10.618	1.7893521610306098
10.619	1.786185274045428
10.620000000000001	1.783076156637952
10.621	1.7800686730815267
10.622	1.7771198666491435
10.623	1.7742289143345504
10.624	1.7713949931314916
10.625	1.7686172800337259
10.626	1.7658949520349965
10.627	1.7632271861290476
10.628	1.7606131593096372
10.629	1.7580520485705093
10.63	1.7555430309054083
10.631	1.7531177451864106
10.632	1.7507409391423767
10.633	1.7484098223804903
10.634	1.7461216045079313
10.635	1.7438734951318917
10.636	1.7416627038595514
10.637	1.73948644029809
10.638	1.7373419140546995
10.639	1.7352263347365597
10.64	1.733136911950851
10.641	1.731037857514379
10.642	1.7289613786907934
10.643	1.726906684953358
10.644	1.7248729857753486
10.645	1.7228594906300292
10.646	1.7208654089906636
10.647	1.7188899503305275
10.648	1.7169323241228844
10.649000000000001	1.7149917398409995
10.65	1.7130674069581469
10.651	1.711146879460871
10.652000000000001	1.7092417287022914
10.653	1.7073518705488167
10.654	1.705477220866846
10.655	1.703617695522782
10.656	1.7017732103830234
10.657	1.6999436813139794
10.658	1.6981290241820493
10.659	1.6963291548536317
10.66	1.694543989195136
10.661	1.692773868228682
10.662	1.6910182568979346
10.663	1.6892770453022894
10.664	1.6875501235411319
10.665	1.6858373817138512
10.666	1.6841387099198333
10.667	1.6824539982584734
10.668	1.6807831368291573
10.669	1.6791260157312708
10.67	1.6774825250642094
10.671	1.6758281486214306
10.672	1.674188661978305
10.673	1.6725654344042837
10.674	1.6709598351688089
10.675	1.6693732335413232
10.676	1.6678069987912771
10.677	1.6662625001881135
10.678	1.6647411070012745
10.679	1.6632441885002112
10.68	1.6617731139543659
10.681000000000001	1.66031823929304
10.682	1.6588926146009852
10.683	1.6574982766228044
10.684	1.6561372621031025
10.685	1.6548116077864832
10.686	1.653523350417556
10.687	1.6522745267409238
10.688	1.6510671735011901
10.689	1.6499033274429646
10.69	1.64878502531085
10.691	1.6477292191760056
10.692	1.6467221264972998
10.693	1.6457648800601505
10.693999999999999	1.6448586126499782
10.695	1.6440044570522017
10.696	1.6432035460522436
10.697	1.6424570124355231
10.698	1.6417659889874587
10.699	1.6411316084934733
10.7	1.6405550037389856
10.701	1.640116529631685
10.702	1.63973329549398
10.703	1.6394016327705458
10.704	1.6391178729060585
10.705	1.6388783473451956
10.706	1.638679387532633
10.707	1.6385173249130471
10.708	1.638388490931115
10.709	1.6382892170315129
10.71	1.638215834658917
10.711	1.6380470414910393
10.712	1.637903932058731
10.713000000000001	1.6377899671258782
10.714	1.6377086074563683
10.715	1.637663313814087
10.716	1.6376575469629213
10.717	1.6376947676667575
10.718	1.637778436689482
10.719	1.6379120147949815
10.72	1.6380989627471427
10.721	1.6384699498109543
10.722	1.6388935186430729
10.723	1.6393654204012582
10.724	1.6398814062432676
10.725	1.6404372273268613
10.725999999999999	1.6410286348097982
10.727	1.6416513798498382
10.728	1.6423012136047386
10.729	1.642973887232259
10.73	1.6436651518901602
10.731	1.644255624868117
10.732	1.644863169002158
10.733	1.6454905132602302
10.734	1.646140386610277
10.735	1.6468155180202457
10.736	1.647518636458083
10.737	1.6482524708917323
10.738	1.6490197502891406
10.739	1.6498232036182552
10.74	1.6506655598470192
10.741	1.6516739850437723
10.742	1.6527192294336215
10.743	1.6537964803420608
10.744	1.65490092509459
10.745000000000001	1.656027751016709
10.746	1.6571721454339112
10.747	1.6583292956716966
10.748	1.659494389055563
10.749	1.66066261291101
10.75	1.6618291545635315
10.751	1.6628176933317431
10.752	1.6638053189726882
10.753	1.6647976132365208
10.754	1.6658001578733999
10.755	1.6668185346334847
10.756	1.667858325266929
10.757	1.6689251115238921
10.758	1.6700244751545315
10.759	1.6711619979090064
10.76	1.6723432615374705
10.761	1.6737592719807501
10.762	1.675218948968601
10.763	1.6767166364214376
10.764	1.678246678259683
10.765	1.6798034184037594
10.766	1.6813812007740818
10.767	1.6829743692910726
10.768	1.684577267875155
10.769	1.6861842404467429
10.77	1.6877896309262594
10.771	1.689243008474881
10.772	1.6906922660001018
10.773	1.6921405216501773
10.774000000000001	1.6935908935733635
10.775	1.695046499917908
10.776	1.6965104588320667
10.777000000000001	1.6979858884640955
10.778	1.6994759069622423
10.779	1.7009836324747623
10.78	1.702512183149909
10.781	1.7041119367750834
10.782	1.7057358876388338
10.783	1.7073842896688616
10.784	1.7090573967928686
10.785	1.7107554629385482
10.786	1.7124787420336016
10.787	1.7142274880057315
10.788	1.71600195478263
10.789	1.7178023962919993
10.79	1.7196290664615381
10.791	1.7215979443587723
10.792	1.7235865451267327
10.793	1.7255881090482836
10.794	1.72759587640629
10.795	1.7296030874836057
10.796	1.7316029825630954
10.797	1.7335888019276238
10.798	1.7355537858600447
10.799	1.7374911746432231
10.8	1.7393942085600231
10.801	1.7409531188999599
10.802	1.7424825191206514
10.803	1.7439940136863765
10.804	1.7454992070614053
10.805	1.747009703710016
10.806000000000001	1.7485371080964869
10.807	1.7500930246850883
10.808	1.7516890579400983
10.809	1.7533368123257929
10.81	1.7550478923064503
10.811	1.7572524206823499
10.812	1.7595181188341236
10.813	1.7618312264784146
10.814	1.764177983331853
10.815	1.7665446291110816
10.816	1.7689174035327435
10.817	1.7712825463134687
10.818	1.7736262971699002
10.818999999999999	1.7759348958186767
10.82	1.7781945819764409
10.821	1.7799975359734501
10.822	1.7817479392997733
10.823	1.783455914059105
10.824	1.7851315823551308
10.825	1.7867850662915452
10.826	1.7884264879720426
10.827	1.7900659695003092
10.828	1.7917136329800392
10.829	1.793379600514927
10.83	1.7950739942086584
10.831	1.796976279168685
10.832	1.7989169712825956
10.833	1.8008959294417266
10.834	1.8029130125374238
10.835	1.8049680794610334
10.836	1.8070609891038913
10.837	1.8091916003573436
10.838000000000001	1.8113597721127366
10.839	1.8135653632614057
10.84	1.8158082326946972
10.841	1.818349904769284
10.842	1.8209127143981327
10.843	1.823480661959527
10.844	1.8260377478317635
10.845	1.8285679723931392
10.846	1.8310553360219373
10.847	1.833483839096455
10.848	1.8358374819949885
10.849	1.8381002650958222
10.85	1.8402561887772524
10.850999999999999	1.841603145139607
10.852	1.842852825159022
10.853	1.8440308115336617
10.854	1.8451626869616973
10.855	1.8462740341413
10.856	1.8473904357706348
10.857	1.8485374745478724
10.858	1.8497407331711846
10.859	1.8510257943387356
10.86	1.8524182407486969
10.861	1.8547267648283328
10.862	1.85714637835101
10.863	1.8596552028191997
10.864	1.8622313597353726
10.865	1.8648529706019863
10.866	1.8674981569215114
10.867	1.87014504019642
10.868	1.8727717419291683
10.869	1.875356383622228
10.870000000000001	1.87787708677807
10.871	1.8798189619530454
10.872	1.8816830210470108
10.873	1.883477265013712
10.874	1.8852096948068977
10.875	1.8868883113803077
10.876	1.8885211156876902
10.877	1.8901161086827944
10.878	1.89168129131936
10.879	1.8932246645511355
10.88	1.8947542293318695
10.881	1.8961421580135553
10.882	1.8975405121881577
10.883	1.8989655248458919
10.884	1.9004334289769758
10.885	1.9019604575716191
10.886	1.90356284362004
10.887	1.9052568201124567
10.888	1.9070586200390782
10.889	1.9089844763901227
10.89	1.9110506221558092
10.891	1.9140906396353883
10.892	1.9172538761882756
10.893	1.9205070284829326
10.894	1.9238167931878025
10.895	1.9271498669713463
10.896	1.9304729465020247
10.897	1.9337527284482814
10.898	1.9369559094785769
10.899000000000001	1.9400491862613718
10.9	1.9429992554651103
10.901	1.9447177149494637
10.902000000000001	1.94629030557403
10.903	1.9477476693896092
10.904	1.9491204484470106
10.905	1.95043928479704
10.906	1.9517348204905054
10.907	1.9530376975782084
10.908	1.954378558110957
10.909	1.9557880441395599
10.91	1.9572967977148177
10.911	1.9594408406402315
10.912	1.961714806137998
10.913	1.9641187071829946
10.914	1.96665255675011
10.915	1.9693163678142298
10.916	1.9721101533502439
10.917	1.9750339263330277
10.918	1.9780876997374712
10.919	1.9812714865384655
10.92	1.9845852997108844
10.921	1.9884936281071761
10.922	1.99250385877149
10.923	1.9965878546255122
10.924	2.0007174785909494
10.925	2.0048645935895086
10.926	2.009001062542875
10.927	2.013098748372756
10.928	2.017129514000859
10.929	2.021065222348869
10.93	2.0248777363384933
10.931000000000001	2.027644956907849
10.932	2.0302868884763705
10.933	2.03282957347992
10.934	2.035299054354353
10.935	2.0377213735355317
10.936	2.040122573459304
10.937	2.04252869656153
10.938	2.0449657852780714
10.939	2.0474598820447767
10.94	2.050037029297506
10.941	2.053039360103081
10.942	2.0561576692584524
10.943	2.059398842191544
10.943999999999999	2.062769764330276
10.945	2.066277321102574
10.946	2.0699283979363456
10.947	2.073729880259517
10.948	2.0776886535000143
10.949	2.081811603085744
10.95	2.0861056144446324
10.951	2.0915452092841806
10.952	2.0971109921297133
10.953	2.1027512037861555
10.954	2.108414085058432
10.955	2.114047876751439
10.956	2.119600819670101
10.957	2.1250211546193434
10.958	2.1302571224040627
10.959	2.135256963829183
10.96	2.1399689196996294
10.961	2.1427460451853455
10.962	2.145228444643479
10.963000000000001	2.1474610367962197
10.964	2.1494887403657446
10.965	2.1513564740742432
10.966	2.153109156643901
10.967	2.1547917067969062
10.968	2.1564490432554377
10.969	2.1581260847416845
10.97	2.1598677499778343
10.971	2.162731173763109
10.972	2.1656877123137437
10.973	2.168720937923016
10.974	2.17181442288419
10.975	2.174951739490544
10.975999999999999	2.1781164600353518
10.977	2.181292156811893
10.978	2.184462402113429
10.979	2.1876107682332404
10.98	2.190720827464606
10.981	2.194059880172343
10.982	2.1973105749374757
10.983	2.200439288412583
10.984	2.2034123972502266
10.985	2.206196278102986
10.986	2.208757307623438
10.987	2.211061862464148
10.988	2.2130763192776937
10.989	2.214767054716651
10.99	2.2161004454335873
10.991	2.21581990340627
10.992	2.2151888890332807
10.993	2.2142478980383955
10.994	2.2130374261453882
10.995000000000001	2.211597969078029
10.996	2.2099700225600976
10.997	2.2081940823153654
10.998	2.2063106440676057
10.999	2.2043602035405896
11.	2.2023832564580976
11.001	2.2008816938967173
11.002	2.1994066528726868
11.003	2.197970665755069
11.004	2.196586264912919
11.004999999999999	2.1952659827152945
11.006	2.194022351531251
11.007	2.1928679037298506
11.008	2.191815171680149
11.009	2.1908766877512016
11.01	2.1900649843120705
11.011	2.190359466826597
11.012	2.190747196199673
11.013	2.1911821064309733
11.014	2.1916181315201757
11.015	2.1920092054669573
11.016	2.192309262270994
11.017	2.1924722359319633
11.018	2.192452060449541
11.019	2.1922026698234047
11.02	2.191677998053231
11.021	2.189084483960656
11.022	2.18622946552207
11.023	2.183172785535815
11.024000000000001	2.17997428680023
11.025	2.176693812113672
11.026	2.1733912042744814
11.027000000000001	2.1701263060809977
11.028	2.166958960331578
11.029	2.163949009824562
11.030000000000001	2.161156297358291
11.031	2.1593623390780845
11.032	2.1578615666567145
11.033	2.156670085113923
11.034	2.1558039994694496
11.035	2.1552794147430396
11.036	2.155112435954433
11.036999999999999	2.155319168123371
11.038	2.1559157162695968
11.039	2.1569181854128496
11.04	2.1583426805728725
11.041	2.1614706367159373
11.042	2.164976142251824
11.043	2.168798615536854
11.044	2.1728774749273505
11.045	2.1771521387796153
11.046	2.1815620254499715
11.047	2.186046553294742
11.048	2.190545140670228
11.049	2.194997205932753
11.05	2.1993421674386404
11.051	2.20208979246896
11.052	2.204695795974978
11.053	2.207186241832724
11.054	2.2095871939182175
11.055	2.2119247161074886
11.056000000000001	2.214224872276569
11.057	2.2165137263014767
11.058	2.2188173420582427
11.059000000000001	2.2211617834228985
11.06	2.2235731142714625
11.061	2.226000518437913
11.062	2.228551599236817
11.063	2.2312570799406948
11.064	2.234147683822051
11.065	2.2372541341534062
11.065999999999999	2.2406071542072743
11.067	2.2442374672561773
11.068	2.248175796572617
11.068999999999999	2.2524528654291145
11.07	2.257099397098193
11.071	2.264134063256556
11.072	2.271479157051054
11.073	2.2790449200327494
11.074	2.2867415937526627
11.075	2.294479419761856
11.076	2.3021686396113896
11.077	2.3097194948522852
11.078	2.317042227035604
11.079	2.324047077712406
11.08	2.3306442884337146
11.081	2.335358404773477
11.082	2.339569345834232
11.083	2.343271334741383
11.084	2.346458594620357
11.085	2.349125348596576
11.086	2.3512658197954495
11.087	2.3528742313424007
11.088000000000001	2.3539448063628496
11.089	2.354471767982211
11.09	2.354449339325906
11.091000000000001	2.352777366499726
11.092	2.350610775528696
11.093	2.3480101154182087
11.094	2.34503593517366
11.095	2.3417487838004387
11.096	2.338209210303953
11.097	2.334477763689592
11.097999999999999	2.3306149929627518
11.099	2.326681447128821
11.1	2.322737675193208
11.100999999999999	2.3200648247384428
11.102	2.3174288705214336
11.103	2.3148163858762443
11.104	2.3122139441369236
11.105	2.30960811863752
11.106	2.3069854827120975
11.107	2.304332609694705
11.108	2.301636072919391
11.109	2.2988824457202197
11.11	2.296058301431239
11.111	2.293380828369932
11.112	2.2905920082212656
11.113	2.2876644376536266
11.114	2.2845707133354005
11.115	2.2812834319349893
11.116	2.277775190120779
11.117	2.274018584561153
11.118	2.269986211924517
11.119	2.265650668879255
11.120000000000001	2.26098455209375
11.121	2.2538661467313656
11.122	2.2464892889355315
11.123000000000001	2.2389535033446277
11.124	2.2313583145970757
11.125	2.223803247331255
11.126	2.216387826185559
11.127	2.2092115757983706
11.128	2.2023740208081075
11.129	2.1959746858531513
11.129999999999999	2.190113095571895
11.131	2.1864733816337205
11.132	2.183474424856284
11.133	2.1811197130882145
11.134	2.179412734178147
11.135	2.178356975974723
11.136	2.177955926326577
11.137	2.1782130730823455
11.138	2.1791319040906645
11.139	2.1807159072001703
11.14	2.1829685702595047
11.141	2.1869933732887774
11.142	2.1916271457729364
11.143	2.196806709368416
11.144	2.2024688857316246
11.145	2.208550496518996
11.146	2.214988363386968
11.147	2.221719307991943
11.148	2.2286801519903574
11.149000000000001	2.2358077170386506
11.15	2.2430388247932225
11.151	2.249674471186385
11.152000000000001	2.2563258384910734
11.153	2.2629682832560607
11.154	2.2695771620301555
11.155000000000001	2.2761278313621665
11.156	2.2825956478008673
11.157	2.288955967895067
11.158	2.2951841481935613
11.159	2.301255545245159
11.16	2.307145515598635
11.161	2.3118648784616407
11.161999999999999	2.3164119845326843
11.163	2.3208206471691253
11.164	2.3251246797283
11.165	2.3293578955675684
11.166	2.3335541080442894
11.167	2.3377471305158
11.168	2.34197077633946
11.169	2.3462588588726283
11.17	2.350645191472642
11.171	2.357154513552386
11.172	2.3637090502285147
11.173	2.3702219526731736
11.174	2.376606372058542
11.175	2.3827754595568003
11.176	2.388642366340094
11.177	2.3941202435806037
11.178	2.3991222424505056
11.179	2.403561514121951
11.18	2.4073512097671173
11.181000000000001	2.409060433252955
11.182	2.4100278404692843
11.183	2.410248040000716
11.184000000000001	2.4097156404318536
11.185	2.408425250347306
11.186	2.406371478331678
11.187	2.403548932969576
11.188	2.3999522228455996
11.189	2.395575956544367
11.19	2.3904147426504787
11.190999999999999	2.382999326854046
11.192	2.374876899597457
11.193	2.36613078842865
11.193999999999999	2.35684432089552
11.195	2.3471008245459584
11.196	2.336983626927908
11.197	2.3265760555892605
11.198	2.3159614380779066
11.199	2.305223101941792
11.2	2.294444374728807
11.201	2.28367888417955
11.202	2.273041457637581
11.203	2.2626172226391086
11.204	2.2524913067203456
11.205	2.2427488374175573
11.206	2.2334749422669544
11.207	2.2247547488047523
11.208	2.2166733845672106
11.209	2.2093159770905433
11.21	2.2027676539109686
11.211	2.1994086893477305
11.212	2.196889964349025
11.213000000000001	2.19515750664605
11.214	2.1941573439700113
11.215	2.1938355040521054
11.216000000000001	2.1941380146235323
11.217	2.1950109034154917
11.218	2.1964001981591825
11.219	2.1982519265858054
11.22	2.2005121164265637
11.221	2.202233697203446
11.222	2.204309922021054
11.222999999999999	2.206740945774781
11.224	2.2095269233600265
11.225	2.2126680096721745
11.225999999999999	2.216164359606623
11.227	2.2200161280587745
11.228	2.2242234699240084
11.229	2.228786540097725
11.23	2.2337054934753278
11.231	2.2388166442122714
11.232	2.244293917685693
11.233	2.2501473985328113
11.234	2.256387171390813
11.235	2.2630233208969144
11.236	2.2700659316883365
11.237	2.277525088402262
11.238	2.2854108756759097
11.239	2.293733378146503
11.24	2.302502680451219
11.241	2.3134615562472196
11.242	2.324782389696039
11.243	2.33637025397909
11.244	2.348130222277846
11.245000000000001	2.3599673677737822
11.246	2.371786763648309
11.247	2.383493483082902
11.248000000000001	2.394992599259035
11.249	2.4061891853581194
11.25	2.4169883145616304
11.251	2.4271746750667695
11.252	2.4367810210989105
11.253	2.4457197218991236
11.254	2.453903146708532
11.254999999999999	2.4612436647682405
11.256	2.467653645319365
11.257	2.4730454576029874
11.258	2.477331470860226
11.259	2.4804240543321896
11.26	2.482235577259972
11.261	2.4800298353571817
11.262	2.476528291000147
11.263	2.471803833037714
11.264	2.465929350318709
11.265	2.4589777316919523
11.266	2.4510218660063003
11.267	2.4421346421105747
11.268	2.4323889488535895
11.269	2.4218576750842122
11.27	2.4106137096512588
11.271	2.3975887993096374
11.272	2.3840661351290304
11.273	2.3701877660851514
11.274000000000001	2.35609574115371
11.275	2.3419321093104917
11.276	2.327838919531208
11.277000000000001	2.313958220791569
11.278	2.3004320620673604
11.279	2.287402492334293
11.280000000000001	2.27501156056808
11.281	2.266176174051728
11.282	2.258095350222982
11.283	2.2507429648268373
11.284	2.2440928936082774
11.285	2.2381190123123202
11.286	2.232795196683948
11.286999999999999	2.2280953224681563
11.288	2.223993265409932
11.289	2.2204629012542845
11.29	2.217478105746201
11.291	2.2137269605530774
11.292	2.2105470624113077
11.293	2.2079902139796728
11.294	2.2061082179169578
11.295	2.2049528768819577
11.296	2.2045759935334566
11.297	2.2050293705302444
11.298	2.206364810531107
11.299	2.2086341161948333
11.3	2.2118890901802173
11.301	2.2180561909701546
11.302	2.2251989498948275
11.303	2.2332555541085473
11.304	2.2421641907655814
11.305	2.25186304702024
11.306000000000001	2.2622903100268377
11.307	2.273384166939634
11.308	2.2850828049129426
11.309000000000001	2.2973244111010827
11.31	2.310047172658306
11.311	2.3232357045981464
11.312	2.3367789524060347
11.313	2.3506122894266426
11.314	2.364671089004567
11.315	2.378890724484479
11.315999999999999	2.393206569211025
11.317	2.407553996528878
11.318	2.4218683797826337
11.318999999999999	2.4360850923169632
11.32	2.450139507476539
11.321	2.4653468121021214
11.322	2.4801789409818444
11.323	2.494487642400007
11.324	2.5081246646408304
11.325	2.520941755988614
11.326	2.532790664727652
11.327	2.543523139142174
11.328	2.5529909275164764
11.329	2.561045778134845
11.33	2.5675394392815236
11.331	2.568696418478635
11.332	2.5682155375460805
11.333	2.5661683775416004
11.334	2.562626519522933
11.335	2.5576615445478055
11.336	2.5513450336739734
11.337	2.5437485679591667
11.338000000000001	2.5349437284611067
11.339	2.525002096237562
11.34	2.5139952523462563
11.341000000000001	2.5010575931069923
11.342	2.48725468339049
11.343	2.472714903329489
11.344	2.4575666330567514
11.345	2.4419382527050124
11.346	2.42595814240709
11.347	2.4097546822957194
11.347999999999999	2.393456252503663
11.349	2.377191233163654
11.35	2.3610880044085136
11.350999999999999	2.3454369978378846
11.352	2.330194720816568
11.353	2.3154797321763563
11.354	2.3014105907489597
11.355	2.288105855366093
11.356	2.275684084859541
11.357	2.264263838061017
11.358	2.253963673802242
11.359	2.24490215091499
11.36	2.2371978282309795
11.361	2.233376014585299
11.362	2.2310026551697764
11.363	2.2300504451795744
11.364	2.2304920798098657
11.365	2.2323002542558203
11.366	2.2354476637126077
11.367	2.239907003375408
11.368	2.245650968439376
11.369	2.2526522540996896
11.370000000000001	2.260883555551535
11.371	2.2714459129830535
11.372	2.2831152920513995
11.373000000000001	2.2957960034067373
11.374	2.3093923576991613
11.375	2.323808665578835
11.376	2.338949237695898
11.377	2.35471838470052
11.378	2.371020417242785
11.379	2.3877596459728614
11.379999999999999	2.4048403815408896
11.381	2.4213846521353664
11.382	2.4381264619263305
11.383	2.455017532622234
11.384	2.4720095859315316
11.385	2.4890543435625867
11.386	2.506103527223853
11.387	2.523108858623784
11.388	2.5400220594707434
11.389	2.5567948514731857
11.39	2.573378956339563
11.391	2.592941005259805
11.392	2.6120229674619186
11.393	2.630381721655476
11.394	2.6477741465499536
11.395	2.6639571208549255
11.396	2.6786875232799585
11.397	2.6917222325345405
11.398	2.702818127328241
11.399000000000001	2.7117320863706147
11.4	2.7182209883711708
11.401	2.7150567135332975
11.402000000000001	2.7094044723154926
11.403	2.7014444766701162
11.404	2.6913569385494993
11.405000000000001	2.6793220699059574
11.406	2.6655200826918737
11.407	2.650131188859567
11.408	2.633335600361377
11.409	2.6153135291496086
11.41	2.5962451871766663
11.411	2.576712610764146
11.411999999999999	2.556469834503021
11.413	2.5356727173535143
11.414	2.5144771182759618
11.415	2.493038896230588
11.416	2.4715139101776153
11.417	2.450058019077382
11.418	2.428827081890111
11.419	2.407976957576027
11.42	2.3876635050954644
11.421	2.3677033274365407
11.422	2.3486121004995972
11.423	2.3305662442129695
11.424	2.313742178504891
11.425	2.298316323303602
11.426	2.2844650985374257
11.427	2.272364924134601
11.428	2.2621922200233793
11.429	2.2541234061320643
11.43	2.248334902388904
11.431000000000001	2.2501904932271635
11.432	2.2543648483425365
11.433	2.2607200019357165
11.434000000000001	2.2691179882074124
11.435	2.279420841358287
11.436	2.291490595589046
11.437	2.3051892851003823
11.438	2.3203789440930165
11.439	2.336921606767586
11.44	2.354679307324811
11.440999999999999	2.3733665059013864
11.442	2.393001754644704
11.443	2.413456031638052
11.443999999999999	2.4346003149648237
11.445	2.456305582708417
11.446	2.4784428129521134
11.447	2.5008829837793107
11.448	2.523497073273407
11.449	2.546156059517682
11.45	2.568730920595534
11.451	2.591678526370548
11.452	2.6142484545530773
11.453	2.6362761746337835
11.454	2.657597156103324
11.455	2.6780468684522436
11.456	2.697460781171201
11.457	2.715674363750848
11.458	2.7325230856817404
11.459	2.7478424164545316
11.46	2.761467825559865
11.461	2.770391603762698
11.462	2.7774647131414496
11.463000000000001	2.7826949370489062
11.464	2.786090058837828
11.465	2.787657861861005
11.466000000000001	2.7874061294712136
11.467	2.785342645021233
11.468	2.7814751918638434
11.469	2.7758115533518235
11.47	2.7683595128379377
11.471	2.7566367343792284
11.472	2.74329203694518
11.472999999999999	2.728484120209527
11.474	2.7123716838459733
11.475	2.6951134275283097
11.475999999999999	2.676868050930243
11.477	2.6577942537254726
11.478	2.6380507355878002
11.479	2.6177961961909264
11.48	2.5971893352085487
11.481	2.577512404356902
11.482	2.557732457204079
11.483	2.5379400993606005
11.484	2.5182259364370934
11.485	2.498680574044079
11.486	2.4793946177920794
11.487	2.46045867329172
11.488	2.4419633461535235
11.489	2.4239992419880134
11.49	2.4066569664058113
11.491	2.3857829179621994
11.492	2.365969133992956
11.493	2.347563444778723
11.494	2.330913680600034
11.495000000000001	2.316367671737437
11.496	2.3042732484715547
11.497	2.2949782410829296
11.498000000000001	2.2888304798521255
11.499	2.2861777950597344
11.5	2.2873680169863144
11.501	2.305273665605188
11.502	2.326958809401625
11.503	2.3520122065535287
11.504	2.3800226152389143
11.504999999999999	2.4105787936357634
11.506	2.443269499922115
11.507	2.477683492275834
11.508	2.5134095288749565
11.509	2.5500363678975293
11.51	2.5871527675214017
11.511	2.6218554912129513
11.512	2.656376321844412
11.513	2.6904550475761666
11.514	2.723831456568783
11.515	2.7562453369828233
11.516	2.787436476978677
11.517	2.817144664716909
11.518	2.8451096883580727
11.519	2.8710713360625744
11.52	2.8947693959909704
11.521	2.912881696238845
11.522	2.92839555836886
11.523	2.9412363438788263
11.524000000000001	2.9513294142665343
11.525	2.9586001310297227
11.526	2.9629738556661884
11.527000000000001	2.9643759496737054
11.528	2.9627317745500448
11.529	2.9579666917929868
11.530000000000001	2.950006062900289
11.531	2.9329405557746564
11.532	2.9128838433025943
11.533	2.8901149047755204
11.534	2.864912719484805
11.535	2.8375562667219554
11.536	2.808324525778347
11.536999999999999	2.777496475945396
11.538	2.7453510965144625
11.539	2.712167366777078
11.54	2.678224266024604
11.541	2.641413613601434
11.542	2.6045462251064966
11.543	2.568045756191565
11.544	2.5323358625084165
11.545	2.4978401997090165
11.546	2.4649824234451403
11.547	2.434186189368574
11.548	2.4058751531312668
11.549	2.380472970385
11.55	2.3584032967815776
11.551	2.350092509189278
11.552	2.3453553165152727
11.553	2.344009148883138
11.554	2.3458714364164535
11.555	2.350759609238789
11.556000000000001	2.358491097473736
11.557	2.3688833312448425
11.558	2.381753740675695
11.559000000000001	2.3969197558898974
11.56	2.414198807010971
11.561	2.4334033685984533
11.562	2.4543561266771983
11.563	2.476874811708039
11.564	2.5007771541516854
11.565	2.5258808844689686
11.565999999999999	2.552003733120679
11.567	2.578963430567656
11.568	2.6065777072705956
11.568999999999999	2.634664293690336
11.57	2.663040920287719
11.571	2.692439900315415
11.572	2.7217089521821647
11.573	2.7506103770886914
11.574	2.778906476235562
11.575	2.806359550823501
11.576	2.832731902053224
11.577	2.8577858311253093
11.578	2.881283639240476
11.579	2.9029876275994315
11.58	2.92266009740277
11.581	2.9343985512340804
11.582	2.9439734100394817
11.583	2.951490296147922
11.584	2.957054831888401
11.585	2.9607726395899054
11.586	2.9627493415814032
11.587	2.963090560191884
11.588000000000001	2.9619019177503265
11.589	2.959289036585716
11.59	2.9553575390270326
11.591000000000001	2.9535368516112013
11.592	2.9504073497799927
11.593	2.9458732131831176
11.594	2.939838621470287
11.595	2.9322077542911984
11.596	2.922884791295591
11.597	2.9117739121331643
11.597999999999999	2.8987792964536307
11.599	2.883805123906674
11.6	2.866755574142059
11.600999999999999	2.8391726676878566
11.602	2.8098295408378635
11.603	2.779137170764418
11.604	2.7475065346397036
11.605	2.715348609635897
11.606	2.683074372925346
11.607	2.651094801680228
11.608	2.6198208730727224
11.609	2.589663564275174
11.61	2.5610338524597602
11.611	2.538538536480322
11.612	2.518138479604398
11.613	2.4999903667810517
11.614	2.484250882959361
11.615	2.471076713088486
11.616	2.460624542117501
11.617	2.453051054995499
11.618	2.4485129366716114
11.619	2.447166872094926
11.620000000000001	2.4491695462145535
11.621	2.4605254553358007
11.622	2.4751890602420956
11.623000000000001	2.49296263307311
11.624	2.5136484459684163
11.625	2.537048771067682
11.626	2.562965880510544
11.627	2.5912020464366914
11.628	2.621559540985661
11.629	2.653840636297138
11.629999999999999	2.6878476045107598
11.631	2.7245845387147756
11.632	2.762579052466901
11.633	2.801560580273593
11.634	2.841258556641313
11.635	2.881402416076313
11.636	2.921721593085054
11.637	2.961945522174001
11.638	3.001803637849401
11.639	3.0410253746177185
11.64	3.079340166985413
11.641	3.1228909725111866
11.642	3.164605004282239
11.643	3.2038229984382145
11.644	3.2398856911185505
11.645	3.2721338184628967
11.646	3.299908116610876
11.647	3.3225493217019655
11.648	3.3393981698757975
11.649000000000001	3.349795397271961
11.65	3.353081740029996
11.651	3.3240426262463085
11.652000000000001	3.288062300591067
11.653	3.245969699691444
11.654	3.1985937601744228
11.655000000000001	3.146763418666951
11.656	3.0913076117962563
11.657	3.0330552761892924
11.658	2.9728353484731023
11.659	2.9114767652746183
11.66	2.8498084632211027
11.661	2.7947307115637923
11.661999999999999	2.7406331547524387
11.663	2.6879767698610055
11.664	2.6372225339637345
11.665	2.5888314241345856
11.666	2.5432644174475354
11.667	2.5009824909768015
11.668	2.4624466217963548
11.669	2.4281177869801933
11.67	2.3984569636024946
11.671	2.3825312162048875
11.672	2.3716738533351287
11.673	2.365824271008667
11.674	2.3649218652408894
11.675	2.3689060320472173
11.676	2.377716167443048
11.677	2.3912916674437934
11.678	2.409571928064902
11.679	2.4324963453217183
11.68	2.4600043152296815
11.681000000000001	2.499483275073154
11.682	2.5429731831579896
11.683	2.589962039059128
11.684000000000001	2.6399378423515323
11.685	2.6923885926098983
11.686	2.7468022894091844
11.687000000000001	2.8026669323243643
11.688	2.8594705209301114
11.689	2.916701054801397
11.69	2.9738465335130937
11.690999999999999	3.035221471135747
11.692	3.0951948367186213
11.693	3.1529621138063355
11.693999999999999	3.2077187859438308
11.695	3.258660336676025
11.696	3.30498224954757
11.697	3.3458800081033915
11.698	3.3805490958883775
11.699	3.408184996447237
11.7	3.4279831933248692
11.701	3.4131595239602133
11.702	3.390463642010429
11.703	3.360665555026743
11.704	3.3245352705603324
11.705	3.282842796162573
11.706	3.2363581393846523
11.707	3.185851307777724
11.708	3.132092308893215
11.709	3.075851150282285
11.71	3.0178978394960763
11.711	2.963533749930489
11.712	2.908722895059224
11.713000000000001	2.8539606542004354
11.714	2.7997424066725674
11.715	2.7465635317937727
11.716000000000001	2.6949194088822104
11.717	2.6453054172563157
11.718	2.5982169362342447
11.719	2.554149345134247
11.72	2.5135980232745045
11.721	2.4838913440432595
11.722	2.458277571836121
11.722999999999999	2.436837965118621
11.724	2.4196537823562654
11.725	2.4068062820146476
11.725999999999999	2.398376722559265
11.727	2.3944463624556476
11.728	2.395096460169341
11.729	2.4004082741658674
11.73	2.41046306291078
11.731	2.434378415230192
11.732	2.462651602843542
11.733	2.494816227830931
11.734	2.530405892272286
11.735	2.5689541982477007
11.736	2.6099947478372916
11.737	2.6530611431209534
11.738	2.697686986178797
11.739	2.7434058790909464
11.74	2.7897514239372785
11.741	2.837095197080086
11.742	2.8840820399971903
11.743	2.9301947684483336
11.744	2.9749161981935086
11.745000000000001	3.017729144992699
11.746	3.058116424605662
11.747	3.095560852792384
11.748000000000001	3.1295452453128325
11.749	3.1595524179267946
11.75	3.1850651863942443
11.751	3.1919148294991144
11.752	3.194063065854621
11.753	3.191820077097998
11.754	3.1854960448664933
11.754999999999999	3.175401150797348
11.756	3.161845576527775
11.757	3.145139503695064
11.758	3.125593113936433
11.759	3.1035165888890828
11.76	3.0792201101903323
11.761	3.0534350358190334
11.762	3.0260248452318406
11.763	2.9972741942272036
11.764	2.967467738603428
11.765	2.936890134158812
11.766	2.905826036691817
11.767	2.874560102000742
11.768	2.8433769858838844
11.769	2.812561344139709
11.77	2.7823978325665113
11.771	2.7546344351154404
11.772	2.728003792877386
11.773	2.7027018750959337
11.774000000000001	2.6789246510146776
11.775	2.656868089877337
11.776	2.636728160927503
11.777000000000001	2.6187008334087816
11.778	2.6029820765648717
11.779	2.589767859639374
11.780000000000001	2.5792541518759076
11.781	2.578200105638984
11.782	2.579840738377388
11.783	2.583974250660765
11.784	2.590398843058773
11.785	2.5989127161410344
11.786	2.609314070477204
11.786999999999999	2.6214011066369265
11.788	2.6349720251898727
11.789	2.6498250267056394
11.79	2.6657583117538945
11.791	2.679277837014865
11.792	2.693673576880284
11.793	2.708943261852513
11.794	2.7250846224339207
11.795	2.742095389126788
11.796	2.759973292433481
11.797	2.7787160628563723
11.798	2.7983214308977344
11.799	2.8187871270599376
11.8	2.840110881845359
11.801	2.867474735971766
11.802	2.895377909106908
11.803	2.9235039311340536
11.804	2.951536331936319
11.805	2.9791586413969715
11.806000000000001	3.006054389399276
11.807	3.0319071058263543
11.808	3.0564003205614716
11.809000000000001	3.0792175634878842
11.81	3.1000423644887283
11.811	3.1141545360458447
11.812000000000001	3.1259082174076105
11.813	3.135253830420923
11.814	3.1421417969327456
11.815	3.1465225387900166
11.815999999999999	3.148346477839676
11.817	3.1475640359286596
11.818	3.1441256349039097
11.818999999999999	3.137981696612367
11.82	3.129082642900952
11.821	3.111994437616194
11.822	3.0923782913933664
11.823	3.070510956867274
11.824	3.046669186672838
11.825	3.0211297334448677
11.826	2.9941693498181583
11.827	2.966064788427651
11.828	2.9370928019081433
11.829	2.9075301428944273
11.83	2.877653564021453
11.831	2.8497676722378324
11.832	2.8219984656030985
11.833	2.7944997964907516
11.834	2.7674255172741433
11.835	2.7409294803266286
11.836	2.7151655380217026
11.837	2.6902875427327197
11.838000000000001	2.6664493468330397
11.839	2.643804802696149
11.84	2.6225077626954048
11.841000000000001	2.5963194659681994
11.842	2.572173809229202
11.843	2.550612075956976
11.844	2.5321755496301313
11.845	2.5174055137272564
11.846	2.506843251727016
11.847	2.501030047107991
11.847999999999999	2.500507183348792
11.849	2.5058159439280447
11.85	2.5174976123243424
11.850999999999999	2.5603109150993144
11.852	2.6091119688254367
11.853	2.6629743331579343
11.854	2.7209715677522883
11.855	2.7821772322640093
11.856	2.845664886348277
11.857	2.9105080896605986
11.858	2.9757804018564875
11.859	3.040555382591111
11.86	3.1039065915199844
11.861	3.1560391181785272
11.862	3.205432475379602
11.863	3.2516977058162824
11.864	3.294445852181619
11.865	3.333287957168439
11.866	3.3678350634698
11.867	3.397698213778729
11.868	3.422488450788099
11.869	3.441816817190945
11.870000000000001	3.455294355680264
11.871	3.4505848874241605
11.872	3.4399707506722765
11.873000000000001	3.4237870621493642
11.874	3.402368938580268
11.875	3.3760514966897484
11.876	3.345169853202592
11.877	3.310059124843518
11.878	3.271054428337438
11.879	3.228490880409078
11.879999999999999	3.1827035977832243
11.881	3.131446913001054
11.882	3.077793138133687
11.883	3.0222338010684586
11.884	2.9652604296926888
11.885	2.9073645518940037
11.886	2.849037695559726
11.887	2.790771388577175
11.888	2.7330571588339825
11.889	2.676386534217466
11.89	2.621251042614953
11.891	2.559835718622858
11.892	2.5014420072555397
11.893	2.4470648602361575
11.894	2.3976992292881594
11.895	2.3543400661346974
11.896	2.3179823224989664
11.897	2.2896209501043505
11.898	2.2702509006740303
11.899000000000001	2.2608671259312523
11.9	2.262464577599303
11.901	2.3160086483037143
11.902000000000001	2.3801013979017833
11.903	2.45331532715276
11.904	2.534222936816228
11.905000000000001	2.621396727651827
11.906	2.7134092004187242
11.907	2.8088328558765485
11.908	2.9062401947847794
11.909	3.00420371790307
11.91	3.1012959259905495
11.911	3.1834791656861503
11.911999999999999	3.2627003436349638
11.913	3.338296212361491
11.914	3.4096035243898344
11.915	3.4759590322445013
11.916	3.5366994884499654
11.917	3.5911616455303803
11.918	3.63868225601023
11.919	3.678598072413949
11.92	3.7102458472657656
11.921	3.7157453166649534
11.922	3.7126937051019633
11.923	3.7014712206420963
11.924	3.6824580713506436
11.925	3.6560344652928407
11.926	3.622580610534072
11.927	3.5824767151395855
11.928	3.5361029871745835
11.929	3.48383963470452
11.93	3.4260668657946076
11.931000000000001	3.356886542407147
11.932	3.2833377245349515
11.933	3.206181126067607
11.934000000000001	3.1261774608946737
11.935	3.044087442906142
11.936	2.9606717859915768
11.937000000000001	2.876691204040533
11.938	2.792906410943015
11.939	2.710078120588579
11.94	2.628967046866929
11.941	2.5409677382510094
11.942	2.4567747204363313
11.943	2.3777163537013255
11.943999999999999	2.305120998324581
11.945	2.2403170145845794
11.946	2.1846327627601427
11.947	2.1393966031297382
11.948	2.1059368959719063
11.949	2.0855820015653572
11.95	2.0796602801886106
11.951	2.141153104190182
11.952	2.2166053361986524
11.953	2.304214850912724
11.954	2.402179523031183
11.955	2.5086972272522843
11.956	2.6219658382747983
11.957	2.740183230797544
11.958	2.861547279518703
11.959	2.984255859137088
11.96	3.1065068443515185
11.961	3.2111539869162704
11.962	3.3126692313191435
11.963000000000001	3.4101803991039956
11.964	3.5028153118141674
11.965	3.5897017909935247
11.966000000000001	3.6699676581858918
11.967	3.7427407349346704
11.968	3.807148842783698
11.969	3.8623198032766632
11.97	3.9073814379573246
11.971	3.920126059517407
11.972	3.9223100594950226
11.972999999999999	3.914354320576392
11.974	3.8966797254476964
11.975	3.8697071567952195
11.975999999999999	3.833857497305159
11.977	3.789551629663649
11.978	3.7372104365570693
11.979	3.6772548006715677
11.98	3.6101056046932407
11.981	3.5271081740128096
11.982	3.438308982387618
11.983	3.344678946279216
11.984	3.2471889821496562
11.985	3.1468100064604956
11.986	3.044512935673271
11.987	2.941268686250066
11.988	2.83804817465242
11.989	2.735822317341872
11.99	2.635562030780506
11.991	2.5382382314298577
11.992	2.4448218357514855
11.993	2.356283760207441
11.994	2.2735949212592743
11.995000000000001	2.1977262353685765
11.996	2.1296486189973374
11.997	2.0703329886071353
11.998000000000001	2.020750260659611
11.999	1.9818713516166608
12.	1.9546671779399072

==> anc/Fig5-AV2_chi0.6.dat <==
9.	0.019807019447987385
9.001	0.01982879417838205
9.002	0.019850619033653996
9.003	0.019872494018797305
9.004	0.019894419138806168
9.005	0.01991639439867478
9.006	0.019938419803397223
9.007	0.019960495357967685
9.008	0.01998262106738032
9.009	0.020004796936629324
9.01	0.020027022970708776
9.011	0.02004929917461287
9.012	0.020071625553335793
9.013	0.02009400211187163
9.014	0.02011642885521457
9.015	0.020138905788358814
9.016	0.020161432916298433
9.017	0.02018401024402762
9.018	0.02020663777654057
9.019	0.02022931551883136
9.02	0.02025204347589419
9.021	0.02027481741508836
9.022	0.02029764183586919
9.023	0.020320517000057235
9.024	0.020343443169473004
9.025	0.02036642060593705
9.026	0.020389449571269806
9.027	0.020412530327291824
9.028	0.020435663135823654
9.029	0.020458848258685727
9.03	0.020482085957698595
9.031	0.020505376934114458
9.032	0.020528720983689883
9.033	0.020552118341613194
9.034	0.020575569243072727
9.035	0.02059907392325669
9.036	0.020622632617353413
9.037	0.020646245560551234
9.038	0.020669912988038355
9.039	0.020693635135003108
9.04	0.020717412236633787
9.041	0.020741248788331997
9.042	0.02076514050687793
9.043	0.020789087369265172
9.044	0.02081308935248731
9.045	0.02083714643353781
9.046	0.02086125858941026
9.047	0.02088542579709825
9.048	0.02090964803359524
9.049	0.02093392527589482
9.05	0.020958257500990583
9.051	0.02098263535792774
9.052	0.021007068716978324
9.053	0.021031558120466122
9.054	0.021056104110714794
9.055	0.021080707230048124
9.056	0.021105368020789855
9.057	0.02113008702526378
9.058	0.021154864785793547
9.059	0.02117970184470295
9.06	0.021204598744315774
9.061	0.02122956513409554
9.062	0.0212545918972783
9.063	0.02127967902423997
9.064	0.02130482650535634
9.065	0.02133003433100332
9.066	0.021355302491556833
9.067	0.02138063097739266
9.068	0.02140601977888672
9.069	0.02143146888641493
9.07	0.021456978290353076
9.071	0.021482542218098977
9.072	0.021508166772278
9.073	0.02153385229253747
9.074	0.021559599118524564
9.075	0.0215854075898866
9.076	0.0216112780462709
9.077	0.021637210827324643
9.078	0.021663206272695152
9.079	0.02168926472202974
9.08	0.021715386514975593
9.081	0.021741572113743706
9.082	0.02176782172798962
9.083	0.02179413568993241
9.084	0.021820514331791295
9.085	0.02184695798578549
9.086	0.02187346698413408
9.087	0.02190004165905628
9.088	0.021926682342771255
9.089	0.021953389367498233
9.09	0.021980163065456283
9.091	0.022007011172068162
9.092	0.02203392616767055
9.093	0.022060907935803523
9.094	0.022087956360007294
9.095	0.022115071323822084
9.096	0.022142252710787968
9.097	0.022169500404445156
9.098	0.022196814288333873
9.099	0.022224194245994186
9.1	0.022251640160966316
9.101	0.022279136681683385
9.102	0.02230669985013238
9.103	0.02233433047319335
9.104	0.02236202935774628
9.105	0.022389797310671217
9.106	0.022417635138848056
9.107	0.02244554364915684
9.108	0.02247352364847761
9.109	0.022501575943690257
9.11	0.02252970134167483
9.111	0.022557914240421882
9.112	0.022586201031997124
9.113	0.022614561699576933
9.114	0.022642996226337687
9.115	0.022671504595455607
9.116	0.02270008679010707
9.117	0.022728742793468457
9.118	0.022757472588715986
9.119	0.022786276159026037
9.12	0.022815153487574933
9.121	0.022844097414037423
9.122	0.022873115498030852
9.123	0.02290220815567109
9.124	0.022931375803074007
9.125	0.022960618856355315
9.126	0.02298993773163089
9.127	0.023019332845016595
9.128	0.02304880461262815
9.129	0.023078353450581422
9.13	0.023107979774992283
9.131	0.023137682220190484
9.132	0.023167463092064883
9.133	0.02319732291471833
9.134	0.023227262212253727
9.135	0.023257281508773806
9.136	0.023287381328381474
9.137	0.02331756219517963
9.138	0.023347824633271008
9.139	0.023378169166758514
9.14	0.023408596319745043
9.141	0.02343911872108915
9.142	0.02346972405651635
9.143	0.023500412116507996
9.144	0.023531182691545246
9.145	0.023562035572109445
9.146	0.023592970548681924
9.147	0.023623987411743864
9.148	0.02365508595177659
9.149	0.023686265959261397
9.15	0.023717527224679614
9.151	0.02374884817598458
9.152	0.023780251260884126
9.153	0.023811737564558243
9.154	0.02384330817218676
9.155	0.02387496416894967
9.156	0.023906706640026965
9.157	0.02393853667059848
9.158	0.023970455345844202
9.159	0.024002463750944128
9.16	0.024034562971078085
9.161	0.02406677321769318
9.162	0.024099075290534594
9.163	0.024131469115614444
9.164	0.02416395461894502
9.165	0.02419653172653857
9.166	0.024229200364407368
9.167	0.024261960458563547
9.168	0.024294811935019395
9.169	0.024327754719787206
9.17	0.024360788738879095
9.171	0.024393902651991886
9.172	0.024427108334260345
9.173	0.02446040639450358
9.174	0.024493797441540892
9.175	0.024527282084191568
9.176	0.024560860931274724
9.177	0.02459453459160965
9.178	0.024628303674015643
9.179	0.02466216878731181
9.18	0.024696130540317454
9.181	0.024730187847096075
9.182	0.02476434311393516
9.183	0.024798597052366297
9.184	0.024832950373921237
9.185	0.02486740379013175
9.186	0.02490195801252941
9.187	0.024936613752645984
9.188	0.024971371722013233
9.189	0.025006232632162735
9.19	0.02504119719462625
9.191	0.025076283024497638
9.192	0.025111472905288073
9.193	0.02514676652407101
9.194	0.025182163567919906
9.195	0.025217663723908025
9.196	0.025253266679108825
9.197	0.025288972120595696
9.198	0.025324779735442098
9.199	0.025360689210721293
9.2	0.02539670023350674
9.201	0.02543278210158128
9.202	0.025468966733083978
9.203	0.025505255656863485
9.204	0.025541650401768444
9.205	0.025578152496647306
9.206	0.025614763470348717
9.207	0.025651484851721328
9.208	0.025688318169613582
9.209	0.025725264952874135
9.21	0.025762326730351625
9.211	0.025799533390638174
9.212	0.025836856384066416
9.213	0.02587429552071259
9.214	0.025911850610653004
9.215	0.02594952146396376
9.216	0.02598730789072116
9.217	0.026025209701001514
9.218	0.026063226704880926
9.219	0.026101358712435695
9.22	0.026139605533742134
9.221	0.02617794758866126
9.222	0.026216405252649008
9.223	0.02625497951094624
9.224	0.026293671348793606
9.225	0.026332481751431963
9.226	0.026371411704102166
9.227	0.02641046219204487
9.228	0.026449634200500928
9.229	0.026488928714711132
9.23	0.026528346719916336
9.231	0.026567890643742622
9.232	0.026607559941628122
9.233	0.02664735551139639
9.234	0.026687278250870777
9.235	0.026727329057874845
9.236	0.026767508830232153
9.237	0.026807818465766048
9.238	0.026848258862300092
9.239	0.026888830917657845
9.24	0.026929535529662655
9.241	0.02697039603138431
9.242	0.027011389525688247
9.243	0.027052515550685927
9.244	0.027093773644489012
9.245	0.027135163345209105
9.246	0.027176684190957874
9.247	0.02721833571984677
9.248	0.027260117469987456
9.249	0.027302028979491615
9.25	0.02734406978647069
9.251	0.027386194033364113
9.252	0.02742844940520866
9.253	0.027470838191368637
9.254	0.027513362681208586
9.255	0.027556025164093036
9.256	0.027598827929386296
9.257	0.027641773266452903
9.258	0.027684863464657317
9.259	0.027728100813364076
9.26	0.027771487601937487
9.261	0.027815070605975913
9.262	0.027858804932474678
9.263	0.02790269017466271
9.264	0.027946725925769154
9.265	0.02799091177902317
9.266	0.028035247327653678
9.267	0.028079732164889827
9.268	0.02812436588396078
9.269	0.028169148078095452
9.27	0.028214078340522995
9.271	0.028259126828626472
9.272	0.028304324355471568
9.273	0.02834967229827811
9.274000000000001	0.028395172034265934
9.275	0.02844082494065462
9.276	0.028486632394664004
9.277	0.028532595773513834
9.278	0.028578716454423937
9.279	0.0286249958146139
9.28	0.028671435231303558
9.281	0.028718033878425867
9.282	0.02876479547001982
9.283	0.02881172151683779
9.284	0.028858813529632144
9.285	0.028906073019155
9.286	0.02895350149615873
9.287	0.02900110047139571
9.288	0.02904887145561805
9.289	0.029096815959578127
9.29	0.029144935494028225
9.291	0.029193271506408873
9.292	0.029241783150378686
9.293	0.02929046951628469
9.294	0.02933932969447393
9.295	0.02938836277529316
9.296	0.02943756784908942
9.297	0.029486944006209746
9.298	0.029536490337000895
9.299	0.0295862059318099
9.3	0.029636089880983804
9.301	0.029686069956157014
9.302	0.02973622088873512
9.303	0.029786546091411358
9.304	0.029837048976878694
9.305	0.029887732957830367
9.306	0.029938601446959524
9.307	0.0299896578569594
9.308	0.030040905600522964
9.309	0.03009234809034345
9.31	0.0301439887391141
9.311	0.030195896080113888
9.312	0.03024800445874786
9.313	0.030300313341007072
9.314	0.030352822192882302
9.315	0.03040553048036461
9.316	0.03045843766944505
9.317	0.030511543226114397
9.318	0.030564846616363717
9.319	0.030618347306184065
9.32	0.030672044761566215
9.321	0.030725890220335866
9.322	0.03077993429956846
9.323	0.030834179388174163
9.324	0.030888627875062864
9.325	0.030943282149144737
9.326	0.030998144599329956
9.327	0.031053217614528398
9.328	0.031108503583650245
9.329	0.03116400489560567
9.33	0.031219723939304552
9.331	0.031275676059229644
9.332	0.031331849903532334
9.333	0.03138824707593627
9.334	0.031444869180165425
9.335	0.03150171781994376
9.336	0.03155879459899492
9.337	0.03161610112104288
9.338	0.031673638989811494
9.339	0.031731409809024724
9.34	0.03178941518240623
9.341	0.031847702685254296
9.342	0.03190622516356254
9.343	0.0319649814348986
9.344	0.032023970316830415
9.345	0.03208319062692593
9.346	0.03214264118275279
9.347	0.032202320801878924
9.348	0.03226222830187229
9.349	0.03232236250030051
9.35	0.032382722214731534
9.351	0.032443197677130296
9.352	0.03250390287161307
9.353	0.03256484319669344
9.354	0.0326260240508849
9.355	0.03268745083270101
9.356	0.032749128940655056
9.357	0.0328110637732606
9.358	0.03287326072903125
9.359	0.03293572520648026
9.36	0.03299846260412122
9.361	0.03306161268636468
9.362	0.033125038342439225
9.363	0.03318873682747076
9.364	0.03325270539658519
9.365	0.03331694130490805
9.366	0.033381441807565256
9.367	0.03344620415968269
9.368	0.03351122561638592
9.369	0.033576503432800824
9.37	0.033642034864053205
9.371	0.033707636872968634
9.372	0.03377349793377906
9.373	0.03383962622841647
9.374	0.03390602993881283
9.375	0.03397271724689977
9.376	0.034039696334609286
9.377	0.03410697538387334
9.378	0.03417456257662356
9.379	0.03424246609479194
9.38	0.03431069412031045
9.381	0.03437943937930434
9.382	0.03444851432501538
9.383	0.03451791595487887
9.384	0.03458764126633018
9.385	0.034657687256804376
9.386	0.03472805092373684
9.387	0.03479872926456298
9.388	0.03486971927671784
9.389	0.03494101795763681
9.39	0.03501262230475529
9.391	0.0350844452744449
9.392	0.03515657299860225
9.393	0.035229007568060515
9.394	0.035301751073652514
9.395	0.03537480560621144
9.396	0.03544817325657048
9.397	0.03552185611556244
9.398	0.0355958562740205
9.399000000000001	0.03567017582277788
9.4	0.03574481685266736
9.401	0.035819686586481464
9.402	0.03589488773267216
9.403	0.035970428131650856
9.404	0.03604631562382857
9.405	0.036122558049616726
9.406	0.036199163249426736
9.407	0.036276139063669624
9.408	0.03635349333275681
9.409	0.03643123389709971
9.41	0.036509368597109335
9.411	0.03658807107328185
9.412	0.036667173317453956
9.413	0.036746673121546676
9.414	0.03682656827748145
9.415	0.03690685657717957
9.416	0.03698753581256249
9.417	0.03706860377555122
9.418	0.037150058258067206
9.419	0.03723189705203189
9.42	0.037314117949366295
9.421	0.03739659094424418
9.422	0.03747944937165272
9.423	0.03756269876883094
9.424	0.037646344673018355
9.425	0.03773039262145443
9.426	0.03781484815137823
9.427	0.03789971680002923
9.428	0.037985004104646926
9.429	0.038070715602470356
9.43	0.03815685683073902
9.431	0.03824342920971174
9.432	0.0383304426431225
9.433	0.038417902917724296
9.434	0.03850581582027059
9.435	0.03859418713751487
9.436	0.03868302265621012
9.437	0.038772328163109805
9.438	0.0388621094449674
9.439	0.03895237228853591
9.44	0.039043122480568786
9.441	0.03913453970979706
9.442	0.03922644532148238
9.443	0.03931883456286443
9.444	0.039411702681182895
9.445	0.03950504492367697
9.446	0.03959885653758634
9.447	0.03969313277015052
9.448	0.0397878688686092
9.449	0.03988306008020157
9.45	0.039978701652167326
9.451	0.040074452354795176
9.452	0.040170664304817756
9.453	0.040267353142017244
9.454	0.04036453450617582
9.455	0.04046222403707514
9.456	0.04056043737449737
9.457	0.04065919015822471
9.458	0.04075849802803879
9.459	0.04085837662372181
9.46	0.040958841585055944
9.461	0.04106023167613161
9.462	0.04116221982913079
9.463	0.04126480210054403
9.464	0.04136797454686208
9.465	0.04147173322457515
9.466	0.041576074190173964
9.467	0.04168099350014928
9.468	0.041786487210991305
9.469	0.04189255137919077
9.47	0.04199918206123843
9.471	0.042106147448764335
9.472	0.0422136852731109
9.473	0.0423218054007604
9.474	0.04243051769819454
9.475	0.0425398320318956
9.476	0.042649758268345855
9.477	0.04276030627402701
9.478	0.04287148591542134
9.479	0.042983307059010926
9.48	0.04309577957127807
9.481	0.04320890210084308
9.482	0.04332269641192
9.483	0.043437173050861505
9.484	0.043552342564019665
9.485	0.043668215497747145
9.486	0.043784802398396626
9.487	0.043902113812320176
9.488	0.04402016028587047
9.489	0.04413895236540018
9.49	0.04425850059726137
9.491	0.04437914503285302
9.492	0.04450054674347871
9.493	0.04462269630548767
9.494	0.0447455842952298
9.495	0.04486920128905474
9.496	0.0449935378633124
9.497	0.04511858459435199
9.498	0.04524433205852341
9.499	0.04537077083217653
9.5	0.045497891491660586
9.501	0.04562504698801779
9.502	0.04575290416686375
9.503	0.04588149224850572
9.504	0.04601084045325163
9.505	0.04614097800140941
9.506	0.046271934113286325
9.507	0.0464037380091903
9.508	0.04653641890942904
9.509	0.0466700060343105
9.51	0.0468045286041419
9.511	0.04694062349946283
9.512	0.04707767545245678
9.513	0.04721567685553814
9.514	0.04735462010112202
9.515	0.04749449758162356
9.516	0.04763530168945714
9.517	0.0477770248170379
9.518	0.04791965935678095
9.519	0.04806319770110068
9.52	0.04820763224241222
9.521	0.04835252712123713
9.522	0.048498328936543565
9.523	0.048645056035406885
9.524000000000001	0.04879272676490245
9.525	0.048941359472104824
9.526	0.04909097250408938
9.527	0.049241584207931205
9.528	0.04939321293070567
9.529	0.04954587701948734
9.53	0.04969959482135156
9.531	0.04985434494140512
9.532	0.050010187877295324
9.533	0.0501671443847017
9.534	0.05032523521930378
9.535	0.05048448113678026
9.536	0.05064490289281067
9.537	0.05080652124307457
9.538	0.05096935694325062
9.539	0.05113343074901837
9.54	0.051298763416057075
9.541	0.05146607133840701
9.542	0.05163463747348547
9.543	0.05180444041707134
9.544	0.05197545876494355
9.545	0.05214767111288008
9.546	0.05232105605665985
9.547	0.05249559219206177
9.548	0.052671258114863825
9.549	0.05284803242084493
9.55	0.053025893705784005
9.551	0.05320343464242194
9.552	0.05338210374491032
9.553	0.053561963604363654
9.554	0.05374307681189549
9.555	0.05392550595862033
9.556000000000001	0.05410931363565268
9.557	0.05429456243410609
9.558	0.05448131494509506
9.559	0.054669633759733785
9.56	0.054859581469136776
9.561	0.05505258810917451
9.562	0.055247265950764735
9.563	0.05544359470958217
9.564	0.05564155410130049
9.565	0.05584112384159442
9.566	0.05604228364613868
9.567	0.05624501323060693
9.568	0.0564492923106739
9.569	0.05665510060201432
9.57	0.05686241782030184
9.571	0.057070195305784444
9.572	0.05727950347534668
9.573	0.05749038437044675
9.574	0.0577028800325417
9.575	0.05791703250308971
9.576	0.05813288382354899
9.577	0.05835047603537657
9.578	0.05856985118003065
9.579	0.05879105129896942
9.58	0.059014118433649926
9.581	0.05923906065255747
9.582	0.05946595602909121
9.583	0.0596948486636762
9.584	0.059925782656738695
9.585	0.06015880210870499
9.586	0.06039395112000011
9.587	0.06063127379105033
9.588	0.060870814222281515
9.589	0.061112616514119956
9.59	0.06135672476699067
9.591	0.06160476249674176
9.592	0.061855098666230936
9.593	0.06210768165373639
9.594	0.06236245983753766
9.595	0.06261938159591428
9.596	0.06287839530714442
9.597	0.06313944934950763
9.598	0.06340249210128347
9.599	0.06366747194075006
9.6	0.063934337246187
9.600999999999999	0.06419980054978967
9.602	0.06446724218780517
9.603	0.0647368066503955
9.604	0.06500863842772406
9.605	0.06528288200995429
9.606	0.06555968188724817
9.607	0.0658391825497691
9.608	0.06612152848768056
9.609	0.06640686419114447
9.61	0.06669533415032428
9.611	0.06699029198763073
9.612	0.06728847856811498
9.613	0.06758984388907702
9.614	0.06789433794781684
9.615	0.06820191074163287
9.616	0.0685125122678251
9.617	0.06882609252369354
9.618	0.06914260150653659
9.619	0.06946198921365423
9.62	0.06978420564234598
9.621	0.07010673515357965
9.622	0.07043214281349078
9.623	0.07076052805188436
9.624	0.07109199029856546
9.625	0.07142662898333733
9.626	0.07176454353600505
9.627	0.07210583338637365
9.628	0.07245059796424638
9.629	0.07279893669942832
9.63	0.07315094902172452
9.631	0.07350648027493469
9.632	0.07386589937401912
9.633	0.07422932114793403
9.634	0.07459686042563624
9.635	0.07496863203608062
9.636	0.075344750808224
9.637	0.07572533157102326
9.638	0.07611048915343323
9.639	0.07650033838441074
9.64	0.0768949940929127
9.641	0.07729897623599136
9.642	0.07770772753704568
9.643	0.0781210958475721
9.644	0.07853892901906488
9.645	0.07896107490302051
9.646	0.07938738135093547
9.647	0.07981769621430396
9.648	0.08025186734462246
9.649000000000001	0.0806897425933875
9.65	0.08113116981209323
9.651	0.08156677611755023
9.652	0.08200618892834535
9.653	0.08244981492838037
9.654	0.0828980608015546
9.655	0.08335133323176978
9.656	0.08381003890292768
9.657	0.0842745844989276
9.658	0.08474537670367127
9.659	0.0852228222010605
9.66	0.08570732767499453
9.661	0.08620895993395991
9.662	0.08671788007517767
9.663	0.08723390932045087
9.664	0.08775686889158534
9.665	0.08828658001038592
9.666	0.0888228638986585
9.667	0.08936554177820605
9.668	0.08991443487083439
9.669	0.09046936439834943
9.67	0.09103015158255408
9.671	0.0915879827172712
9.672	0.09215183728125836
9.673	0.09272205982528713
9.674	0.09329899490013203
9.675	0.09388298705656768
9.676	0.09447438084536557
9.677	0.09507352081730025
9.678	0.09568075152314641
9.679	0.09629641751367542
9.68	0.0969208633396619
9.681000000000001	0.09755515538673774
9.682	0.09819887262324997
9.683	0.09885231585240614
9.684	0.09951578587741271
9.685	0.10018958350147736
9.686	0.10087400952780412
9.687	0.10156936475960067
9.688	0.1022759500000747
9.689	0.10299406605243017
9.69	0.10372401371987477
9.691	0.104479789268664
9.692	0.10524716801089044
9.693	0.1060256207216984
9.694	0.10681461817623222
9.695	0.1076136311496321
9.696	0.10842213041704235
9.697	0.10923958675360597
9.698	0.11006547093446736
9.699	0.11089925373476657
9.7	0.111740405929648
9.701	0.11255524243486201
9.702	0.11337839933096662
9.703	0.11421135683913008
9.704	0.11505559518052079
9.705	0.11591259457630256
9.706	0.11678383524764371
9.707	0.11767079741571271
9.708	0.11857496130167322
9.709	0.11949780712669365
9.71	0.12044081511194253
9.711	0.1214439093514805
9.712	0.12246779626188818
9.713	0.12351162613264169
9.714	0.12457454925321902
9.715	0.1256557159130925
9.716	0.12675427640174014
9.717	0.12786938100864
9.718	0.12900018002326427
9.719	0.13014582373509098
9.72	0.13130546243359834
9.721	0.1324402411063391
9.722	0.1335896186963421
9.723	0.134755048844717
9.724	0.13593798519256725
9.725	0.13713988138100247
9.725999999999999	0.13836219105113023
9.727	0.13960636784406033
9.728	0.14087386540089594
9.729	0.14216613736274683
9.73	0.14348463737072292
9.731	0.14482950516179427
9.732	0.1462035879117571
9.733	0.14760841889227505
9.734	0.1490455313750042
9.735	0.15051645863160806
9.736	0.15202273393375046
9.737	0.15356589055308711
9.738	0.15514746176128175
9.739	0.15676898082999835
9.74	0.15843198103089223
9.741	0.16022087199417584
9.742	0.16204928782335604
9.743	0.1639137389804784
9.744	0.1658107359275982
9.745	0.1677367891267676
9.746	0.16968840904004207
9.747	0.17166210612946683
9.748	0.17365439085709738
9.749	0.1756617736849894
9.75	0.1776807650751878
9.751	0.17950769552940074
9.752	0.18135138758884004
9.753	0.18322048383436015
9.754	0.18512362684682535
9.755	0.18706945920710016
9.756	0.18906662349603867
9.757	0.19112376229450534
9.758	0.19324951818336117
9.759	0.19545253374347113
9.76	0.19774145155568842
9.761	0.20038942797954387
9.762	0.2031245606791365
9.763	0.2059394610972167
9.764	0.20882674067654922
9.765	0.2117790108598995
9.766	0.2147888830900171
9.767	0.2178489688096672
9.768	0.22095187946161549
9.769	0.22409022648861093
9.77	0.22725662133341912
9.771	0.2301267025409068
9.772	0.23302926493038278
9.773	0.23597613042327267
9.774000000000001	0.2389791209410024
9.775	0.24205005840498187
9.776	0.2452007647366369
9.777	0.2484430618573881
9.778	0.251788771688662
9.779	0.25524971615186726
9.78	0.25883771716843035
9.781	0.26255519471548355
9.782	0.26642394247353496
9.783	0.2704563521788173
9.784	0.2746648155675646
9.785	0.2790617243759882
9.786	0.28365947034032174
9.787	0.2884704451968002
9.788	0.29350704068163286
9.789	0.2987816485310544
9.79	0.304306660481291
9.791	0.31110638889590414
9.792	0.31811997636090517
9.793	0.3252984860896643
9.794	0.3325929812955528
9.795	0.33995452519190317
9.796	0.34733418099208657
9.797	0.3546830119094743
9.798	0.3619520811573986
9.799	0.3690924519492308
9.8	0.37605518749834144
9.801	0.380051505596972
9.802	0.3839383661172272
9.803	0.38783288351011425
9.804	0.3918521722266195
9.805	0.3961133467177499
9.806000000000001	0.4007335214345142
9.807	0.40582981082789615
9.808	0.41151932934890373
9.809	0.417919191448537
9.81	0.42514651157780975
9.811	0.43750018793292456
9.812	0.4506621097805611
9.813	0.46449595013264
9.814	0.4788653820010076
9.815	0.49363407839758355
9.816	0.5086657123342903
9.817	0.5238239568229699
9.818	0.5389724848755444
9.819	0.5539749695039359
9.82	0.5686950837199866
9.821	0.5772647061653217
9.822	0.5856266856991212
9.823	0.5939920768102834
9.824	0.6025719339876615
9.825	0.6115773117201534
9.826	0.6212192644966599
9.827	0.6317088468060299
9.828	0.6432571131371629
9.829	0.6560751179789659
9.83	0.6703739158202766
9.831	0.6861854893528102
9.832	0.7039108176988655
9.833	0.7237718081834563
9.834	0.7459903681316885
9.835	0.7707884048686847
9.836	0.7983878257194335
9.837	0.8290105380090527
9.838	0.8628784490626187
9.839	0.9002134662052771
9.84	0.9412374967619719
9.841	0.975562143242009
9.842	1.0146626665630887
9.843	1.0594040228268664
9.844	1.1106511681351996
9.845	1.1692690585899923
9.846	1.2361226502928302
9.847	1.3120768993456036
9.848	1.3979967618502667
9.849	1.4947471939083088
9.85	1.603193151621666
9.850999999999999	1.7707996008840636
9.852	1.9490072449879972
9.853	2.135856797016933
9.854	2.3293889700552812
9.855	2.5276444771875006
9.856	2.728664031496987
9.857	2.930488346068191
9.858	3.1311581339855707
9.859	3.328714108332512
9.86	3.521196982193477
9.861	3.6794895445376303
9.862	3.8304363673585837
9.863	3.9737240985355875
9.864	4.109039385947837
9.865	4.236068877473815
9.866	4.354499220992729
9.867	4.46401706438373
9.868	4.5643090555253885
9.869	4.655061842296872
9.87	4.735962072577142
9.871	4.795091906035557
9.872	4.844445781076307
9.873	4.884413647894209
9.874	4.91538545668401
9.875	4.937751157640303
9.876	4.95190070095785
9.877	4.958224036831358
9.878	4.957111115455505
9.879	4.948951887025011
9.88	4.9341363017345445
9.881	4.912679577303944
9.882	4.885369107461891
9.883	4.8526175534621725
9.884	4.814837576558505
9.885	4.772441838004809
9.886	4.72584299905481
9.887	4.675453720962201
9.888	4.621686664980948
9.889	4.564954492364753
9.89	4.505669864367294
9.891	4.457666643752253
9.892	4.407122884111529
9.893	4.35363784054671
9.894	4.296810768159672
9.895	4.236240922052007
9.896	4.171527557325282
9.897	4.102269929081413
9.898	4.028067292421975
9.899000000000001	3.9485189024485057
9.9	3.8632240142629737
9.901	3.7502432964126142
9.902	3.6320199594355054
9.903	3.5094586273151895
9.904	3.383463924035868
9.905	3.2549404735810903
9.906	3.1247928999343886
9.907	2.9939258270799893
9.908	2.863243879001428
9.909	2.7336516796822385
9.91	2.6060538531066477
9.911	2.493963290663019
9.912	2.3849122115116197
9.913	2.2790411022181276
9.914	2.1764904493476376
9.915	2.077400739465438
9.916	1.9819124591366541
9.917	1.8901660949269148
9.918	1.8023021334013376
9.919	1.718461061125067
9.92	1.6387833646636916
9.921	1.5686388772246138
9.922	1.5026218086312142
9.923	1.4405557153494861
9.924	1.3822641538450682
9.925	1.3275706805836254
9.926	1.276298852031111
9.927	1.228272224653184
9.928	1.1833143549155265
9.929	1.1412487992840572
9.93	1.1018991142244527
9.931000000000001	1.0652574399368044
9.932	1.0309685319565824
9.933	0.9988457295534549
9.934	0.9687023719971569
9.935	0.9403517985573753
9.936	0.9136073485039453
9.937	0.8882823611065509
9.938	0.8641901756348852
9.939	0.8411441313587689
9.94	0.8189575675478936
9.941	0.7936487212569817
9.942	0.7690560401656734
9.943	0.7452228697385047
9.944	0.722192555440017
9.945	0.7000084427348741
9.946	0.6787138770876157
9.947	0.6583522039628235
9.948	0.6389667688250457
9.949	0.6206009171389328
9.95	0.6032979943690313
9.951	0.5893150465206303
9.952	0.5763475548484944
9.953	0.5643047011480445
9.954	0.5530956672147079
9.955	0.542629634843971
9.956	0.5328157858312595
9.957	0.5235633019720042
9.958	0.5147813650616844
9.959	0.5063791568957295
9.96	0.4982658592695721
9.961	0.4887231974583145
9.962	0.4793864435062689
9.963	0.4702634129373892
9.964	0.4613619212756138
9.965	0.4526897840449281
9.966	0.4442548167692701
9.967	0.43606483497257925
9.968	0.4281276541788387
9.969	0.4204510899119875
9.97	0.41304295769596666
9.971	0.4061947536004686
9.972	0.3996134198433754
9.973	0.3932895791882839
9.974	0.38721385439882416
9.975	0.3813768682385925
9.975999999999999	0.3757692434711967
9.977	0.3703816028602351
9.978	0.36520456916933447
9.979	0.3602287651620928
9.98	0.35544481360210956
9.981	0.3508529098237304
9.982	0.34643352386403214
9.983	0.3421766983308138
9.984	0.338072475831897
9.985	0.33411089897508034
9.986	0.3302820103681637
9.987	0.3265758526189671
9.988	0.32298246833529004
9.989	0.31949190012493295
9.99	0.3160941905957146
9.991	0.31255161347604626
9.992	0.30909578442762564
9.993	0.30573055023277984
9.994	0.3024597576738176
9.995	0.29928725353305374
9.996	0.2962168845927977
9.997	0.2932524976353753
9.998	0.2903979394430959
9.999	0.2876570567982695
10.	0.28503369648322074
10.001	0.28272245618858866
10.002	0.2805248711272443
10.003	0.2784332274203995
10.004	0.27643981118925426
10.005	0.27453690855500934
10.006	0.2727168056388754
10.007	0.27097178856205306
10.008	0.26929414344574637
10.009	0.26767615641115644
10.01	0.2661101135794931
10.011	0.26444519558096324
10.012	0.26282546708782245
10.013	0.26125188728134074
10.014	0.2597254153427795
10.015	0.25824701045340026
10.016	0.25681763179447265
10.017	0.2554382385472582
10.018	0.2541097898930189
10.019	0.25283324501302373
10.02	0.2516095630885345
10.021	0.25047092299338997
10.022	0.24938517211370156
10.023	0.24835137752815112
10.024000000000001	0.2473686063154208
10.025	0.2464359255541979
10.026	0.24555240232316455
10.027	0.2447171037010046
10.028	0.2439290967664006
10.029	0.24318744859803915
10.03	0.24249122627460268
10.031	0.24184036411740858
10.032	0.24123300940234876
10.033	0.24066817664794618
10.034	0.24014488037272413
10.035	0.2396621350952087
10.036	0.2392189553339231
10.036999999999999	0.23881435560739148
10.038	0.23844735043413745
10.039	0.2381169543326865
10.04	0.23782218182156215
10.041	0.23754553198412007
10.042	0.2373035357095182
10.043	0.23709620845174498
10.044	0.236923565664789
10.045	0.23678562280263982
10.046	0.236682395319286
10.047	0.23661389866871638
10.048	0.23658014830492013
10.049	0.23658115968188603
10.05	0.23661694825360308
10.051	0.23668037948337403
10.052	0.23677905214864273
10.053	0.2369134150361672
10.054	0.23708391693270475
10.055	0.23729100662501337
10.056000000000001	0.2375351328998513
10.057	0.23781674454397536
10.058	0.23813629034414383
10.059	0.23849421908711438
10.06	0.2388909795596456
10.061	0.2393497822700262
10.062	0.23984693478520758
10.063	0.24038150639367373
10.064	0.2409525663839059
10.065	0.24155918404438806
10.066	0.24220042866360444
10.067	0.24287536953003588
10.068	0.24358307593216655
10.068999999999999	0.24432261715847955
10.07	0.24509306249745932
10.071	0.24585355613537602
10.072	0.24664551216608852
10.073	0.24747041958124563
10.074	0.24832976737249182
10.075	0.24922504453147581
10.076	0.25015774004984664
10.077	0.2511293429192483
10.078	0.2521413421313298
10.079	0.2531952266777404
10.08	0.2542924855501236
10.081	0.2554337908902074
10.082	0.2566214980456183
10.083	0.2578571455140553
10.084	0.2591422717932237
10.085	0.26047841538082894
10.086	0.26186711477456953
10.087	0.263309908472151
10.088000000000001	0.2648083349712792
10.089	0.2663639327696519
10.09	0.26797824036497503
10.091	0.2697426372065492
10.092	0.27156337593432583
10.093	0.27343655013984436
10.094	0.27535825341465364
10.095	0.27732457935030297
10.096	0.2793316215383311
10.097	0.28137547357028725
10.098	0.2834522290377208
10.099	0.28555798153217027
10.1	0.2876888246451849
10.100999999999999	0.289615294160585
10.102	0.29157271164781057
10.103	0.2935708408685655
10.104	0.2956194455845642
10.105	0.2977282895575214
10.106	0.29990713654914053
10.107	0.30216575032113624
10.108	0.30451389463522366
10.109	0.3069613332531054
10.11	0.30951782993649646
10.111	0.3124904892599773
10.112	0.3155737135170591
10.113	0.31875924581413273
10.114	0.3220388292575901
10.115	0.32540420695380534
10.116	0.32884712200916993
10.117	0.3323593175300762
10.118	0.3359325366228973
10.119	0.3395585223940254
10.120000000000001	0.34322901794985283
10.121	0.3465803630091607
10.122	0.34998124366518096
10.123	0.3534449426235475
10.124	0.3569847425899004
10.125	0.3606139262698609
10.126	0.36434577636906906
10.127	0.3681935755931656
10.128	0.3721706066477707
10.129	0.3762901522385248
10.13	0.3805654950710695
10.131	0.38499824278299566
10.132	0.3896140607278527
10.133	0.394426939191155
10.134	0.39945086845842587
10.135	0.4046998388151618
10.136	0.4101878405468858
10.137	0.4159288639391225
10.138	0.42193689927736583
10.139	0.42822593684714005
10.14	0.4348099669339714
10.141	0.44280214253368666
10.142	0.45105067529963716
10.143	0.4595029395955139
10.144	0.4681063097849625
10.145	0.47680816023167366
10.146	0.48555586529933875
10.147	0.49429679935160237
10.148	0.5029783367521558
10.149000000000001	0.51154785186469
10.15	0.5199527190528502
10.151	0.5251934518001689
10.152000000000001	0.53034288297959
10.153	0.5355269845838716
10.154	0.5408717286057989
10.155	0.5465030870381482
10.156	0.5525470318737068
10.157	0.5591295351052294
10.158	0.5663765687255027
10.159	0.5744141047273177
10.16	0.5833681151034221
10.161	0.5981990823447948
10.161999999999999	0.6139054673097692
10.163	0.6303202413548976
10.164	0.6472763758366442
10.165	0.66460684211156
10.166	0.6821446115361987
10.167	0.6997226554670205
10.168	0.7171739452605789
10.169	0.7343314522734267
10.17	0.7510281478620251
10.171	0.7601061389943506
10.172	0.7688129501663405
10.173	0.7774052414853091
10.174	0.7861396730586172
10.175	0.7952729049936264
10.176	0.8050615973976495
10.177	0.8157624103780474
10.178	0.8276320040421874
10.179	0.8409270384973726
10.18	0.8559041738509678
10.181000000000001	0.8726194691660442
10.182	0.8915423432332419
10.183	0.9129416137989829
10.184	0.9370860986096607
10.185	0.9642446154117204
10.186	0.9946859819514594
10.187	1.0286790159753172
10.188	1.0664925352297583
10.189	1.1083953574610423
10.19	1.154656300415627
10.191	1.197193965998552
10.192	1.2451334614848544
10.193	1.299249678308358
10.193999999999999	1.3603175079028162
10.195	1.4291118417021111
10.196	1.5064075711397522
10.197	1.5929795876496078
10.198	1.6896027826656115
10.199	1.7970520476211742
10.2	1.9161022739502112
10.201	2.0891575312436217
10.202	2.272840552283364
10.203	2.465403248009137
10.204	2.665097529360705
10.205	2.8701753072767566
10.206	3.0788884926970455
10.207	3.289488996561348
10.208	3.500228729808317
10.209	3.709359603377727
10.21	3.915133528209344
10.211	4.085434655570914
10.212	4.250723126356216
10.213000000000001	4.411091321788017
10.214	4.5666316230882344
10.215	4.717436411479645
10.216	4.863598068184734
10.217	5.005208974426237
10.218	5.142361511426137
10.219	5.275148060407177
10.22	5.403661002592067
10.221	5.532564488343989
10.222	5.6571020528268665
10.223	5.7770890003457485
10.224	5.89234063520505
10.225	6.002672261709831
10.225999999999999	6.107899184164931
10.227	6.207836706875366
10.228	6.302300134145621
10.229	6.3911047702807195
10.23	6.474065919585645
10.231	6.551125134239641
10.232	6.621963819286659
10.233	6.686389627645305
10.234	6.744210212233845
10.235	6.795233225970898
10.236	6.83926632177503
10.237	6.87611715256458
10.238	6.905593371258131
10.239	6.927502630774211
10.24	6.941652584031237
10.241	6.96203386218594
10.242	6.973411565479962
10.243	6.974733772393081
10.244	6.964948561405143
10.245000000000001	6.943004010995919
10.246	6.9078481996453025
10.247	6.858429205833086
10.248	6.793695108039088
10.249	6.712593984742969
10.25	6.614073914424834
10.251	6.44092782879313
10.252	6.251662295327128
10.253	6.0486287347358765
10.254	5.834178567727432
10.255	5.610663215009764
10.256	5.3804340972920475
10.257	5.145842635282267
10.258	4.909240249688799
10.259	4.6729783612196005
10.26	4.439408390583891
10.261	4.245794594391698
10.262	4.057459628000386
10.263	3.874638982670392
10.264	3.6975681496611443
10.265	3.5264826202321116
10.266	3.3616178856436694
10.267	3.203209437155276
10.268	3.0514927660264357
10.269	2.906703363517455
10.27	2.769076720887826
10.271	2.647711782185741
10.272	2.5334434069258776
10.273	2.4259699074108947
10.274000000000001	2.3249895959435
10.275	2.2302007848269323
10.276	2.1413017863638877
10.277000000000001	2.0579909128571043
10.278	1.9799664766097589
10.279	1.9069267899245794
10.28	1.8385701651044468
10.281	1.7748362483892515
10.282	1.7151673918457622
10.283	1.6592472814775243
10.284	1.6067596032881089
10.285	1.5573880432813636
10.286	1.5108162874608544
10.286999999999999	1.466728021830243
10.288	1.4248069323931183
10.289	1.3847367051532906
10.29	1.3462010261143453
10.291	1.302392617947423
10.292	1.2598795217059031
10.293	1.2187388151104854
10.294	1.1790475758818804
10.295	1.1408828817410082
10.296	1.104321810408576
10.297	1.0694414396053025
10.298	1.0363188470520912
10.299	1.0050311104696574
10.3	0.97565530757873
10.301	0.9522487418599567
10.302	0.9306670394706766
10.303	0.9107460523280133
10.304	0.8923216323491947
10.305	0.8752296314513413
10.306000000000001	0.8593059015515829
10.307	0.8443862945671337
10.308	0.8303066624151213
10.309	0.8169028570127035
10.31	0.8040107302770149
10.311	0.7885448807963917
10.312	0.7734394594731298
10.313	0.7587073638806551
10.314	0.7443614915924722
10.315	0.7304147401820068
10.316	0.7168800072226874
10.317	0.7037701902880142
10.318	0.6910981869514149
10.318999999999999	0.6788768947863417
10.32	0.6671192113662262
10.321	0.6563096627235763
10.322	0.6459609344298384
10.323	0.6360573405154768
10.324	0.6265831950110086
10.325	0.6175228119468972
10.326	0.6088605053536092
10.327	0.6005805892616572
10.328	0.5926673777015069
10.329	0.5851051847036268
10.33	0.5778783242985255
10.331	0.5709817730312208
10.332	0.5643885362046298
10.333	0.5580822816362546
10.334	0.5520466771435619
10.335	0.54626539054402
10.336	0.5407220896551284
10.337	0.5354004422943548
10.338000000000001	0.530284116279169
10.339	0.525356779427068
10.34	0.520602099555521
10.341	0.5156602245550318
10.342	0.510879161559559
10.343	0.5062633977761118
10.344	0.5018174204116739
10.345	0.49754571667322983
10.346	0.4934527737677871
10.347	0.4895430789023302
10.348	0.48582111928384475
10.349	0.4822913821193363
10.35	0.4789583546157902
10.350999999999999	0.476039276119513
10.352	0.4733129876291286
10.353	0.4707710822825895
10.354	0.4684051532178335
10.355	0.46620679357279976
10.356	0.46416759648543887
10.357	0.4622791550936897
10.358	0.4605330625354921
10.359	0.45892091194879514
10.36	0.45743429647153844
10.361	0.4559580873229042
10.362	0.4545970675546749
10.363	0.45334929829986687
10.364	0.4522128406914974
10.365	0.4511857558625895
10.366	0.4502661049461603
10.367	0.44945194907522745
10.368	0.4487413493828129
10.369	0.4481323670019343
10.370000000000001	0.44762306306560995
10.371	0.4471182085491919
10.372	0.44671480869231667
10.373	0.446416578576953
10.374	0.44622723328506936
10.375	0.4461504878986352
10.376	0.44619005749961876
10.377	0.4463496571699892
10.378	0.44663300199171463
10.379	0.44704380704676394
10.38	0.447585787417107
10.381	0.4482569323732815
10.382	0.44906702982756064
10.383	0.4500201418807875
10.384	0.4511203306338074
10.385	0.45237165818745967
10.386	0.4537781866425893
10.387	0.45534397810004246
10.388	0.45707309466065676
10.389	0.458969598425278
10.39	0.46103755149475334
10.391	0.4636707068347236
10.392	0.4664598180530605
10.393	0.4693853296224426
10.394	0.47242768601553264
10.395	0.4755673317050089
10.396	0.47878471116355054
10.397	0.48206026886381914
10.398	0.48537444927849366
10.399000000000001	0.48870769688025323
10.4	0.49204045614175923
10.401	0.4942452777047888
10.402000000000001	0.4964776449535818
10.403	0.49878514744146435
10.404	0.5012153747217741
10.405	0.503815916347845
10.406	0.5066343618730161
10.407	0.5097183008506114
10.408	0.5131153228339697
10.409	0.5168730173764317
10.41	0.5210389740313179
10.411	0.5275269445555124
10.411999999999999	0.5344052555591968
10.413	0.5416083958561094
10.414	0.5490708542599498
10.415	0.5567271195844559
10.416	0.5645116806433668
10.417	0.57235902625038
10.418	0.5802036452192347
10.419	0.5879800263636699
10.42	0.595622658497383
10.421	0.6003157425220002
10.422	0.6049107392792533
10.423	0.6095088216987372
10.424	0.6142111627100708
10.425	0.6191189352428738
10.426	0.6243333122267396
10.427	0.6299554665912875
10.428	0.6360865712661399
10.429	0.6428277991808856
10.43	0.6502803232651461
10.431000000000001	0.6584740212704672
10.432	0.6675856822243944
10.433	0.6777207999764361
10.434	0.6889848683760865
10.435	0.7014833812728636
10.436	0.7153218325162173
10.437	0.7306057159556631
10.438	0.747440525440727
10.439	0.7659317548208435
10.44	0.7861848979455357
10.441	0.8081073762686445
10.442	0.8320147604228985
10.443	0.858024548645447
10.443999999999999	0.8862542391734024
10.445	0.9168213302439333
10.446	0.9498433200940434
10.447	0.9854377069608972
10.448	1.023721989081677
10.449	1.06481366469336
10.45	1.1088302320331231
10.451	1.1619688352053181
10.452	1.2178988631938394
10.453	1.2763693508500031
10.454	1.3371293330251453
10.455	1.3999278445702745
10.456	1.4645139203367221
10.457	1.5306365951758318
10.458	1.598044903938594
10.459	1.6664878814763497
10.46	1.735714562640448
10.461	1.796913358908554
10.462	1.8589127541643178
10.463000000000001	1.9219806089180653
10.464	1.9863847836797865
10.465	2.0523931389598054
10.466	2.1202735352683355
10.467	2.1902938331157165
10.468	2.2627218930119133
10.469	2.3378255754672614
10.47	2.4158727409921164
10.471	2.5080813927498187
10.472	2.6031056035880162
10.473	2.7005495890078013
10.474	2.8000175645097434
10.475	2.9011137455949307
10.475999999999999	3.0034423477642798
10.477	3.1066075865188916
10.478	3.210213677359315
10.479	3.3138648357866503
10.48	3.4171652773019967
10.481	3.519989261106925
10.482	3.6216545927166037
10.483	3.7217491213472162
10.484	3.8198606962144117
10.485	3.9155771665343773
10.486	4.00848638152328
10.487	4.0981761903967975
10.488	4.1842344423711015
10.489	4.266248986662343
10.49	4.343807672486234
10.491	4.417691602607294
10.492	4.486223054296414
10.493	4.548917558372485
10.494	4.605290645654768
10.495000000000001	4.654857846962483
10.496	4.697134693114589
10.497	4.731636714930315
10.498	4.757879443228798
10.499	4.775378408829195
10.5	4.7836491425505825
10.501	4.756703904289508
10.502	4.721107148570851
10.503	4.677920058997063
10.504	4.628203819170411
10.505	4.573019612693118
10.506	4.513428623167704
10.507	4.450492034196401
10.508	4.385271029381531
10.509	4.318826792325301
10.51	4.2522205066302705
10.511	4.203305943339822
10.512	4.155333966042829
10.513	4.108348025769592
10.514	4.062391573550161
10.515	4.0175080604145865
10.516	3.973740937393163
10.517	3.93113365551594
10.518	3.889729665812979
10.519	3.849572419314559
10.52	3.8107053670507374
10.521	3.7746817861337076
10.522	3.7399437969005684
10.523	3.7064433457703503
10.524000000000001	3.674132379162091
10.525	3.6429628434950003
10.526	3.6128866851881143
10.527000000000001	3.5838558506604774
10.528	3.555822286331287
10.529	3.5287379386195856
10.53	3.502554753944468
10.531	3.4773596364853137
10.532	3.452961395642776
10.533	3.4293037985777026
10.534	3.406330612450947
10.535	3.383985604423483
10.536	3.362212541656162
10.536999999999999	3.3409551913098783
10.538	3.320157320545487
10.539	3.299762696523956
10.54	3.2797150864061404
10.541	3.2588057001938946
10.542	3.238200714156218
10.543	3.217913747402997
10.544	3.1979584190441193
10.545	3.1783483481895796
10.546	3.159097153949265
10.547	3.1402184554330663
10.548	3.1217258717509733
10.549	3.103633022012876
10.55	3.0859535253286663
10.551	3.06932013257271
10.552	3.053089807953284
10.553	3.0372386474430497
10.554	3.0217427470147507
10.555	3.006578202641047
10.556000000000001	2.9917211102946
10.557	2.9771475659481523
10.558	2.962833665574365
10.559	2.9487555051459258
10.56	2.934889180635499
10.561	2.92073306057299
10.562	2.906769921552247
10.563	2.893004812724289
10.564	2.8794427832402056
10.565	2.866088882251014
10.566	2.8529481589077332
10.567	2.8400256623614517
10.568	2.827326441763187
10.568999999999999	2.8148555462639813
10.57	2.802618025014855
10.571	2.7907794262474828
10.572	2.779174572815289
10.573	2.7677987866522904
10.574	2.7566473896925636
10.575	2.7457157038701245
10.576	2.7349990511189906
10.577	2.7244927533732364
10.578	2.7141921325668785
10.579	2.7040925106339357
10.58	2.6941892095084805
10.581	2.6844926548269417
10.582	2.6749821494450243
10.583	2.665652099920895
10.584	2.6564969128126688
10.585	2.6475109946784627
10.586	2.6386887520764413
10.587	2.630024591564721
10.588000000000001	2.62151291970142
10.589	2.6131481430447003
10.59	2.60492466815268
10.591	2.596691623645404
10.592	2.5885974987425984
10.593	2.580645504725945
10.594	2.5728388528770827
10.595	2.565180754477651
10.596	2.557674420809329
10.597	2.550323063153758
10.598	2.5431298927925767
10.599	2.5360981210074645
10.6	2.5292309590800617
10.600999999999999	2.522763933146955
10.602	2.516453859946675
10.603	2.510289871072719
10.604	2.5042610981185507
10.605	2.4983566726776347
10.606	2.4925657263434675
10.607	2.486877390709514
10.608	2.481280797369239
10.609	2.475765077916138
10.61	2.470319363943676
10.611	2.4644801982419833
10.612	2.4587167308323346
10.613	2.4530455229326398
10.614	2.4474831357608084
10.615	2.4420461305347803
10.616	2.436751068472465
10.617	2.4316145107917735
10.618	2.426653018710643
10.619	2.421883153446985
10.620000000000001	2.4173214762187105
10.621	2.413543843461357
10.622	2.40997362449538
10.623	2.406593483858845
10.624	2.403386086089811
10.625	2.4003340957263553
10.626	2.397420177306536
10.627	2.3946269953684145
10.628	2.391937214450065
10.629	2.389333499089548
10.63	2.386798513824924
10.631	2.384002641198359
10.632	2.3812597539253915
10.633	2.3785714427256575
10.634	2.3759392983187877
10.635	2.3733649114244266
10.636	2.3708498727622045
10.637	2.3683957730517533
10.638	2.366004203012716
10.639	2.3636767533647243
10.64	2.3614150148274096
10.641	2.3592890146576204
10.642	2.3572277593688615
10.643	2.3552286920118424
10.644	2.3532892556372844
10.645	2.351406893295897
10.646	2.3495790480383922
10.647	2.347803162915489
10.648	2.346076680977898
10.649000000000001	2.3443970452763305
10.65	2.342761698861506
10.651	2.3410595171868036
10.652000000000001	2.3394030907546495
10.653	2.337796442470147
10.654	2.3362435952383915
10.655	2.334748571964479
10.656	2.3333153955535058
10.657	2.3319480889105737
10.658	2.3306506749407783
10.659	2.3294271765492143
10.66	2.3282816166409837
10.661	2.327260529629049
10.662	2.326322850455617
10.663	2.3254700255707657
10.664	2.3247035014245694
10.665	2.3240247244671024
10.666	2.32343514114844
10.667	2.3229361979186587
10.668	2.3225293412278334
10.669	2.3222160175260385
10.67	2.32199767326335
10.671	2.3219143883887514
10.672	2.3219266344292335
10.673	2.322033516410695
10.674	2.3222341393590344
10.675	2.3225276083001525
10.676	2.322913028259946
10.677	2.323389504264315
10.678	2.3239561413391594
10.679	2.3246120445103764
10.68	2.3253563188038657
10.681000000000001	2.3262216248267262
10.682	2.327171478352068
10.683	2.3282029507342035
10.684	2.329313113327444
10.685	2.3304990374861028
10.686	2.331757794564487
10.687	2.33308645591691
10.688	2.334482092897686
10.689	2.33594177686112
10.69	2.3374625791615267
10.691	2.3389829132680395
10.692	2.3405620634434894
10.693	2.342200656065533
10.693999999999999	2.343899317511827
10.695	2.34565867416003
10.696	2.34747935238779
10.697	2.349361978572767
10.698	2.3513071790926188
10.699	2.3533155803249945
10.7	2.3553878086475533
10.701	2.3576262642606465
10.702	2.359923631608763
10.703	2.362274368959096
10.704	2.3646729345788398
10.705	2.367113786735174
10.706	2.3695913836952935
10.707	2.3721001837263906
10.708	2.374634645095647
10.709	2.3771892260702554
10.71	2.3797583849174098
10.711	2.3822689593937705
10.712	2.3847871264898104
10.713000000000001	2.3873114426854816
10.714	2.3898404644607236
10.715	2.3923727482954886
10.716	2.3949068506697246
10.717	2.397441328063384
10.718	2.3999747369564064
10.719	2.402505633828744
10.72	2.4050325751603494
10.721	2.40748140161967
10.722	2.4099277925170286
10.723	2.4123747113512555
10.724	2.4148251216211682
10.725	2.4172819868255977
10.725999999999999	2.4197482704633697
10.727	2.422226936033316
10.728	2.424720947034253
10.729	2.427233266965012
10.73	2.429766859324424
10.731	2.432393586130433
10.732	2.4350433366949167
10.733	2.437714898848881
10.734	2.4404070604233157
10.735	2.443118609249227
10.736	2.4458483331576204
10.737	2.4485950199794857
10.738	2.4513574575458286
10.739	2.454134433687655
10.74	2.4569247362359543
10.741	2.4596382750183383
10.742	2.4623681024148674
10.743	2.4651183928021916
10.744	2.4678933205569766
10.745000000000001	2.4706970600558886
10.746	2.473533785675578
10.747	2.476407671792711
10.748	2.479322892783947
10.749	2.4822836230259533
10.75	2.4852940368953793
10.751	2.488491618897604
10.752	2.491739153878841
10.753	2.4950327368139993
10.754	2.4983684626780054
10.755	2.501742426445785
10.756	2.5051507230922474
10.757	2.508589447592319
10.758	2.5120546949209204
10.759	2.515542560052978
10.76	2.5190491379634
10.761	2.522434294349084
10.762	2.5258386097828662
10.763	2.529266435559536
10.764	2.5327221229739
10.765	2.5362100233207663
10.766	2.5397344878949233
10.767	2.543299867991178
10.768	2.5469105149043383
10.769	2.5505707799291923
10.77	2.5542850143605476
10.771	2.5581948794512255
10.772	2.5621590947223627
10.773	2.56617368965313
10.774000000000001	2.5702346937226994
10.775	2.574338136410219
10.776	2.5784800471948617
10.777000000000001	2.582656455555797
10.778	2.5868633909721757
10.779	2.5910968829231678
10.78	2.595352960887938
10.781	2.5995706716397375
10.782	2.603806480860964
10.783	2.608059871528117
10.784	2.6123303266176974
10.785	2.616617329106181
10.786	2.62092036197007
10.787	2.625238908185862
10.788	2.6295724507300364
10.789	2.6339204725790917
10.79	2.638282456709521
10.791	2.6425875853161216
10.792	2.64690990281051
10.793	2.6512531528226226
10.794	2.655621078982396
10.795	2.6600174249197446
10.796	2.6644459342646045
10.797	2.6689103506469127
10.798	2.673414417696582
10.799	2.6779618790435498
10.8	2.6825564783177533
10.801	2.687418791697491
10.802	2.6923225888977456
10.803	2.6972584721818853
10.804	2.702217043813253
10.805	2.7071889060552174
10.806000000000001	2.712164661171148
10.807	2.7171349114243863
10.808	2.722090259078302
10.809	2.727021306396255
10.81	2.7319186556416146
10.811	2.736443832693552
10.812	2.74093646022289
10.813	2.74540708451628
10.814	2.7498662518603494
10.815	2.754324508541749
10.816	2.7587924008471303
10.817	2.7632804750631204
10.818	2.7677992774763704
10.818999999999999	2.772359354373524
10.82	2.776971252041232
10.821	2.782054043816034
10.822	2.7871849897195227
10.823	2.792349876823204
10.824	2.797534492198557
10.825	2.8027246229170877
10.826	2.807906056050302
10.827	2.8130645786696795
10.828	2.818185977846725
10.829	2.8232560406529457
10.83	2.8282605541598196
10.831	2.832739412802848
10.832	2.8371513200856624
10.833	2.841509086875866
10.834	2.8458255240410844
10.835	2.8501134424489445
10.836	2.8543856529670495
10.837	2.8586549664630256
10.838000000000001	2.8629341938044983
10.839	2.867236145859072
10.84	2.871573633494372
10.841	2.876336188777052
10.842	2.8811370697878838
10.843	2.885966255806649
10.844	2.8908137261131537
10.845	2.895669459987205
10.846	2.900523436708584
10.847	2.905365635557098
10.848	2.910186035812553
10.849	2.91497461675473
10.85	2.9197213576634367
10.850999999999999	2.924241940106668
10.852	2.9287112045737174
10.853	2.9331296938420532
10.854	2.9374979506891665
10.855	2.9418165178925477
10.856	2.9460859382296647
10.857	2.9503067544780093
10.858	2.954479509415071
10.859	2.9586047458183193
10.86	2.962683006465244
10.861	2.9665389291720414
10.862	2.97035962258422
10.863	2.974156290386016
10.864	2.9779401362616635
10.865	2.981722363895378
10.866	2.9855141769713947
10.867	2.989326779173948
10.868	2.993171374187254
10.869	2.9970591656955463
10.870000000000001	3.001001357383062
10.871	3.005546289322936
10.872	3.0101354750899416
10.873	3.0147475646477666
10.874	3.019361207960107
10.875	3.0239550549906333
10.876	3.028507755703042
10.877	3.032997960061029
10.878	3.037404318028265
10.879	3.0417054795684466
10.88	3.045880094645269
10.881	3.0491619491398336
10.882	3.052319700376138
10.883	3.055377141595602
10.884	3.0583580660396494
10.885	3.061286266949689
10.886	3.064185537567145
10.887	3.0670796711334423
10.888	3.0699924608899893
10.889	3.072947700078211
10.89	3.0759691819395316
10.891	3.0796826344200365
10.892	3.0834734351652813
10.893	3.087328896525499
10.894	3.0912363308509025
10.895	3.0951830504917255
10.896	3.0991563677982015
10.897	3.1031435951205433
10.898	3.1071320448089845
10.899000000000001	3.111109029213759
10.9	3.115061860685079
10.901	3.1188699371288964
10.902000000000001	3.122635025609077
10.903	3.1263509787451844
10.904	3.1300116491568026
10.905	3.1336108894635086
10.906	3.137142552284886
10.907	3.140600490240499
10.908	3.1439785559499307
10.909	3.1472706020327643
10.91	3.1504704811085658
10.911	3.152977163973563
10.912	3.1554154385145323
10.913	3.1578152107948805
10.914	3.1602063868780292
10.915	3.1626188728273954
10.916	3.1650825747064
10.917	3.167627398578451
10.918	3.170283250506969
10.919	3.1730800365553766
10.92	3.17604766278708
10.921	3.1802699195306716
10.922	3.184658956810759
10.923	3.189180808917096
10.924	3.193801510139461
10.925	3.1984870947676316
10.926	3.203203597091362
10.927	3.20791705140043
10.928	3.212593491984614
10.929	3.2171989531336673
10.93	3.2216994691373686
10.931000000000001	3.2253378836665685
10.932	3.22884725136443
10.933	3.23223743625521
10.934	3.2355183023631593
10.935	3.2386997137125335
10.936	3.2417915343275716
10.937	3.2448036282325297
10.938	3.2477458594516633
10.939	3.250628092009212
10.94	3.253460189929432
10.941	3.255809247363886
10.942	3.2581547327472458
10.943	3.260533344641506
10.943999999999999	3.2629817816086555
10.945	3.2655367422106876
10.946	3.2682349250095832
10.947	3.271113028567336
10.948	3.2742077514459407
10.949	3.2775557922073757
10.95	3.281193849413635
10.951	3.2868896442042406
10.952	3.2928439421043962
10.953	3.2989885312168568
10.954	3.305255199644379
10.955	3.311575735489687
10.956	3.3178819268555366
10.957	3.324105561844685
10.958	3.330178428559855
10.959	3.3360323151038034
10.96	3.341599009579286
10.961	3.344911064731933
10.962	3.3479146091947523
10.963000000000001	3.350656536243652
10.964	3.3531837391545243
10.965	3.3555431112032776
10.966	3.357781545665815
10.967	3.3599459358180424
10.968	3.362083174935855
10.969	3.3642401562951596
10.97	3.366463773171863
10.971	3.369655246469935
10.972	3.372955364405203
10.973	3.376359242821571
10.974	3.3798619975629256
10.975	3.3834587444731707
10.975999999999999	3.387144599396205
10.977	3.3909146781759327
10.978	3.3947640966562393
10.979	3.3986879706810296
10.98	3.402681416094209
10.981	3.407444781085765
10.982	3.41222520779919
10.983	3.4169750707240816
10.984	3.421646744350012
10.985	3.4261926031665784
10.986	3.4305650216633774
10.987	3.4347163743299824
10.988	3.438599035655991
10.989	3.442165380130997
10.99	3.445367782244578
10.991	3.4468184790347998
10.992	3.4478912028943896
10.993	3.448619548764541
10.994	3.4490371115864527
10.995000000000001	3.4491774863013216
10.996	3.449074267850344
10.997	3.448761051174717
10.998	3.448271431215638
10.999	3.4476390029143014
11.	3.4468973612119074
11.001	3.4463955310396543
11.002	3.445832560379644
11.003	3.4452229272039836
11.004	3.4445811094847785
11.004999999999999	3.443921585194134
11.006	3.443258832304154
11.007	3.442607328786948
11.008	3.441981552614619
11.009	3.441395981759273
11.01	3.4408650941930166
11.011	3.4416890592072353
11.012	3.442518742768739
11.013	3.4432907021636137
11.014	3.443941494677949
11.015	3.4444076775978347
11.016	3.4446258082093575
11.017	3.4445324437986073
11.018	3.444064141651672
11.019	3.443157459054642
11.02	3.441748953293605
11.021	3.437487256964839
11.022	3.4327355141466636
11.023	3.427568944227572
11.024000000000001	3.422062766596055
11.025	3.416292200640633
11.026	3.4103324657497978
11.027000000000001	3.404258781312039
11.028	3.39814636671588
11.029	3.39207044134981
11.030000000000001	3.3861062246023197
11.031	3.3812616887895532
11.032	3.3766227698919167
11.033	3.3722081568174493
11.034	3.3680365384741835
11.035	3.3641266037701723
11.036	3.3604970416134474
11.036999999999999	3.357166540912048
11.038	3.3541537905740078
11.039	3.3514774795073765
11.04	3.3491562966201878
11.041	3.348959851716655
11.042	3.3490497963906924
11.043	3.3493387031323905
11.044	3.349739144431838
11.045	3.350163692779123
11.046	3.3505249206643355
11.047	3.3507354005775642
11.048	3.3507077050088983
11.049	3.3503544064484267
11.05	3.349588077386237
11.051	3.3452348765247955
11.052	3.3404808455228836
11.053	3.33542561225165
11.054	3.3301688045822706
11.055	3.3248100503858926
11.056000000000001	3.3194489775336646
11.057	3.3141852138967627
11.058	3.309118387346335
11.059000000000001	3.3043481257535294
11.06	3.2999740569895217
11.061	3.2975193050299008
11.062	3.2955737291502043
11.063	3.29415068473041
11.064	3.2932635271505015
11.065	3.2929256117904546
11.065999999999999	3.293150294030249
11.067	3.293950929249865
11.068	3.29534087282928
11.068999999999999	3.297333480148472
11.07	3.2999421065874275
11.071	3.3049704831318785
11.072	3.310533081943574
11.073	3.3165347507900345
11.074	3.322880337438747
11.075	3.32947468965723
11.076	3.3362226552130045
11.077	3.343029081873555
11.078	3.3497988174064024
11.079	3.3564367095790666
11.08	3.3628476061590327
11.081	3.367056204876876
11.082	3.3709614520241447
11.083	3.3745821438554207
11.084	3.3779370766253076
11.085	3.381045046588407
11.086	3.3839248499993038
11.087	3.3865952831125994
11.088000000000001	3.389075142182895
11.089	3.391383223464777
11.09	3.393538323212847
11.091000000000001	3.3945138352985533
11.092	3.3954373160798283
11.093	3.3963909195314614
11.094	3.3974567996282388
11.095	3.39871711034495
11.096	3.400254005656378
11.097	3.4021496395373116
11.097999999999999	3.4044861659625374
11.099	3.407345738906848
11.1	3.4108105123450203
11.100999999999999	3.4188607175479597
11.102	3.4274441840854992
11.103	3.4364068188235413
11.104	3.445594528628031
11.105	3.454853220364918
11.106	3.4640288009000995
11.107	3.472967177099525
11.108	3.4815142558291403
11.109	3.489515943954847
11.11	3.496818148342592
11.111	3.500555784741459
11.112	3.5034500536261506
11.113	3.5055111643545374
11.114	3.506749326284482
11.115	3.5071747487738434
11.116	3.5067976411804853
11.117	3.5056282128622684
11.118	3.5036766731770586
11.119	3.500953231482716
11.120000000000001	3.497468097137097
11.121	3.4915072595093406
11.122	3.4849096461271736
11.123000000000001	3.4777899645295816
11.124	3.4702629222555865
11.125	3.462443226844174
11.126	3.454445585834342
11.127	3.4463847067650732
11.128	3.4383752971753947
11.129	3.430532064604289
11.129999999999999	3.422969716590754
11.131	3.4180878762261524
11.132	3.413577855766679
11.133	3.409415883020875
11.134	3.4055781857972858
11.135	3.402040991904475
11.136	3.398780529150986
11.137	3.3957730253453655
11.138	3.3929947082961744
11.139	3.390421805811958
11.14	3.388030545701263
11.141	3.38673669215941
11.142	3.385519995008987
11.143	3.3842997404593445
11.144	3.3829952147198394
11.145	3.3815257039998237
11.146	3.3798104945086465
11.147	3.377768872455667
11.148	3.375320124050236
11.149000000000001	3.3723835355017013
11.15	3.368878393019426
11.151	3.360638121286195
11.152000000000001	3.351915496009216
11.153	3.34287743136918
11.154	3.3336908415467312
11.155000000000001	3.3245226407225137
11.156	3.3155397430772204
11.157	3.306909062791494
11.158	3.2987975140459946
11.159	3.2913720110213696
11.16	3.2847994678983055
11.161	3.282095338695303
11.161999999999999	3.2804053589771156
11.163	3.2797238041463506
11.164	3.280044949605619
11.165	3.281363070757527
11.166	3.2836724430046877
11.167	3.2869673417497007
11.168	3.2912420423951776
11.169	3.2964908203437373
11.17	3.302707950997968
11.171	3.3122108296019284
11.172	3.3225298165748987
11.173	3.3335183921775453
11.174	3.3450300366705883
11.175	3.3569182303147524
11.176	3.369036453370698
11.177	3.3812381860991483
11.178	3.393376908760828
11.179	3.405306101616396
11.18	3.4168792449265775
11.181000000000001	3.425376434749883
11.182	3.433380498228114
11.183	3.440900878300909
11.184000000000001	3.447947017907905
11.185	3.4545283599887013
11.186	3.460654347482935
11.187	3.4663344233302307
11.188	3.471578030470221
11.189	3.476394611842512
11.19	3.480793610386738
11.190999999999999	3.483633273573725
11.192	3.4861440092342515
11.193	3.4884050297302824
11.193999999999999	3.4904955474237993
11.195	3.4924947746767807
11.196	3.4944819238511955
11.197	3.4965362073090223
11.198	3.498736837412241
11.199	3.501163026522819
11.2	3.5038939870027366
11.201	3.510282020081096
11.202	3.5169348802304854
11.203	3.523733410790642
11.204	3.5305584551013034
11.205	3.537290856502173
11.206	3.5438114583329874
11.207	3.550001103933485
11.208	3.5557406366433693
11.209	3.560910899802378
11.21	3.5653927367502454
11.211	3.567603994798005
11.212	3.568977179740048
11.213000000000001	3.5694818013420817
11.214	3.56908736936981
11.215	3.5677633935889412
11.216000000000001	3.5654793837651773
11.217	3.562204849664233
11.218	3.557909301051811
11.219	3.552562247693619
11.22	3.5461331993553498
11.221	3.5349858609860907
11.222	3.5229140807934316
11.222999999999999	3.510105902168329
11.224	3.4967493685017175
11.225	3.483032523184601
11.225999999999999	3.4691434096079146
11.227	3.4552700711625906
11.228	3.441600551239636
11.229	3.4283228932299834
11.23	3.415625140524569
11.231	3.406376864653086
11.232	3.3979220640108876
11.233	3.390286265132028
11.234	3.383494994550601
11.235	3.377573778800661
11.236	3.3725481444162653
11.237	3.3684436179315003
11.238	3.3652857258804225
11.239	3.3630999947970963
11.24	3.361911951215597
11.241	3.363408401988934
11.242	3.365852909676538
11.243	3.369170317156775
11.244	3.3732854673080217
11.245000000000001	3.3781232030086605
11.246	3.383608367137048
11.247	3.3896658025715656
11.248000000000001	3.3962203521905985
11.249	3.4031968588724975
11.25	3.410520165495647
11.251	3.4174869442908897
11.252	3.424688279732478
11.253	3.432087085647095
11.254	3.4396462758614623
11.254999999999999	3.4473287642022883
11.256	3.455097464496296
11.257	3.4629152905701654
11.258	3.4707451562506204
11.259	3.4785499753643823
11.26	3.4862926617381325
11.261	3.4919694565307555
11.262	3.497629138519707
11.263	3.503353813814576
11.264	3.509225588524979
11.265	3.5153265687605355
11.266	3.521738860630832
11.267	3.5285445702454865
11.268	3.5358258037141206
11.269	3.5436646671463166
11.27	3.552143266651694
11.271	3.5651755362202135
11.272	3.578779522088361
11.273	3.5928050983730198
11.274000000000001	3.607102139191077
11.275	3.6215205186593424
11.276	3.6359101108947023
11.277000000000001	3.6501207900140424
11.278	3.6640024301341736
11.279	3.677404905371981
11.280000000000001	3.6901780898443493
11.281	3.700678210907441
11.282	3.710339313484893
11.283	3.719101795739666
11.284	3.7269060558347333
11.285	3.733692491933029
11.286	3.739401502197528
11.286999999999999	3.743973484791192
11.288	3.7473488378769866
11.289	3.749467959617861
11.29	3.7502712481767824
11.291	3.747773423871436
11.292	3.7439572704582607
11.293	3.738879893848412
11.294	3.7325983999530368
11.295	3.7251698946833165
11.296	3.716651483950401
11.297	3.70710027366543
11.298	3.696573369739598
11.299	3.6851278780840473
11.3	3.6728209046099147
11.301	3.656662009377709
11.302	3.6399405438977896
11.303	3.6228983138298108
11.304	3.6057771248335198
11.305	3.588818782568572
11.306000000000001	3.5722650926946242
11.307	3.556357860871422
11.308	3.5413388927586205
11.309000000000001	3.5274499940158828
11.31	3.5149329703029433
11.311	3.5093942115949504
11.312	3.5053858129139512
11.313	3.5028244535974786
11.314	3.5016268129830763
11.315	3.501709570408274
11.315999999999999	3.502989405210607
11.317	3.505382996727616
11.318	3.5088070242968277
11.318999999999999	3.5131781672557802
11.32	3.5184131049420198
11.321	3.5242568547604374
11.322	3.530808161734694
11.323	3.5379941089558318
11.324	3.5457417795148523
11.325	3.5539782565027953
11.326	3.5626306230107048
11.327	3.5716259621295774
11.328	3.5808913569504557
11.329	3.590353890564385
11.33	3.599940646062359
11.331	3.607879101225559
11.332	3.6158989508373063
11.333	3.624030284371016
11.334	3.6323031913001453
11.335	3.640747761098153
11.336	3.649394083238454
11.337	3.658272247194505
11.338000000000001	3.667412342439767
11.339	3.676844458447651
11.34	3.6865986846916163
11.341000000000001	3.6975892782108812
11.342	3.70890857500002
11.343	3.720533078619419
11.344	3.732439292629446
11.345	3.74460372059049
11.346	3.7570028660628756
11.347	3.769613232606992
11.347999999999999	3.782411323783207
11.349	3.795373643151911
11.35	3.808476694273425
11.350999999999999	3.8244476860264207
11.352	3.840345707239784
11.353	3.8559805520605974
11.354	3.871162014636027
11.355	3.8856998891132375
11.356	3.8994039696393155
11.357	3.912084050361426
11.358	3.9235499254267263
11.359	3.9336113889823148
11.36	3.9420782351753516
11.361	3.945198682289929
11.362	3.946559953418834
11.363	3.94618769579182
11.364	3.9441075566386306
11.365	3.9403451831890197
11.366	3.9349262226727335
11.367	3.9278763223195052
11.368	3.9192211293591077
11.369	3.9089862910212765
11.370000000000001	3.8971974545357377
11.371	3.8796389157876647
11.372	3.860834724948045
11.373000000000001	3.8410675808432324
11.374	3.820620182299689
11.375	3.799775228143771
11.376	3.7788154172018684
11.377	3.7580234483003356
11.378	3.7376820202656376
11.379	3.7180738319241278
11.379999999999999	3.6994815821021962
11.381	3.686483340074339
11.382	3.6748061087371613
11.383	3.664472261435326
11.384	3.6555041715135044
11.385	3.6479242123164144
11.386	3.6417547571887257
11.387	3.637018179475117
11.388	3.6337368525202915
11.389	3.6319331496689258
11.39	3.631629444265707
11.391	3.633623181852745
11.392	3.63711468950473
11.393	3.6420793664937885
11.394	3.6484926120920176
11.395	3.65632982557154
11.396	3.6655664062044884
11.397	3.6761777532629454
11.398	3.6881392660190415
11.399000000000001	3.701426343744917
11.4	3.7160143857126395
11.401	3.7352177277088505
11.402000000000001	3.7554704727024406
11.403	3.776545660176695
11.404	3.7982163296150078
11.405000000000001	3.8202555205007744
11.406	3.842436272317275
11.407	3.8645316245479058
11.408	3.886314616676024
11.409	3.9075582881850255
11.41	3.9280356785581914
11.411	3.943171012088144
11.411999999999999	3.9573497080060314
11.413	3.9706083703522497
11.414	3.9829836031671264
11.415	3.99451201049106
11.416	4.005230196364442
11.417	4.01517476482761
11.418	4.024382319920956
11.419	4.032889465684869
11.42	4.040732806159694
11.421	4.049293502502302
11.422	4.057182113326507
11.423	4.064353754362568
11.424	4.070763541340781
11.425	4.0763665899914425
11.426	4.081118016044815
11.427	4.084972935231193
11.428	4.087886463280867
11.429	4.08981371592411
11.43	4.09070980889121
11.431000000000001	4.089531827947418
11.432	4.087293405452602
11.433	4.084010143801592
11.434000000000001	4.079697645389213
11.435	4.074371512610309
11.436	4.068047347859708
11.437	4.06074075353224
11.438	4.052467332022721
11.439	4.043242685726013
11.44	4.033082417036934
11.440999999999999	4.0204487239077595
11.442	4.007004758899644
11.443	3.992860270131257
11.443999999999999	3.9781250057211994
11.445	3.9629087137880656
11.446	3.9473211424505332
11.447	3.9314720398271983
11.448	3.915471154036655
11.449	3.8994282331975834
11.45	3.8834530254285777
11.451	3.865717735678615
11.452	3.8483870820947605
11.453	3.83168823965437
11.454	3.8158483833348025
11.455	3.8010946881135026
11.456	3.787654328967828
11.457	3.7757544808751464
11.458	3.7656223188128877
11.459	3.7574850177584165
11.46	3.7515697526891114
11.461	3.7527443554849182
11.462	3.7563140922871874
11.463000000000001	3.7622248861398324
11.464	3.770422660086732
11.465	3.780853337171795
11.466000000000001	3.7934628404389468
11.467	3.8081970929320423
11.468	3.825002017695003
11.469	3.843823537771729
11.47	3.864607576206159
11.471	3.892120934888629
11.472	3.9211964835410202
11.472999999999999	3.951487970731687
11.474	3.9826491450290398
11.475	4.0143337550013225
11.475999999999999	4.046195549216944
11.477	4.077888276244316
11.478	4.1090656846516795
11.479	4.1393815230074456
11.48	4.16848953988002
11.481	4.190936019225716
11.482	4.211791717534693
11.483	4.231019926685151
11.484	4.248583938555192
11.485	4.2644470450230205
11.486	4.278572537966827
11.487	4.2909237092647325
11.488	4.3014638507949305
11.489	4.310156254435604
11.49	4.316964212064892
11.491	4.321708587512057
11.492	4.324503732707158
11.493	4.325321571531319
11.494	4.324134027865681
11.495000000000001	4.320913025591371
11.496	4.315630488589533
11.497	4.308258340741297
11.498000000000001	4.298768505927779
11.499	4.287132908030146
11.5	4.273323470929516
11.501	4.250543363131499
11.502	4.225943491491224
11.503	4.199906007488429
11.504	4.172813062602723
11.504999999999999	4.145046808313755
11.506	4.116989396101126
11.507	4.089022977444587
11.508	4.061529703823737
11.509	4.034891726718181
11.51	4.009491197607662
11.511	3.991874868774884
11.512	3.975886678726485
11.513	3.9615351667722876
11.514	3.9488288722220277
11.515	3.9377763343854526
11.516	3.928386092572368
11.517	3.9206666860925177
11.518	3.9146266542556583
11.519	3.910274536371577
11.52	3.9076188717500275
11.521	3.907827539657955
11.522	3.9096794764202385
11.523	3.9131129583189352
11.524000000000001	3.9180662616361137
11.525	3.9244776626538136
11.526	3.9322854376541008
11.527000000000001	3.941427862919051
11.528	3.951843214730689
11.529	3.963469769371088
11.530000000000001	3.9762458031223304
11.531	3.990391419890224
11.532	4.005545987871004
11.533	4.021630702884682
11.534	4.038566760751296
11.535	4.056275357290798
11.536	4.074677688323226
11.536999999999999	4.093694949668589
11.538	4.113248337146934
11.539	4.1332590465782
11.54	4.153648273782431
11.541	4.176761964400127
11.542	4.199949609896194
11.543	4.222985451556111
11.544	4.245643730665354
11.545	4.267698688509281
11.546	4.288924566373368
11.547	4.30909560554309
11.548	4.327986047303809
11.549	4.345370132941
11.55	4.361022103740129
11.551	4.37085168693954
11.552	4.378731850844283
11.553	4.3846710497123516
11.554	4.388677737801707
11.555	4.39076036937035
11.556000000000001	4.39092739867626
11.557	4.389187279977422
11.558	4.385548467531824
11.559000000000001	4.380019415597437
11.56	4.372608578432267
11.561	4.361699498501406
11.562	4.349024021358322
11.563	4.33468908076357
11.564	4.318801610477785
11.565	4.301468544261527
11.565999999999999	4.282796815875379
11.567	4.262893359079888
11.568	4.241865107635707
11.568999999999999	4.219818995303387
11.57	4.196861955843469
11.571	4.1693273594719615
11.572	4.141324404314953
11.573	4.113188724953865
11.574	4.085255955970268
11.575	4.057861731945587
11.576	4.031341687461244
11.577	4.006031457098806
11.578	3.982266675439697
11.579	3.960382977065352
11.58	3.9407159965573197
11.581	3.92979424667547
11.582	3.9213851578726153
11.583	3.9154490387800487
11.584	3.9119461980290158
11.585	3.9108369442507813
11.586	3.912081586076612
11.587	3.9156404321377667
11.588000000000001	3.921473791065522
11.589	3.929541971491121
11.59	3.9398052820458345
11.591000000000001	3.953033912491982
11.592	3.968329206624839
11.593	3.9856023893707793
11.594	4.004764685656156
11.595	4.025727320407359
11.596	4.048401518550668
11.597	4.072698505012472
11.597999999999999	4.098529504719121
11.599	4.125805742597018
11.6	4.15443844357242
11.600999999999999	4.190457691720616
11.602	4.227285012870717
11.603	4.264460792000527
11.604	4.301525414088047
11.605	4.338019264111276
11.606	4.373482727048018
11.607	4.407456187876276
11.608	4.439480031574038
11.609	4.469094643119127
11.61	4.495840407489537
11.611	4.5111851893616
11.612	4.523231137669468
11.613	4.5320078810457485
11.614	4.537545048123029
11.615	4.539872267533867
11.616	4.539019167910855
11.617	4.535015377886561
11.618	4.527890526093579
11.619	4.517674241164483
11.620000000000001	4.504396151731825
11.621	4.482361241372111
11.622	4.457670731959238
11.623000000000001	4.430701200310956
11.624	4.401829223245159
11.625	4.371431377579598
11.626	4.339884240132072
11.627	4.307564387720321
11.628	4.274848397162258
11.629	4.242112845275624
11.629999999999999	4.209734308878217
11.631	4.182396945225886
11.632	4.155908685217331
11.633	4.130385040189204
11.634	4.105941521478164
11.635	4.082693640421001
11.636	4.06075690835437
11.637	4.040246836614938
11.638	4.021278936539479
11.639	4.003968719464658
11.64	3.9884316967271487
11.641	3.9728908895475756
11.642	3.9594689957494187
11.643	3.9483962230400365
11.644	3.9399027791268444
11.645	3.9342188717171966
11.646	3.9315747085184674
11.647	3.932200497238042
11.648	3.93632644558329
11.649000000000001	3.9441827612616036
11.65	3.9559996519803318
11.651	3.985332504881715
11.652000000000001	4.018278761605923
11.653	4.054261043227798
11.654	4.092701970822357
11.655000000000001	4.133024165464634
11.656	4.174650248229447
11.657	4.217002840191828
11.658	4.259504562426738
11.659	4.301578036009213
11.66	4.342645882014062
11.661	4.3751356346680135
11.661999999999999	4.405888946551811
11.663	4.43475238339794
11.664	4.461572510938729
11.665	4.486195894906668
11.666	4.508469101034228
11.667	4.528238695053763
11.668	4.54535124269775
11.669	4.559653309698646
11.67	4.570991461788834
11.671	4.5749793279040905
11.672	4.575952952197576
11.673	4.574015442025762
11.674	4.56926990474513
11.675	4.561819447712139
11.676	4.551767178283292
11.677	4.539216203815053
11.678	4.52426963166387
11.679	4.50703056918627
11.68	4.487602123738706
11.681000000000001	4.464047304818253
11.682	4.438632959935333
11.683	4.411585838740888
11.684000000000001	4.383132690885849
11.685	4.353500266021299
11.686	4.32291531379817
11.687000000000001	4.291604583867388
11.688	4.259794825880046
11.689	4.227712789487073
11.69	4.19558522433945
11.690999999999999	4.160095171697997
11.692	4.125227859809261
11.693	4.091424808529811
11.693999999999999	4.059127537716032
11.695	4.028777567224317
11.696	4.0008164169112215
11.697	3.9756856066331343
11.698	3.953826656246467
11.699	3.9356810856077433
11.7	3.921690414573367
11.701	3.92512046668929
11.702	3.9328112275958156
11.703	3.9444269866227564
11.704	3.9596320330999535
11.705	3.9780906563571636
11.706	3.999467145724221
11.707	4.023425790530982
11.708	4.04963088010717
11.709	4.077746703782639
11.71	4.107437550887251
11.711	4.137027259915824
11.712	4.167601810477647
11.713000000000001	4.198906731347126
11.714	4.230687551298499
11.715	4.2626897991061705
11.716000000000001	4.294659003544546
11.717	4.326340693387864
11.718	4.357480397410527
11.719	4.387823644386887
11.72	4.417115963091344
11.721	4.444533751033601
11.722	4.470426161056514
11.722999999999999	4.494573214738344
11.724	4.516754933657391
11.725	4.536751339391836
11.725999999999999	4.554342453519982
11.727	4.569308297620113
11.728	4.581428893270439
11.729	4.590484262049248
11.73	4.596254425534809
11.731	4.5916579879354975
11.732	4.583752231676414
11.733	4.572733021812758
11.734	4.558796223399792
11.735	4.542137701492723
11.736	4.522953321146734
11.737	4.501438947417118
11.738	4.477790445359066
11.739	4.452203680027751
11.74	4.424874516478488
11.741	4.392941107584448
11.742	4.359842346472618
11.743	4.3259594140881585
11.744	4.291673491376053
11.745000000000001	4.257365759281281
11.746	4.223417398749006
11.747	4.190209590724207
11.748000000000001	4.1581235161518695
11.749	4.12754035597715
11.75	4.098841291145029
11.751	4.077066608365839
11.752	4.057656012772917
11.753	4.040708315264991
11.754	4.026322326740687
11.754999999999999	4.014596858098663
11.756	4.0056307202375665
11.757	3.999522724056089
11.758	3.9963716804528717
11.759	3.9962764003265776
11.76	3.9993356945758674
11.761	4.01047890882492
11.762	4.024681559566567
11.763	4.041749698019082
11.764	4.061489375400814
11.765	4.083706642930132
11.766	4.108207551825278
11.767	4.134798153304619
11.768	4.16328449858653
11.769	4.1934726388892365
11.77	4.225168625431113
11.771	4.26218334531167
11.772	4.300075296541854
11.773	4.338407813013928
11.774000000000001	4.376744228620157
11.775	4.414647877252602
11.776	4.451682092803527
11.777000000000001	4.487410209165193
11.778	4.521395560229671
11.779	4.55320147988922
11.780000000000001	4.582391302036091
11.781	4.600345022138392
11.782	4.615305272416842
11.783	4.627331346668121
11.784	4.636482538688923
11.785	4.642818142275897
11.786	4.646397451225742
11.786999999999999	4.64727975933514
11.788	4.645524360400764
11.789	4.641190548219303
11.79	4.634337616587436
11.791	4.624922142142293
11.792	4.613112361122516
11.793	4.598973792607167
11.794	4.582571955675292
11.795	4.563972369406025
11.796	4.543240552878415
11.797	4.520442025171497
11.798	4.495642305364429
11.799	4.468906912536247
11.8	4.440301365765977
11.801	4.401282662189631
11.802	4.361046571432018
11.803	4.320180341174757
11.804	4.2792712190996856
11.805	4.238906452888424
11.806000000000001	4.199673290222595
11.807	4.162158978784031
11.808	4.126950766254354
11.809000000000001	4.094635900315201
11.81	4.06580162864838
11.811	4.05118626936202
11.812000000000001	4.0406107833218154
11.813	4.034047201820013
11.814	4.031467556148797
11.815	4.032843877600377
11.815999999999999	4.038148197466959
11.817	4.047352547040772
11.818	4.06042895761399
11.818999999999999	4.0773494604788345
11.82	4.098086086927554
11.821	4.130515537707068
11.822	4.166226103778785
11.823	4.204710745558936
11.824	4.245462423463545
11.825	4.2879740979088385
11.826	4.3317387293110565
11.827	4.376249278086203
11.828	4.420998704650516
11.829	4.465479969420233
11.83	4.509186032811359
11.831	4.545706021415443
11.832	4.580794537583984
11.833	4.614302349843603
11.834	4.646080226721113
11.835	4.675978936743313
11.836	4.7038492484368435
11.837	4.729541930328506
11.838000000000001	4.75290775094509
11.839	4.7737974788132576
11.84	4.792061882459801
11.841000000000001	4.809857245819244
11.842	4.8245890938039935
11.843	4.835968466734301
11.844	4.843706404930384
11.845	4.847513948712464
11.846	4.847102138400745
11.847	4.842182014315453
11.847999999999999	4.832464616776807
11.849	4.817660986104993
11.85	4.797482162620282
11.850999999999999	4.751399995852379
11.852	4.700591334535562
11.853	4.645993836613897
11.854	4.5885451600311775
11.855	4.529182962731182
11.856	4.468844902658003
11.857	4.408468637755421
11.858	4.348991825967212
11.859	4.291352125237472
11.86	4.236487193509976
11.861	4.197625832213373
11.862	4.162669638019893
11.863	4.131811351086389
11.864	4.1052437115697415
11.865	4.083159459626969
11.866	4.0657513354149435
11.867	4.053212079090572
11.868	4.045734430810822
11.869	4.043511130732592
11.870000000000001	4.046734919012817
11.871	4.066533042783506
11.872	4.091501037834057
11.873000000000001	4.1211689469290205
11.874	4.155066812832784
11.875	4.192724678309892
11.876	4.233672586124837
11.877	4.277440579042195
11.878	4.323558699826304
11.879	4.371556991241732
11.879999999999999	4.420965496052976
11.881	4.469330563648546
11.882	4.5182861540098065
11.883	4.567482533742312
11.884	4.616569969451618
11.885	4.665198727743016
11.886	4.713019075222063
11.887	4.759681278494309
11.888	4.804835604165055
11.889	4.848132318839854
11.89	4.889221689124244
11.891	4.9324035044321475
11.892	4.97239671929938
11.893	5.008569811070344
11.894	5.040291257089251
11.895	5.0669295347005106
11.896	5.087853121248496
11.897	5.102430494077471
11.898	5.110030130531822
11.899000000000001	5.110020507955882
11.9	5.101770103693991
11.901	5.05470651367379
11.902000000000001	4.999953695529963
11.903	4.938694725480784
11.904	4.872112679744243
11.905000000000001	4.80139063453829
11.906	4.727711666081257
11.907	4.652258850591101
11.908	4.576215264285902
11.909	4.500763983383606
11.91	4.427088084102561
11.911	4.369491364205641
11.911999999999999	4.31524098312085
11.913	4.264724821821034
11.914	4.218330761279307
11.915	4.176446682468509
11.916	4.139460466361511
11.917	4.107759993931378
11.918	4.081733146150972
11.919	4.061767803993198
11.92	4.048251848431059
11.921	4.054446225034479
11.922	4.067085564446233
11.923	4.085777561906059
11.924	4.110129912653751
11.925	4.139750311929149
11.926	4.174246454971927
11.927	4.213226037021912
11.928	4.256296753318966
11.929	4.303066299102714
11.93	4.353142369613011
11.931000000000001	4.408097945705723
11.932	4.465456328785297
11.933	4.5247061058724585
11.934000000000001	4.585335863987945
11.935	4.6468341901521715
11.936	4.708689671385874
11.937000000000001	4.770390894709791
11.938	4.831426447144332
11.939	4.891284915710238
11.94	4.949454887428137
11.941	5.011612262060866
11.942	5.070683325235699
11.943	5.125781675322341
11.943999999999999	5.176020910690388
11.945	5.220514629709506
11.946	5.258376430749132
11.947	5.288719912178941
11.948	5.31065867236856
11.949	5.323306309687504
11.95	5.325776422505412
11.951	5.2807690948336985
11.952	5.226018319058273
11.953	5.162844573206723
11.954	5.092568335306574
11.955	5.016510083385737
11.956	4.935990295471749
11.957	4.8523294495921165
11.958	4.7668480237747985
11.959	4.680866496047304
11.96	4.595705344437141
11.961	4.525537646505012
11.962	4.458052335319455
11.963000000000001	4.393790943481792
11.964	4.333295003593683
11.965	4.277106048256442
11.966000000000001	4.225765610071415
11.967	4.179815221640217
11.968	4.139796415564183
11.969	4.106250724444744
11.97	4.079719680883294
11.971	4.074791564101692
11.972	4.077109842103994
11.972999999999999	4.08636472951464
11.974	4.10224644095811
11.975	4.124445191058787
11.975999999999999	4.1526511944411375
11.977	4.186554665729669
11.978	4.225845819548701
11.979	4.270214870522735
11.98	4.319352033276302
11.981	4.378330904744275
11.982	4.441132051645994
11.983	4.507119423011439
11.984	4.575656967870236
11.985	4.646108635252359
11.986	4.717838374187799
11.987	4.79021013370616
11.988	4.8625878628374295
11.989	4.934335510611595
11.99	5.004817026058261
11.991	5.073396358207418
11.992	5.1394374560890395
11.993	5.202304268732752
11.994	5.2613607451685365
11.995000000000001	5.315970834426346
11.996	5.365498485535846
11.997	5.409307647526998
11.998000000000001	5.446762269429726
11.999	5.477226300273754
12.	5.500063689089017

==> anc/Fig5-AV2_chi1.dat <==
9.	0.014395119204684776
9.001	0.01441062037964689
9.002	0.014426157132969736
9.003	0.014441729439533252
9.004	0.014457337274217458
9.005	0.014472980611902374
9.006	0.014488659427467937
9.007	0.014504373695794168
9.008	0.014520123391761057
9.009	0.014535908490248625
9.01	0.01455172896613681
9.011	0.01456758479430563
9.012	0.014583475949635109
9.013	0.014599402407005179
9.014	0.014615364141295863
9.015	0.01463136112738718
9.016	0.014647393340159067
9.017	0.014663460754491547
9.018	0.014679563345264636
9.019	0.014695701087358272
9.02	0.014711873955652476
9.021	0.01472807844428284
9.022	0.014744318219827935
9.023	0.01476059346812199
9.024	0.014776904374999206
9.025	0.01479325112629381
9.026	0.014809633907839948
9.027	0.014826052905471844
9.028	0.014842508305023733
9.029	0.014859000292329751
9.03	0.014875529053224132
9.031	0.014892094761564648
9.032	0.014908697615887742
9.033	0.014925337802753489
9.034	0.014942015508721965
9.035	0.014958730920353156
9.036	0.014975484224207136
9.037	0.014992275606843984
9.038	0.015009105254823685
9.039	0.015025973354706311
9.04	0.015042880093051913
9.041	0.015059829458931941
9.042	0.015076817605939768
9.043	0.015093844490180239
9.044	0.015110910067758191
9.045	0.015128014294778376
9.046	0.015145157127345637
9.047	0.015162338521564813
9.048	0.015179558433540656
9.049	0.015196816819378005
9.05	0.015214113635181704
9.051	0.015231441807583108
9.052	0.015248808748189143
9.053	0.015266214839133341
9.054	0.015283660462549142
9.055	0.015301146000570079
9.056	0.015318671835329652
9.057	0.015336238348961393
9.058	0.015353845923598742
9.059	0.01537149494137523
9.06	0.015389185784424395
9.061	0.01540692530207537
9.062	0.015424707017314734
9.063	0.015442530920324767
9.064	0.015460397001287655
9.065	0.015478305250385672
9.066	0.015496255657801099
9.067	0.01551424821371612
9.068	0.015532282908313013
9.069	0.015550359731774058
9.07	0.015568478674281435
9.071	0.015586635056401876
9.072	0.01560483382094018
9.073	0.015623075241085629
9.074	0.01564135959002741
9.075	0.0156596871409548
9.076	0.015678058167057085
9.077	0.015696472941523452
9.078	0.01571493173754318
9.079	0.015733434828305554
9.08	0.015751982486999758
9.081	0.01577057584772097
9.082	0.01578921427057646
9.083	0.0158078979765793
9.084	0.01582662718674266
9.085	0.0158454021220797
9.086	0.015864223003603496
9.087	0.015883090052327214
9.088	0.01590200348926399
9.089	0.015920963535426987
9.09	0.01593997041182928
9.091	0.01595902964507447
9.092	0.015978135829034356
9.093	0.015997288863171068
9.094	0.01601648864694684
9.095	0.016035735079823907
9.096	0.0160550280612644
9.097	0.016074367490730546
9.098	0.01609375326768459
9.099	0.016113185291588655
9.1	0.016132663461904978
9.101	0.016152177092777643
9.102	0.01617173731052136
9.103	0.0161913446561328
9.104	0.016210999670608597
9.105	0.016230702894945416
9.106	0.016250454870139822
9.107	0.01627025613718848
9.108	0.01629010723708806
9.109	0.016310008710835124
9.11	0.01632996109942634
9.111	0.01634997411413086
9.112	0.016370038569898673
9.113	0.016390154451952355
9.114	0.01641032174551449
9.115	0.01643054043580754
9.116	0.016450810508054095
9.117	0.016471131947476722
9.118	0.0164915047392979
9.119	0.016511928868740207
9.12	0.016532404321026185
9.121	0.01655292552538247
9.122	0.016573498359754496
9.123	0.01659412314609188
9.124	0.016614800206344222
9.125	0.01663552986246102
9.126	0.016656312436391877
9.127	0.016677148250086406
9.128	0.0166980376254941
9.129	0.016718980884564562
9.13	0.016739978349247404
9.131	0.016761030138254085
9.132	0.016782136789089706
9.133	0.01680329863602129
9.134	0.016824516013315898
9.135	0.016845789255240485
9.136	0.016867118696062118
9.137	0.016888504670047853
9.138	0.016909947511464647
9.139	0.01693144755457956
9.14	0.016953005133659663
9.141	0.016974627437344073
9.142	0.016996307530111186
9.143	0.01701804533081157
9.144	0.01703984075829569
9.145	0.017061693731414102
9.146	0.017083604169017386
9.147	0.01710557198995599
9.148	0.01712759711308048
9.149	0.0171496794572414
9.15	0.017171818941289305
9.151	0.01719400339355727
9.152	0.017216245556171877
9.153	0.017238546080742333
9.154	0.017260905618877713
9.155	0.01728332482218722
9.156	0.017305804342280053
9.157	0.017328344830765296
9.158	0.017350946939252144
9.159	0.017373611319349804
9.16	0.017396338622667352
9.161	0.01741914005544198
9.162	0.017442005074980473
9.163	0.017464933693217492
9.164	0.017487925922087814
9.165	0.017510981773526172
9.166	0.017534101259467347
9.167	0.017557284391845993
9.168	0.01758053118259689
9.169	0.017603841643654815
9.17	0.017627215786954423
9.171	0.01765064701382697
9.172	0.017674142347453393
9.173	0.017697702200410986
9.174	0.017721326985277164
9.175	0.017745017114629346
9.176	0.01776877300104482
9.177	0.017792595057101006
9.178	0.017816483695375317
9.179	0.017840439328445045
9.18	0.01786446236888761
9.181	0.017888552345468954
9.182	0.017912710608142257
9.183	0.017936937623049133
9.184	0.01796123385633133
9.185	0.01798559977413059
9.186	0.01801003584258854
9.187	0.018034542527846923
9.188	0.018059120296047483
9.189	0.01808376961333184
9.19	0.01810849094584174
9.191	0.018133295578305068
9.192	0.018158172502605412
9.193	0.018183121529212642
9.194	0.01820814246859661
9.195	0.01823323513122705
9.196	0.01825839932757382
9.197	0.018283634868106736
9.198	0.018308941563295662
9.199	0.018334319223610326
9.2	0.018359767659520587
9.201	0.018385266885278546
9.202	0.01841083770734246
9.203	0.018436481135952972
9.204	0.018462198181350715
9.205	0.01848798985377619
9.206	0.018513857163470027
9.207	0.01853980112067287
9.208	0.01856582273562521
9.209	0.018591923018567685
9.21	0.018618102979740935
9.211	0.01864438059760008
9.212	0.018670738885794482
9.213	0.0186971778261881
9.214	0.018723697400644917
9.215	0.01875029759102879
9.216	0.018776978379203713
9.217	0.01880373974703368
9.218	0.018830581676382543
9.219	0.01885750414911429
9.22	0.018884507147092923
9.221	0.01891158246566785
9.222	0.018938738769369894
9.223	0.018965976536215443
9.224	0.018993296244220734
9.225	0.019020698371402155
9.226	0.019048183395776085
9.227	0.01907575179535877
9.228	0.019103404048166593
9.229	0.019131140632215892
9.23	0.01915896202552305
9.231	0.01918686439419683
9.232	0.019214852789488816
9.233	0.01924292795074313
9.234	0.019271090617303727
9.235	0.019299341528514723
9.236	0.019327681423720232
9.237	0.019356111042264215
9.238	0.019384631123490786
9.239	0.019413242406744056
9.24	0.019441945631367988
9.241	0.019470760645014313
9.242	0.019499667920640278
9.243	0.019528667039510592
9.244	0.01955775758289012
9.245	0.01958693913204368
9.246	0.01961621126823613
9.247	0.01964557357273218
9.248	0.019675025626796697
9.249	0.019704567011694547
9.25	0.01973419730869044
9.251	0.019763881380198307
9.252	0.01979365563050673
9.253	0.0198235217450532
9.254	0.019853481409275366
9.255	0.01988353630861088
9.256	0.019913688128497233
9.257	0.01994393855437207
9.258	0.019974289271672992
9.259	0.02000474196583765
9.26	0.020035298322303528
9.261	0.020065992049932424
9.262	0.02009679086992426
9.263	0.02012769452690294
9.264	0.020158702765492535
9.265	0.020189815330317107
9.266	0.020221031966000558
9.267	0.020252352417166962
9.268	0.02028377642844038
9.269	0.020315303744444718
9.27	0.02034693410980404
9.271	0.020378647503679716
9.272	0.02041046463406518
9.273	0.020442386443491323
9.274000000000001	0.020474413874489054
9.275	0.0205065478695891
9.276	0.020538789371322357
9.277	0.02057113932221967
9.278	0.02060359866481194
9.279	0.020636168341629894
9.28	0.020668849295204433
9.281	0.02070164279366285
9.282	0.020734549434206367
9.283	0.020767570139632766
9.284	0.020800705832739838
9.285	0.02083395743632519
9.286	0.020867325873186616
9.287	0.020900812066121894
9.288	0.020934416937928642
9.289	0.020968141411404642
9.29	0.021001986409347626
9.291	0.021035976207963852
9.292	0.02107008696128437
9.293	0.021104318176748876
9.294	0.02113866936179707
9.295	0.021173140023868473
9.296	0.021207729670402777
9.297	0.02124243780883969
9.298	0.021277263946618722
9.299	0.021312207591179574
9.3	0.021347268249961953
9.301	0.02138240005851403
9.302	0.021417650645978444
9.303	0.02145302226960649
9.304	0.021488517186649278
9.305	0.021524137654358108
9.306	0.021559885929984212
9.307	0.021595764270778892
9.308	0.021631774933993254
9.309	0.0216679201768786
9.31	0.021704202256686223
9.311	0.021740666829106036
9.312	0.021777270122742123
9.313	0.021814011764637372
9.314	0.021850891381834478
9.315	0.02188790860137633
9.316	0.02192506305030581
9.317	0.021962354355665615
9.318	0.02199978214449863
9.319	0.02203734604384775
9.32	0.02207504568075566
9.321	0.022112850514378408
9.322	0.022150792168002437
9.323	0.022188872097027416
9.324	0.022227091756852817
9.325	0.022265452602878304
9.326	0.02230395609050355
9.327	0.022342603675128015
9.328	0.022381396812151375
9.329	0.0224203369569733
9.33	0.02245942556499325
9.331	0.022498666416319892
9.332	0.02253805850075245
9.333	0.02257760313279893
9.334	0.02261730162696755
9.335	0.02265715529776653
9.336	0.022697165459703867
9.337	0.02273733342728779
9.338	0.022777660515026443
9.339	0.022818148037428047
9.34	0.0228587973090006
9.341	0.022899641845754836
9.342	0.022940648809090254
9.343	0.02298181756190864
9.344	0.023023147467112003
9.345	0.023064637887602345
9.346	0.02310628818628146
9.347	0.023148097726051354
9.348	0.023190065869814036
9.349	0.023232191980471294
9.35	0.02327447542092513
9.351	0.023316849610628736
9.352	0.023359383852505376
9.353	0.023402081506029713
9.354	0.02344494593067634
9.355	0.02348798048591992
9.356	0.023531188531234898
9.357	0.023574573426095934
9.358	0.023618138529977697
9.359	0.02366188720235463
9.36	0.02370582280270139
9.361	0.023750014723032845
9.362	0.023794396288311103
9.363	0.023838966856038698
9.364	0.023883725783718168
9.365	0.023928672428851813
9.366	0.02397380614894217
9.367	0.024019126301491778
9.368	0.024064632244002928
9.369	0.024110323333978168
9.37	0.024156198928919945
9.371	0.024202208578082165
9.372	0.024248404465897495
9.373	0.02429478896855021
9.374	0.02434136446222459
9.375	0.02438813332310466
9.376	0.0244350979273747
9.377	0.024482260651218984
9.378	0.024529623870821537
9.379	0.024577189962366637
9.38	0.024624961302038565
9.381	0.024672938571393646
9.382	0.024721125943948565
9.383	0.024769525898592226
9.384	0.024818140914213613
9.385	0.024866973469701455
9.386	0.024916026043944748
9.387	0.024965301115832478
9.388	0.025014801164253368
9.389	0.025064528668096414
9.39	0.025114486106250604
9.391	0.025164753630725463
9.392	0.025215251339827317
9.393	0.02526597700498329
9.394	0.025316928397620238
9.395	0.02536810328916529
9.396	0.025419499451045564
9.397	0.025471114654687925
9.398	0.02552294667151949
9.399000000000001	0.025574993272967396
9.4	0.02562725223045849
9.401	0.02567958050189433
9.402	0.025732125206380584
9.403	0.025784892649497453
9.404	0.025837889136824842
9.405	0.02589112097394295
9.406	0.02594459446643197
9.407	0.02599831591987181
9.408	0.026052291639842674
9.409	0.02610652793192475
9.41	0.02616103110169795
9.411	0.026215934183337737
9.412	0.02627110907330812
9.413	0.026326554396668072
9.414	0.02638226877847687
9.415	0.026438250843793688
9.416	0.026494499217677797
9.417	0.02655101252518818
9.418	0.026607789391384105
9.419	0.026664828441324853
9.42	0.026722128300069394
9.421	0.026779608975521084
9.422	0.026837352474571242
9.423	0.026895362186954944
9.424	0.026953641502407595
9.425	0.02701219381066458
9.426	0.02707102250146099
9.427	0.027130130964532217
9.428	0.02718952258961366
9.429	0.0272492007664404
9.43	0.027309168884747825
9.431	0.02736941184902577
9.432	0.027429952654573
9.433	0.027490795811442505
9.434	0.027551945829687587
9.435	0.027613407219361556
9.436	0.02767518449051739
9.437	0.0277372821532084
9.438	0.02779970471748789
9.439	0.02786245669340884
9.44	0.027925542591024564
9.441	0.027989092953413463
9.442	0.028052978619238257
9.443	0.0281171964601871
9.444	0.02818174334794815
9.445	0.028246616154209217
9.446	0.028311811750658458
9.447	0.028377327008983915
9.448	0.028443158800873742
9.449	0.02850930399801575
9.45	0.028575759472098096
9.451	0.028642307347165195
9.452	0.028709172257557307
9.453	0.0287763640899713
9.454	0.028843892731104055
9.455	0.02891176806765208
9.456	0.028979999986312246
9.457	0.029048598373781435
9.458	0.029117573116756147
9.459	0.029186934101933265
9.46	0.02925669121600966
9.461	0.02932708335215506
9.462	0.029397877511412922
9.463	0.02946906970129981
9.464	0.02954065592933241
9.465	0.02961263220302702
9.466	0.029684994529900324
9.467	0.029757738917469016
9.468	0.02983086137324939
9.469	0.029904357904758132
9.47	0.029978224519511938
9.471	0.030052223136117207
9.472	0.030126598038207178
9.473	0.030201359420505204
9.474	0.030276517477734237
9.475	0.03035208240461763
9.476	0.03042806439587873
9.477	0.03050447364624049
9.478	0.03058132035042626
9.479	0.03065861470315926
9.48	0.030736366899162846
9.481	0.03081467305708445
9.482	0.03089345224021236
9.483	0.03097270943575936
9.484	0.031052449630937815
9.485	0.031132677812960502
9.486	0.031213398969040212
9.487	0.0312946180863893
9.488	0.03137634015222055
9.489	0.03145857015374676
9.49	0.03154131307818026
9.491	0.031624751997941465
9.492	0.03170870302199267
9.493	0.03179316034450333
9.494	0.03187811815964335
9.495	0.031963570661582494
9.496	0.03204951204449066
9.497	0.03213593650253732
9.498	0.03222283822989237
9.499	0.03231021142072573
9.5	0.03239805026920684
9.501	0.03248594099410549
9.502	0.03257431049077355
9.503	0.032663177679162284
9.504	0.032752561479223424
9.505	0.03284248081090873
9.506	0.03293295459416946
9.507	0.03302400174895735
9.508	0.033115641195223984
9.509	0.03320789185292112
9.51	0.033300772642
9.511	0.033394692791258423
9.512	0.033489257256720514
9.513	0.033584461303255944
9.514	0.03368030019573489
9.515	0.03377676919902752
9.516	0.033873863578003496
9.517	0.033971578597533005
9.518	0.03406990952248621
9.519	0.03416885161773278
9.52	0.03426840014814289
9.521	0.034368269268514134
9.522	0.034468752390762844
9.523	0.0345698618167333
9.524000000000001	0.03467160984826979
9.525	0.03477400878721604
9.526	0.034877070935416345
9.527	0.03498080859471479
9.528	0.035085234066955684
9.529	0.03519035965398275
9.53	0.035296197657640256
9.531	0.03540274567069633
9.532	0.03551003159553003
9.533	0.035618068625444824
9.534	0.03572686995374415
9.535	0.03583644877373089
9.536	0.035946818278708506
9.537	0.036057991661980454
9.538	0.0361699821168496
9.539	0.03628280283661942
9.54	0.03639646701459316
9.541	0.036511414550472805
9.542	0.03662720607016885
9.543	0.03674382890599092
9.544	0.036861270390248634
9.545	0.036979517855250985
9.546	0.037098558633307605
9.547	0.03721838005672811
9.548	0.0373389694578215
9.549	0.0374603141688974
9.55	0.037582401522265434
9.551	0.0377043635062024
9.552	0.03782709463608237
9.553	0.03795063408324724
9.554	0.03807502101903823
9.555	0.03820029461479723
9.556000000000001	0.03832649404186614
9.557	0.03845365847158617
9.558	0.03858182707529922
9.559	0.03871103902434696
9.56	0.03884133349007128
9.561	0.03897359260651923
9.562	0.03910696149367804
9.563	0.03924142823424077
9.564	0.03937698091089978
9.565	0.03951360760634813
9.566	0.0396512964032789
9.567	0.03979003538438443
9.568	0.03992981263235779
9.569	0.040070616229892074
9.57	0.0402124342596796
9.571	0.04035461178591592
9.572	0.040497818880609424
9.573	0.040642082597271235
9.574	0.040787429989411705
9.575	0.04093388811054195
9.576	0.041081484014173095
9.577	0.04123024475381548
9.578	0.041380197382980224
9.579	0.04153136895517847
9.58	0.04168378652392053
9.581	0.04183745092943258
9.582	0.04199241702719465
9.583	0.04214871345940101
9.584	0.04230636886824671
9.585	0.04246541189592684
9.586	0.04262587118463564
9.587	0.0427877753765682
9.588	0.0429511531139193
9.589	0.04311603303888405
9.59	0.04328244379365665
9.591	0.043451415238146204
9.592	0.04362191411697236
9.593	0.04379390839246785
9.594	0.04396736602696633
9.595	0.04414225498280145
9.596	0.04431854322230594
9.597	0.04449619870781344
9.598	0.044675189401657635
9.599	0.044855483266171225
9.6	0.045037048263687866
9.600999999999999	0.04521780819281447
9.602	0.045399899068321835
9.603	0.04558341274125336
9.604	0.04576844106265341
9.605	0.04595507588356634
9.606	0.04614340905503554
9.607	0.046333532428105374
9.608	0.04652553785382022
9.609	0.046719517183223445
9.61	0.04691556226735942
9.611	0.04711582105939559
9.612	0.04731820469600235
9.613	0.04752268041597421
9.614	0.047729215458105705
9.615	0.04793777706119025
9.616	0.04814833246402237
9.617	0.0483608489053966
9.618	0.04857529362410635
9.619	0.04879163385894614
9.62	0.04900983684871013
9.621	0.04922821825207886
9.622	0.04944849698372421
9.623	0.0496707403782052
9.624	0.04989501577008088
9.625	0.0501213904939091
9.626	0.05034993188424889
9.627	0.05058070727565931
9.628	0.050813784002698176
9.629	0.051049229399924546
9.63	0.05128711080189748
9.631	0.05152743852445605
9.632	0.05177034037655796
9.633	0.052015887148441804
9.634	0.05226414963034657
9.635	0.052515198612509945
9.636	0.05276910488517094
9.637	0.05302593923856858
9.638	0.053285772462940514
9.639	0.05354867534852577
9.64	0.05381471868556338
9.641	0.05408666638741245
9.642	0.05436173290160741
9.643	0.054639825798804206
9.644	0.054920852649657306
9.645	0.05520472102482264
9.646	0.05549133849495617
9.647	0.055780612630712316
9.648	0.05607245100274705
9.649000000000001	0.05636676118171632
9.65	0.05666345073827454
9.651	0.05695671532611802
9.652	0.05725252060964729
9.653	0.05755112033630378
9.654	0.057852768253527295
9.655	0.05815771810875924
9.656	0.05846622364944106
9.657	0.058778538623012536
9.658	0.05909491677691509
9.659	0.05941561185859018
9.66	0.05974087761547754
9.661	0.06007694352526789
9.662	0.0604177254396838
9.663	0.060763114940695286
9.664	0.06111300361027418
9.665	0.0614672830303917
9.666	0.06182584478301972
9.667	0.062188580450128206
9.668	0.062555381613689
9.669	0.06292613985567401
9.67	0.06330074675805313
9.671	0.06367391382632849
9.672	0.06405102666297023
9.673	0.0644322907939767
9.674	0.06481791174534826
9.675	0.0652080950430853
9.676	0.06560304621318616
9.677	0.06600297078165121
9.678	0.06640807427448085
9.679	0.06681856221767338
9.68	0.06723464013722917
9.681000000000001	0.06765633953408266
9.682	0.06808405050627178
9.683	0.06851798912677068
9.684	0.06895837146855276
9.685	0.06940541360459218
9.686	0.0698593316078608
9.687	0.07032034155133277
9.688	0.07078865950798234
9.689	0.07126450155078123
9.69	0.07174808375270368
9.691	0.07224891862989205
9.692	0.07275736239135182
9.693	0.0732730676892592
9.694	0.07379568717579046
9.695	0.07432487350311909
9.696	0.07486027932342132
9.697	0.07540155728887249
9.698	0.07594836005164891
9.699	0.07650034026392398
9.7	0.07705715057787398
9.701	0.07759773557452218
9.702	0.07814371101181038
9.703	0.07869598457653018
9.704	0.07925546395547324
9.705	0.07982305683542826
9.706	0.08039967090318688
9.707	0.0809862138455408
9.708	0.08158359334927864
9.709	0.08219271710119208
9.71	0.0828144927880729
9.711	0.08347295269647838
9.712	0.08414447842253636
9.713	0.08482857616214247
9.714	0.08552475211119351
9.715	0.08623251246558261
9.716	0.08695136342120657
9.717	0.0876808111739623
9.718	0.08842036191974278
9.719	0.0891695218544449
9.72	0.0899277971739656
9.721	0.09067226217973594
9.722	0.09142621447086993
9.723	0.09219051975201979
9.724	0.09296604372783365
9.725	0.09375365210296373
9.725999999999999	0.09455421058206083
9.727	0.0953685848697773
9.728	0.09619764067076107
9.729	0.09704224368966444
9.73	0.09790325963113979
9.731	0.09878078843810163
9.732	0.09967650798673763
9.733	0.10059133039150231
9.734	0.10152616776684524
9.735	0.10248193222722093
9.736	0.10345953588708398
9.737	0.1044598908608838
9.738	0.10548390926307495
9.739	0.10653250320811221
9.74	0.10760658481044469
9.741	0.10875470002031037
9.742	0.1099272402172426
9.743	0.11112223061655167
9.744	0.11233769643355412
9.745	0.11357166288356448
9.746	0.11482215518189942
9.747	0.11608719854386901
9.748	0.11736481818478993
9.749	0.11865303931997899
9.75	0.11994988716474607
9.751	0.12113914504497832
9.752	0.1223400038162965
9.753	0.12355741244488538
9.754	0.12479631989693608
9.755	0.12606167513863986
9.756	0.12735842713618126
9.757	0.1286915248557515
9.758	0.13006591726353955
9.759	0.13148655332573703
9.76	0.13295838200852786
9.761	0.13463392298155055
9.762	0.13636161082855344
9.763	0.1381374508367226
9.764	0.13995744829325327
9.765	0.14181760848534103
9.766	0.14371393670017146
9.767	0.14564243822494008
9.768	0.1475991183468426
9.769	0.1495799823530643
9.77	0.15158103553080085
9.771	0.15342527239439907
9.772	0.1552921945052781
9.773	0.15718829265201817
9.774000000000001	0.15912005762319975
9.775	0.1610939802073929
9.776	0.16311655119317808
9.777	0.16519426136913223
9.778	0.16733360152383622
9.779	0.1695410624458594
9.78	0.1718231349237825
9.781	0.17418050628760356
9.782	0.17662582250923706
9.783	0.17916592610202667
9.784	0.18180765957931677
9.785	0.18455786545443764
9.786	0.1874233862407334
9.787	0.19041106445154915
9.788	0.19352774260021385
9.789	0.1967802632000723
9.79	0.2001754687644641
9.791	0.2042472008530753
9.792	0.2084433635967502
9.793	0.21273886017269378
9.794	0.21710859375811173
9.795	0.22152746753018634
9.796	0.22597038466612324
9.797	0.23041224834312812
9.798	0.23482796173838308
9.799	0.23919242802909385
9.8	0.2434805503924659
9.801	0.24625603493166318
9.802	0.2489905089933049
9.803	0.25174440284998884
9.804	0.25457814677429813
9.805	0.2575521710388305
9.806000000000001	0.2607269059161846
9.807	0.26416278167894214
9.808	0.2679202285997013
9.809	0.27205967695105504
9.81	0.27664155700560467
9.811	0.28404780205478847
9.812	0.2918766421996873
9.813	0.3000478105602506
9.814	0.308481040256384
9.815	0.3170960644080364
9.816	0.325812616135158
9.817	0.33455042855765255
9.818	0.3432292347954701
9.819	0.35176876796856027
9.82	0.3600887611968275
9.821	0.3647372085752496
9.822	0.3692099300684285
9.823	0.37363100661600185
9.824	0.3781245191575838
9.825	0.3828145486328121
9.826	0.38782517598132565
9.827	0.39328048214273675
9.828	0.3993045480566836
9.829	0.40602145466280865
9.83	0.413555282900718
9.831	0.4219148876461168
9.832	0.4313465593004028
9.833	0.44198136220098666
9.834	0.4539503606853283
9.835	0.46738461909089696
9.836	0.48241520175508923
9.837	0.4991731730153716
9.838	0.5177895972091883
9.839	0.5383955386740217
9.84	0.5611220617472428
9.841	0.5822851379039292
9.842	0.6060621420932073
9.843	0.6328153564016734
9.844	0.6629070629160475
9.845	0.6966995437230734
9.846	0.7345550809093119
9.847	0.7768359565614997
9.848	0.8239044527664054
9.849	0.8761228516105424
9.85	0.9338534351806702
9.850999999999999	1.016786445062199
9.852	1.1047848123584694
9.853	1.1970394276710774
9.854	1.2927411816020848
9.855	1.3910809647535787
9.856	1.491249667727118
9.857	1.5924381811247856
9.858	1.6938373955486712
9.859	1.7946382016003233
9.86	1.8940314898818322
9.861	1.9766011798316239
9.862	2.0570304041945566
9.863	2.135395324552302
9.864	2.211772102486517
9.865	2.286236899578453
9.866	2.3588658774097713
9.867	2.429735197562118
9.868	2.498921021616765
9.869	2.566499511155363
9.87	2.6325468277594335
9.871	2.700697904477083
9.872	2.76725444830395
9.873	2.8320769377025
9.874	2.8950258511351876
9.875	2.9559616670641318
9.876	3.014744863951791
9.877	3.0712359202606057
9.878	3.1252953144527194
9.879	3.176783524990578
9.88	3.2255610303366096
9.881	3.2716004954273763
9.882	3.3146434130706526
9.883	3.3545434625485155
9.884	3.391154323143105
9.885	3.424329674136368
9.886	3.45392319481045
9.887	3.479788564447471
9.888	3.5017794623294165
9.889	3.5197495677384127
9.89	3.5335525599565587
9.891	3.5500115578539235
9.892	3.5615884108465092
9.893	3.5677144079383356
9.894	3.5678208381333953
9.895	3.561338990435719
9.896	3.54770015384929
9.897	3.5263356173781717
9.898	3.4966766700263605
9.899000000000001	3.4581546007977946
9.9	3.410200698696625
9.901	3.322131835138631
9.902	3.225318832933465
9.903	3.1210180973024144
9.904	3.0104860334673296
9.905	2.89497904664951
9.906	2.775753542070219
9.907	2.654065924951359
9.908	2.531172600514201
9.909	2.408329973980004
9.91	2.286794450570685
9.911	2.186476748300183
9.912	2.0888483951854484
9.913	1.994035232036631
9.914	1.9021630996633558
9.915	1.813357838875425
9.916	1.727745290482491
9.917	1.6454512952946598
9.918	1.5666016941215781
9.919	1.4913223277729173
9.92	1.4197390370587464
9.921	1.3566076384467753
9.922	1.2971433925033227
9.923	1.2411915354530652
9.924	1.18859730352036
9.925	1.1392059329295883
9.926	1.0928626599053908
9.927	1.049412720672143
9.928	1.0087013514542413
9.929	0.9705737884762956
9.93	0.9348752679626972
9.931000000000001	0.901618022335547
9.932	0.8704701706400586
9.933	0.8412668281189584
9.934	0.8138431100150338
9.935	0.7880341315710283
9.936	0.7636750080298208
9.937	0.7406008546341517
9.938	0.7186467866267705
9.939	0.6976479192505425
9.94	0.6774393677482156
9.941	0.6544413097635633
9.942	0.6321107640535177
9.943	0.6104898117759143
9.944	0.5896205340885933
9.945	0.5695450121495055
9.946	0.55030532711649
9.947	0.5319435601474236
9.948	0.5145017924001528
9.949	0.49802210503261624
9.95	0.48254657920265887
9.951	0.47025513631277943
9.952	0.45892245120082253
9.953	0.4484610389492094
9.954	0.4387834146403675
9.955	0.429802093356775
9.956	0.421429590180858
9.957	0.4135784201950469
9.958	0.4061610984818136
9.959	0.3990901401235875
9.96	0.3922780602028007
9.961	0.3840747668746656
9.962	0.37605008559900605
9.963	0.36821123490840274
9.964	0.36056543333542285
9.965	0.3531198994126741
9.966	0.34588185167272323
9.967	0.3388585086481386
9.968	0.3320570888715257
9.969	0.3254848108754524
9.97	0.31914889319248824
9.971	0.31331596859155564
9.972	0.3077181192939759
9.973	0.30234684175739185
9.974	0.2971936324394747
9.975	0.2922499877978669
9.975999999999999	0.2875074042902204
9.977	0.2829573783741796
9.978	0.27859140650741276
9.979	0.27440098514756367
9.98	0.27037761075227756
9.981	0.26652211179603613
9.982	0.2628160871428922
9.983	0.25925046767371496
9.984	0.2558161842693927
9.985	0.2525041678107942
9.986	0.24930534917878944
9.987	0.24621065925426522
9.988	0.24321102891809118
9.989	0.24029738905113768
9.99	0.2374606705342905
9.991	0.23448565997736512
9.992	0.23158192612447173
9.993	0.22875289344868124
9.994	0.22600198642304903
9.995	0.22333262952063565
9.996	0.22074824721449715
9.997	0.21825226397770334
9.998	0.21584810428331005
9.999	0.21353919260437393
10.	0.2113289534139637
10.001	0.2093898022892834
10.002	0.2075459307141429
10.003	0.2057905212765095
10.004	0.2041167565643406
10.005	0.20251781916559417
10.006	0.20098689166823652
10.007	0.19951715666022554
10.008	0.19810179672952197
10.009	0.1967339944640841
10.01	0.19540693245187757
10.011	0.1939869437862629
10.012	0.19260174839795355
10.013	0.19125221672307255
10.014	0.18993921919773563
10.015	0.1886636262580587
10.016	0.18742630834016438
10.017	0.18622813588016865
10.018	0.18506997931418756
10.019	0.18395270907834343
10.02	0.1828771956087523
10.021	0.18187258471715434
10.022	0.18090975780491886
10.023	0.1799878716490334
10.024000000000001	0.17910608302648595
10.025	0.17826354871426903
10.026	0.17745942548937052
10.027	0.17669287012877988
10.028	0.17596303940948527
10.029	0.17526909010847871
10.03	0.17461017900274836
10.031	0.1739878889257001
10.032	0.1733988035641858
10.033	0.1728419326614715
10.034	0.1723162859608234
10.035	0.17182087320551062
10.036	0.17135470413879933
10.036999999999999	0.17091678850395672
10.038	0.17050613604424925
10.039	0.17012175650294553
10.04	0.16976265962331202
10.041	0.16940655163410212
10.042	0.16907503691518913
10.043	0.16876841633193124
10.044	0.16848699074968687
10.045	0.16823106103381585
10.046	0.16800092804967662
10.047	0.16779689266262762
10.048	0.1676192557380285
10.049	0.16746831814123775
10.05	0.16734438073761404
10.051	0.16725875514390717
10.052	0.1672000641558192
10.053	0.16716794132044288
10.054	0.1671620201848711
10.055	0.1671819342961966
10.056000000000001	0.16722731720151224
10.057	0.16729780244791065
10.058	0.16739302358248467
10.059	0.1675126141523271
10.06	0.167656207704531
10.061	0.16781874955454473
10.062	0.16800484561635637
10.063	0.16821441357231023
10.064	0.16844737110474953
10.065	0.1687036358960185
10.066	0.16898312562846163
10.067	0.16928575798442186
10.068	0.16961145064624358
10.068999999999999	0.16996012129627072
10.07	0.1703316876168479
10.071	0.1707167999064669
10.072	0.17112520489095046
10.073	0.17155738191227057
10.074	0.17201381031239701
10.075	0.17249496943330175
10.076	0.17300133861695696
10.077	0.17353339720533212
10.078	0.1740916245403993
10.079	0.1746764999641309
10.08	0.17528850281849603
10.081	0.17592266896890926
10.082	0.17658525114157095
10.083	0.1772770585861201
10.084	0.17799890055219936
10.085	0.17875158628945148
10.086	0.1795359250475152
10.087	0.18035272607603325
10.088000000000001	0.18120279862464858
10.089	0.18208695194299962
10.09	0.18300599528072922
10.091	0.18400556339856824
10.092	0.1850389233374288
10.093	0.18610416764930682
10.094	0.18719938888620372
10.095	0.18832267960012122
10.096	0.18947213234305493
10.097	0.19064583966700646
10.098	0.1918418941239776
10.099	0.19305838826596372
10.1	0.19429341464496658
10.100999999999999	0.1954321782701513
10.102	0.1965925009056168
10.103	0.1977793167726213
10.104	0.19899756009242917
10.105	0.20025216508630497
10.106	0.20154806597550662
10.107	0.20289019698129862
10.108	0.20428349232494583
10.109	0.20573288622770564
10.11	0.20724331291084278
10.111	0.20896691347171925
10.112	0.21075249362664036
10.113	0.2125960659680172
10.114	0.2144936430882611
10.115	0.21644123757977338
10.116	0.21843486203496534
10.117	0.22047052904624864
10.118	0.22254425120602409
10.119	0.22465204110670317
10.120000000000001	0.22678991134069781
10.121	0.22878008138511155
10.122	0.23080288986373157
10.123	0.23286488228504446
10.124	0.2349726041575406
10.125	0.2371326009896991
10.126	0.23935141829001025
10.127	0.24163560156696476
10.128	0.24399169632904108
10.129	0.24642624808472982
10.13	0.24894580234252214
10.131	0.2515568133952317
10.132	0.2542659234952356
10.133	0.25707968367924233
10.134	0.2600046449839659
10.135	0.26304735844610455
10.136	0.266214375102372
10.137	0.2695122459894829
10.138	0.27294752214413426
10.139	0.27652675460304027
10.14	0.2802564944029165
10.141	0.2846234340699346
10.142	0.2891248836671228
10.143	0.29373829474698726
10.144	0.29844111886200964
10.145	0.30321080756469593
10.146	0.3080248124075527
10.147	0.3128605849430609
10.148	0.31769557672372695
10.149000000000001	0.3225072393020573
10.15	0.32727302423053295
10.151	0.33069507886760663
10.152000000000001	0.33410345012311204
10.153	0.33755288071281103
10.154	0.3410981133524836
10.155	0.3447938907579035
10.156	0.3486949556448519
10.157	0.35285605072908893
10.158	0.3573319187263951
10.159	0.36217730235255324
10.16	0.3674469443233202
10.161	0.37531959446975294
10.161999999999999	0.3835972606883945
10.163	0.39220595799107855
10.164	0.40107170138959225
10.165	0.4101205058957687
10.166	0.4192783865214421
10.167	0.4284713582783979
10.168	0.4376254361784701
10.169	0.44666663523349276
10.17	0.45552097045525153
10.171	0.46100855016480546
10.172	0.46634953283389474
10.173	0.47165817024345624
10.174	0.47704871417445527
10.175	0.48263541640785756
10.176	0.4885325287245991
10.177	0.49485430290564536
10.178	0.5017149907319647
10.179	0.5092288439844884
10.18	0.517510114444184
10.181000000000001	0.5265763038937561
10.182	0.5366442777486549
10.183	0.5478341514261099
10.184	0.5602660403433357
10.185	0.5740600599175724
10.186	0.5893363255659853
10.187	0.606214952705812
10.188	0.6248160567543017
10.189	0.6452597531286026
10.19	0.6676661572459607
10.191	0.6937294750671824
10.192	0.7219003320389641
10.193	0.7522034441516832
10.193999999999999	0.7846635273956727
10.195	0.8193052977613289
10.196	0.8561534712388618
10.197	0.895232763818664
10.198	0.9365678914911438
10.199	0.9801835702464875
10.2	1.0261045160750994
10.201	1.0752011937246937
10.202	1.126601312927695
10.203	1.1802783321740797
10.204	1.2362057099538402
10.205	1.2943569047566688
10.206	1.354705375072554
10.207	1.4172245793914997
10.208	1.4818879762031751
10.209	1.5486690239975804
10.21	1.6175411812647307
10.211	1.67773305272663
10.212	1.7406141538995774
10.213000000000001	1.806809146532228
10.214	1.8769426923728838
10.215	1.9516394531701942
10.216	2.0315240906726943
10.217	2.1172212666290773
10.218	2.2093556427875747
10.219	2.3085518808968692
10.22	2.4154346427056925
10.221	2.55589420754513
10.222	2.703758370030492
10.223	2.8581205423601146
10.224	3.0180741367315047
10.225	3.1827125653429875
10.225999999999999	3.3511292403926194
10.227	3.522417574078762
10.228	3.695670978598864
10.229	3.869982866151282
10.23	4.044446648934382
10.231	4.21999070992552
10.232	4.3937622801928455
10.233	4.5647435615844145
10.234	4.731916755947379
10.235	4.894264065129803
10.236	5.050767690979717
10.237	5.200409835344321
10.238	5.342172700071659
10.239	5.475038487009715
10.24	5.597989398005774
10.241	5.713546066392072
10.242	5.816937812139324
10.243	5.906932386701934
10.244	5.982297541534873
10.245000000000001	6.041801028093005
10.246	6.084210597830892
10.247	6.10829400220343
10.248	6.112818992665393
10.249	6.096553320671508
10.25	6.0582647376766054
10.251	5.931607718096275
10.252	5.7844095496386805
10.253	5.619384242973614
10.254	5.439245808770098
10.255	5.246708257697045
10.256	5.044485600424411
10.257	4.835291847621131
10.258	4.621841009956469
10.259	4.406847098099311
10.26	4.193024122719689
10.261	4.024712165264535
10.262	3.8604763734564163
10.263	3.70050796579682
10.264	3.544998160786352
10.265	3.394138176925651
10.266	3.248119232716156
10.267	3.107132546658497
10.268	2.9713693372533396
10.269	2.841020823002069
10.27	2.7162782224053412
10.271	2.604266881673814
10.272	2.4978236414345996
10.273	2.3967194700241565
10.274000000000001	2.3007253357789823
10.275	2.209612207036081
10.276	2.123151052131941
10.277000000000001	2.041112839403084
10.278	1.9632685371864638
10.279	1.8893891138185948
10.28	1.8192455376361403
10.281	1.7523068528459023
10.282	1.688664250346633
10.283	1.628106996906979
10.284	1.5704243592956098
10.285	1.515405604281499
10.286	1.462839998633311
10.286999999999999	1.4125168091198146
10.288	1.3642253025096949
10.289	1.3177547455718925
10.29	1.2728944050750888
10.291	1.2244075096733225
10.292	1.1774139726207646
10.293	1.1320076690566814
10.294	1.0882824741203496
10.295	1.0463322629512786
10.296	1.006250910688742
10.297	0.9681322924720275
10.298	0.9320702834406238
10.299	0.8981587587338149
10.3	0.8664915934908999
10.301	0.8419835603591215
10.302	0.8196154613634661
10.303	0.7991889960367209
10.304	0.78050586391178
10.305	0.7633677645214271
10.306000000000001	0.7475763973984569
10.307	0.7329334620757472
10.308	0.7192406580860903
10.309	0.7062996849623081
10.31	0.6939122422372007
10.311	0.6783756113201144
10.312	0.6632082988445505
10.313	0.6484243933204874
10.314	0.6340379832579823
10.315	0.6200631571670131
10.316	0.6065140035575606
10.317	0.5934046109396774
10.318	0.5807490678233438
10.318999999999999	0.568561462718564
10.32	0.5568558841353223
10.321	0.5461585043247852
10.322	0.5359402926775659
10.323	0.5261843023254023
10.324	0.5168735864000837
10.325	0.5079911980333474
10.326	0.4995201903569334
10.327	0.4914436165026266
10.328	0.4837445296021664
10.329	0.4764059827872949
10.33	0.46941102918979294
10.331	0.46276254330891936
10.332	0.4564225556138996
10.333	0.4503729179415099
10.334	0.4445954821284924
10.335	0.43907210001159147
10.336	0.4337846234275803
10.337	0.42871490421320263
10.338000000000001	0.4238447942052038
10.339	0.4191561452403549
10.34	0.41463080915540074
10.341	0.4098749699896623
10.342	0.40526891512261703
10.343	0.40081726413633406
10.344	0.3965246366128578
10.345	0.3923956521342337
10.346	0.38843493028252923
10.347	0.3846470906397896
10.348	0.38103675278806115
10.349	0.37760853630940955
10.35	0.37436706078588083
10.350999999999999	0.371535892988594
10.352	0.3688874357839209
10.353	0.3664130392273136
10.354	0.3641040533742098
10.355	0.36195182828004846
10.356	0.3599477140002799
10.357	0.35808306059034284
10.358	0.3563492181056768
10.359	0.35473753660173074
10.36	0.353239366133944
10.361	0.35174759575030384
10.362	0.350358003847496
10.363	0.3490679078147455
10.364	0.3478746250412779
10.365	0.34677547291632516
10.366	0.3457677688291127
10.367	0.3448488301688666
10.368	0.34401597432481773
10.369	0.3432665186861922
10.370000000000001	0.3425977806422164
10.371	0.34187904583045214
10.372	0.34124342289189524
10.373	0.34069598871587436
10.374	0.3402418201917176
10.375	0.33988599420875537
10.376	0.33963358765631546
10.377	0.33948967742372654
10.378	0.33945934040031783
10.379	0.33954765347541777
10.38	0.3397596935383556
10.381	0.34009680204933856
10.382	0.3405680177164601
10.383	0.34117864381869273
10.384	0.3419339836350103
10.385	0.3428393404443826
10.386	0.3439000175257832
10.387	0.345121318158187
10.388	0.346508545620562
10.389	0.3480670031918827
10.39	0.3498019941511248
10.391	0.3522971190531363
10.392	0.35494433558126054
10.393	0.3577138986947245
10.394	0.36057606335274034
10.395	0.36350108451453494
10.396	0.3664592171393357
10.397	0.36942071618635414
10.398	0.37235583661481747
10.399000000000001	0.37523483338395286
10.4	0.37802796145297207
10.401	0.3790334173895964
10.402000000000001	0.379994851416768
10.403	0.3809838553659179
10.404	0.3820720210684823
10.405	0.3833309403558957
10.406	0.3848322050595955
10.407	0.3866474070110107
10.408	0.38884813804157836
10.409	0.391505989982738
10.41	0.3946925546659148
10.411	0.3995629179505414
10.411999999999999	0.4050395113353314
10.413	0.41112826034700384
10.414	0.41783509051224466
10.415	0.4251659273577717
10.416	0.4331266964103074
10.417	0.44172332319653096
10.418	0.4509617332431636
10.419	0.4608478520769311
10.42	0.47138760522450585
10.421	0.4827292043341964
10.422	0.49472766540984026
10.423	0.5073802905767943
10.424	0.5206843819604787
10.425	0.5346372416863183
10.426	0.5492361718796632
10.427	0.5644784746659369
10.428	0.5803614521705678
10.429	0.5968824065188989
10.43	0.6140386398363573
10.431000000000001	0.6318221429469746
10.432	0.6502358511745416
10.433	0.6692773885415437
10.434	0.6889443790704348
10.435	0.7092344467837056
10.436	0.730145215703738
10.437	0.7516743098530217
10.438	0.7738193532540505
10.439	0.7965779699291998
10.44	0.8199477839009625
10.441	0.8417572147339929
10.442	0.8643045578453455
10.443	0.8877189041943512
10.443999999999999	0.9121293447403023
10.445	0.937664970442538
10.446	0.9644548722602605
10.447	0.9926281411528067
10.448	1.0223138680795234
10.449	1.053641143999598
10.45	1.0867390598723745
10.451	1.1287242150688708
10.452	1.1723147067782993
10.453	1.2172161406017452
10.454	1.2631341221403019
10.455	1.309774256994817
10.456	1.3568421507663828
10.457	1.404043409056095
10.458	1.4510836374647962
10.459	1.497668441593582
10.46	1.5435034270435442
10.461	1.5842510762047868
10.462	1.6239051556594957
10.463000000000001	1.6624163087790975
10.464	1.6997351789348145
10.465	1.7358124094980751
10.466	1.7705986438402392
10.467	1.8040445253327237
10.468	1.836100697346769
10.469	1.8667178032537954
10.47	1.895846486425212
10.471	1.9216565127778231
10.472	1.9459873351044288
10.473	1.9688975287433645
10.474	1.9904456690328445
10.475	2.010690331311206
10.475999999999999	2.0296900909167452
10.477	2.0475035231877876
10.478	2.064189203462566
10.479	2.079805707079409
10.48	2.0944116093766367
10.481	2.1079994241715148
10.482	2.120697792051888
10.483	2.132569292084617
10.484	2.143676503336499
10.485	2.154082004874396
10.486	2.1638483757651636
10.487	2.173038195075608
10.488	2.1817140418725867
10.489	2.1899384952229535
10.49	2.197774134193519
10.491	2.2064309057421587
10.492	2.2147544835967654
10.493	2.222737909376209
10.494	2.230374224699404
10.495000000000001	2.237656471185261
10.496	2.244577690452654
10.497	2.251130924120496
10.498	2.2573092138076856
10.499	2.2631056011331316
10.5	2.268513127715713
10.501	2.2730789924032564
10.502	2.277269100359756
10.503	2.2811035139781013
10.504	2.2846022956512044
10.505	2.287785507771975
10.506	2.2906732127333056
10.507	2.2932854729281065
10.508	2.2956423507492816
10.509	2.2977639085897392
10.51	2.2996702088423757
10.511	2.3017625040533645
10.512	2.3036565640288167
10.513	2.305349348728098
10.514	2.3068378181105857
10.515	2.3081189321356543
10.516	2.3091896507626726
10.517	2.310046933951016
10.518	2.310687741660058
10.519	2.3111090338491698
10.52	2.3113077704777254
10.521	2.3111203575447283
10.522	2.3107140395129737
10.523	2.3100955068848874
10.524000000000001	2.309271450162893
10.525	2.30824855984942
10.526	2.307033526446892
10.527000000000001	2.3056330404577325
10.528	2.3040537923843716
10.529	2.302302472729233
10.53	2.3003857719947423
10.531	2.298263829956971
10.532	2.2959927091008456
10.533	2.2935819211849298
10.534	2.291040977967787
10.535	2.2883793912079944
10.536	2.285606672664116
10.536999999999999	2.282732334094719
10.538	2.2797658872583675
10.539	2.2767168439136394
10.54	2.2735947158190974
10.541	2.2706426797583177
10.542	2.267622420948198
10.543	2.2645292896306337
10.544	2.26135863604752
10.545	2.258105810440769
10.546	2.2547661630522757
10.547	2.251335044123935
10.548	2.2478078038976586
10.549	2.2441797926153417
10.55	2.2404463605188782
10.551	2.2363209199957215
10.552	2.2320978462849212
10.553	2.2277895767710643
10.554	2.223408548838761
10.555	2.2189671998726
10.556000000000001	2.2144779672571677
10.557	2.2099532883770756
10.558	2.2054056006169107
10.559	2.2008473413612686
10.56	2.196290947994736
10.561	2.1920214750100033
10.562	2.1877622204346046
10.563	2.1835090994041533
10.564	2.179258027054284
10.565	2.1750049185206115
10.566	2.170745688938748
10.567	2.1664762534443294
10.568	2.1621925271729694
10.568999999999999	2.1578904252602884
10.57	2.153565862841899
10.571	2.149141412108135
10.572	2.1446907761669003
10.573	2.1402143151807955
10.574	2.135712389312446
10.575	2.1311853587244523
10.576	2.1266335835794155
10.577	2.12205742403996
10.578	2.1174572402686866
10.579	2.112833392428197
10.58	2.108186240681115
10.581	2.1032983385517263
10.582	2.0984010532432693
10.583	2.0935079453206917
10.584	2.0886325753489157
10.585	2.083788503892864
10.586	2.0789892915174852
10.587	2.074248498787701
10.588000000000001	2.0695796862684337
10.589	2.0649964145246322
10.59	2.060512244121218
10.591	2.0566359538025405
10.592	2.052855872731111
10.593	2.049155548248879
10.594	2.0455185276977734
10.595	2.041928358419724
10.596	2.03836858775668
10.597	2.03482276305057
10.598	2.0312744316433244
10.599	2.0277071408768914
10.6	2.024104438093201
10.600999999999999	2.020009840558672
10.602	2.015873594180175
10.603	2.011705914789086
10.604	2.007517018216759
10.605	2.0033171202945486
10.606	1.9991164368538301
10.607	1.9949251837259576
10.608	1.990753576742285
10.609	1.9866118317341883
10.61	1.9825101645330212
10.611	1.9785921929238157
10.612	1.9747266458173798
10.613	1.9709156540781785
10.614	1.9671613485706767
10.615	1.9634658601593595
10.616	1.9598313197086918
10.617	1.9562598580831392
10.618	1.952753606147186
10.619	1.9493146947652977
10.620000000000001	1.9459452548019398
10.621	1.9427083451193439
10.622	1.9395414759783038
10.623	1.9364430856373673
10.624	1.9334116123550766
10.625	1.9304454943899898
10.626	1.9275431700006493
10.627	1.924703077445598
10.628	1.9219236549833931
10.629	1.9192033408725775
10.63	1.9165405733716938
10.631	1.91395323277896
10.632	1.9114191370078242
10.633	1.9089355460114001
10.634	1.906499719742797
10.635	1.9041089181551374
10.636	1.9017604012015301
10.637	1.8994514288350852
10.638	1.8971792610089244
10.639	1.894941157676157
10.64	1.892734378789893
10.641	1.8905264866468436
10.642	1.8883462387144931
10.643	1.8861926948039154
10.644	1.884064914726196
10.645	1.881961958292409
10.646	1.8798828853136285
10.647	1.8778267556009398
10.648	1.8757926289654172
10.649000000000001	1.8737795652181348
10.65	1.871786624170178
10.651	1.86980836371017
10.652000000000001	1.867848618415421
10.653	1.8659067209408007
10.654	1.8639820039411685
10.655	1.862073800071387
10.656	1.8601814419863156
10.657	1.858304262340824
10.658	1.8564415937897711
10.659	1.854592768988017
10.66	1.852757120590431
10.661	1.8509222526166507
10.662	1.8490999371831343
10.663	1.8472902177711281
10.664	1.8454931378618689
10.665	1.8437087409365964
10.666	1.8419370704765474
10.667	1.840178169962968
10.668	1.8384320828770946
10.669	1.8366988527001644
10.67	1.8349785229134232
10.671	1.8332145025208813
10.672	1.831466901873561
10.673	1.8297391968452676
10.674	1.8280348633097971
10.675	1.8263573771409454
10.676	1.8247102142125176
10.677	1.8230968503983096
10.678	1.8215207615721176
10.679	1.8199854236077466
10.68	1.8184943123789923
10.681000000000001	1.8171364428544758
10.682	1.8158245676256117
10.683	1.8145569783786315
10.684	1.8133319667997687
10.685	1.8121478245752556
10.686	1.81100284339133
10.687	1.8098953149342238
10.688	1.8088235308901692
10.689	1.8077857829454036
10.69	1.8067803627861592
10.691	1.8056905702173012
10.692	1.8046366580113653
10.693	1.803623887059515
10.693999999999999	1.8026575182529154
10.695	1.8017428124827302
10.696	1.8008850306401278
10.697	1.8000894336162716
10.698	1.799361282302326
10.699	1.7987058375894587
10.7	1.7981283603688332
10.701	1.7978260195656681
10.702	1.7976005372471333
10.703	1.7974455435144512
10.704	1.797354668468844
10.705	1.7973215422115347
10.706	1.7973397948437455
10.707	1.7974030564666996
10.708	1.7975049571816188
10.709	1.7976391270897265
10.71	1.7977991962922448
10.711	1.7978048519377519
10.712	1.7978342090772448
10.713000000000001	1.7978914398090762
10.714	1.7979807162315984
10.715	1.798106210443164
10.716	1.7982720945421258
10.717	1.7984825406268365
10.718	1.7987417207956482
10.719	1.7990538071469135
10.72	1.7994229717789858
10.721	1.8000012300649995
10.722	1.8006359506300527
10.723	1.8013223453740277
10.724	1.802055626196803
10.725	1.8028310049982605
10.725999999999999	1.8036436936782811
10.727	1.8044889041367473
10.728	1.8053618482735367
10.729	1.8062577379885318
10.73	1.8071717851816151
10.731	1.8079611350139542
10.732	1.8087674338052755
10.733	1.8095942611365952
10.734	1.8104451965889252
10.735	1.811323819743282
10.736	1.8122337101806814
10.737	1.8131784474821355
10.738	1.8141616112286605
10.739	1.815186781001273
10.74	1.8162575363809843
10.741	1.8175287050849391
10.742	1.8188434520043215
10.743	1.820196190166437
10.744	1.821581332598598
10.745000000000001	1.822993292328117
10.746	1.824426482382299
10.747	1.8258753157884566
10.748	1.8273342055739001
10.749	1.8287975647659418
10.75	1.8302598063918867
10.751	1.8315269559242198
10.752	1.8327932313726465
10.753	1.8340644631920373
10.754	1.8353464818372702
10.755	1.8366451177632226
10.756	1.8379662014247653
10.757	1.8393155632767761
10.758	1.8406990337741302
10.759	1.8421224433717056
10.76	1.8435916225243725
10.761	1.8453094946363136
10.762	1.8470728521858721
10.763	1.8488755806006865
10.764	1.8507115653084045
10.765	1.8525746917366746
10.766	1.8544588453131345
10.767	1.8563579114654325
10.768	1.8582657756212166
10.769	1.8601763232081248
10.77	1.8620834396538055
10.771	1.8637955975357747
10.772	1.865503332274235
10.773	1.8672117664392662
10.774000000000001	1.8689260226009485
10.775	1.8706512233293529
10.776	1.8723924911945595
10.777000000000001	1.874154948766648
10.778	1.8759437186156898
10.779	1.8777639233117642
10.78	1.8796206854249489
10.781	1.8816787649766809
10.782	1.8837739720886215
10.783	1.885901754333799
10.784	1.8880575592852427
10.785	1.8902368345159697
10.786	1.892435027599009
10.787	1.8946475861073895
10.788	1.8968699576141286
10.789	1.899097589692255
10.79	1.9013259299147942
10.791	1.9035104908472311
10.792	1.9056890753736144
10.793	1.9078595513704601
10.794	1.9100197867142852
10.795	1.9121676492815942
10.796	1.9143010069489035
10.797	1.9164177275927294
10.798	1.918515679089577
10.799	1.9205927293159626
10.8	1.9226467461484023
10.801	1.924470710457916
10.802	1.926279794520777
10.803	1.9280842836077732
10.804	1.9298944629896826
10.805	1.9317206179372926
10.806000000000001	1.933573033721391
10.807	1.9354619956127554
10.808	1.9373977888821738
10.809	1.9393906988004306
10.81	1.9414510106383136
10.811	1.943996501698287
10.812	1.946605268732683
10.813	1.9492629005255218
10.814	1.9519549858608094
10.815	1.954667113522566
10.816	1.957384872294812
10.817	1.9600938509615533
10.818	1.9627796383068101
10.818999999999999	1.965427823114598
10.82	1.968023994168937
10.821	1.970141529776902
10.822	1.972203211652592
10.823	1.9742196110331733
10.824	1.9762012991558016
10.825	1.9781588472576432
10.826	1.9801028265758647
10.827	1.9820438083476215
10.828	1.9839923638100805
10.829	1.9859590642004077
10.83	1.987954480755759
10.831	1.9901713061335256
10.832	1.9924269524888174
10.833	1.994720953396958
10.834	1.9970528424332823
10.835	1.9994221531731253
10.836	2.00182841919181
10.837	2.0042711740646713
10.838000000000001	2.006749951367045
10.839	2.009264284674253
10.84	2.0118137075616307
10.841	2.0146594204674684
10.842	2.0175234315063877
10.843	2.020389415655955
10.844	2.0232410478937513
10.845	2.0260620031973575
10.846	2.0288359565443392
10.847	2.0315465829122776
10.848	2.0341775572787535
10.849	2.036712554621333
10.85	2.0391352499175976
10.850999999999999	2.040724814208173
10.852	2.042212123615887
10.853	2.043623550326611
10.854	2.0449854665262235
10.855	2.046324244400603
10.856	2.0476662561356207
10.857	2.049037873917155
10.858	2.0504654699310843
10.859	2.0519754163632795
10.86	2.053594085399619
10.861	2.0561643491381365
10.862	2.0588465950093853
10.863	2.0616177103560847
10.864	2.064454582520955
10.865	2.0673340988467017
10.866	2.0702331466760446
10.867	2.073128613351704
10.868	2.075997386216385
10.869	2.0788163526128085
10.870000000000001	2.0815623998836936
10.871	2.083679265628077
10.872	2.085709299038024
10.873	2.0876616995619286
10.874	2.089545666648185
10.875	2.0913703997451782
10.876	2.093145098301305
10.877	2.0948789617649597
10.878	2.0965811895845285
10.879	2.0982609812084068
10.88	2.0999275360849894
10.881	2.1014656349675906
10.882	2.1030164365266515
10.883	2.1045966807375383
10.884	2.10622310757562
10.885	2.1079124570162575
10.886	2.109681469034819
10.887	2.111546883606675
10.888	2.1135254407071846
10.889	2.115633880311717
10.89	2.117888942395643
10.891	2.121179343162765
10.892	2.12459699931586
10.893	2.1281058037861533
10.894	2.13166964950485
10.895	2.1352524294031747
10.896	2.138818036412351
10.897	2.1423303634635853
10.898	2.1457533034881013
10.899000000000001	2.149050749417123
10.9	2.152186594181857
10.901	2.1539593901545837
10.902000000000001	2.155568997526009
10.903	2.157049935927888
10.904	2.1584367249919834
10.905	2.159763884350055
10.906	2.1610659336338656
10.907	2.1623773924751704
10.908	2.1637327805057316
10.909	2.1651666173573125
10.91	2.1667134226616676
10.911	2.169003087739977
10.912	2.1714386774018966
10.913	2.1740186281464844
10.914	2.176741376472813
10.915	2.1796053588799515
10.916	2.182609011866973
10.917	2.185750771932934
10.918	2.1890290755769093
10.919	2.192442359297972
10.92	2.1959890595951785
10.921	2.2001199975276573
10.922	2.2043538077883658
10.923	2.2086615096302933
10.924	2.213014122306451
10.925	2.2173826650698514
10.926	2.221738157173483
10.927	2.2260516178703575
10.928	2.2302940664134865
10.929	2.23443652205586
10.93	2.2384500040504887
10.931000000000001	2.241352218789193
10.932	2.244125274923198
10.933	2.246797968242555
10.934	2.2493990945373095
10.935	2.2519574495975125
10.936	2.2545018292132006
10.937	2.257061029174425
10.938	2.2596638452712354
10.939	2.2623390732936692
10.94	2.2651155090317765
10.941	2.268401302228865
10.942	2.2718229035730313
10.943	2.2753861177056454
10.943999999999999	2.27909674926807
10.945	2.2829606029016767
10.946	2.2869834832478158
10.947	2.291171194947857
10.948	2.2955295426431728
10.949	2.300064330975111
10.95	2.3047813645850437
10.951	2.3106733491944236
10.952	2.3166993761778434
10.953	2.322805437990006
10.954	2.3289375270856145
10.955	2.3350416359193398
10.956	2.341063756945885
10.957	2.346949882619953
10.958	2.3526460053962155
10.959	2.358098117729375
10.96	2.363252212074133
10.961	2.3663583293172996
10.962	2.3691611984249477
10.963000000000001	2.371709596795281
10.964	2.374052301826489
10.965	2.376238090916776
10.966	2.3783157414643417
10.967	2.3803340308673886
10.968	2.382341736524109
10.969	2.3843876358327054
10.97	2.3865205061913812
10.971	2.3899404163761053
10.972	2.393475077172287
10.973	2.3971034907431146
10.974	2.4008046592517585
10.975	2.404557584861407
10.975999999999999	2.4083412697352427
10.977	2.4121347160364546
10.978	2.4159169259282125
10.979	2.419666901573705
10.98	2.423363645136121
10.981	2.4272578977224937
10.982	2.431040453525248
10.983	2.4346738456806714
10.984	2.438120607325033
10.985	2.4413432715946213
10.986	2.444304371625723
10.987	2.446966440554609
10.988	2.4492920115175667
10.989	2.451243617650881
10.99	2.4527837920908264
10.991	2.4524202506845567
10.992	2.4516585146022796
10.993	2.4505492877250754
10.994	2.4491432739340206
10.995000000000001	2.4474911771101895
10.996	2.445643701134666
10.997	2.4436515498885245
10.998	2.441565427252842
10.999	2.4394360371086936
11.	2.437314083337163
11.001	2.436021831578978
11.002	2.4347916626367936
11.003	2.4336275190729246
11.004	2.4325333434496805
11.004999999999999	2.4315130783293717
11.006	2.4305706662743067
11.007	2.4297100498468
11.008	2.4289351716091607
11.009	2.4282499741236983
11.01	2.4276583999527257
11.011	2.4279880508454053
11.012	2.4283692914385986
11.013	2.4287561455560183
11.014	2.4291026370213777
11.015	2.429362789658392
11.016	2.429490627290773
11.017	2.4294401737422353
11.018	2.429165452836491
11.019	2.428620488397256
11.02	2.427759304248243
11.021	2.424703802666734
11.022	2.421351166692359
11.023	2.417766457818308
11.024000000000001	2.4140147375377676
11.025	2.4101610673439446
11.026	2.406270508730027
11.027000000000001	2.402408123189202
11.028	2.3986389722146764
11.029	2.395028117299638
11.030000000000001	2.391640619937274
11.031	2.3893237153611966
11.032	2.387312886855072
11.033	2.3856257914429793
11.034	2.384280086148994
11.035	2.3832934279972005
11.036	2.382683474011674
11.036999999999999	2.3824678812164928
11.038	2.382664306635736
11.039	2.383290407293482
11.04	2.3843638402138088
11.041	2.387258257140602
11.042	2.390553138879958
11.043	2.3941839609577915
11.044	2.3980861989000175
11.045	2.402195328232531
11.046	2.4064468244812476
11.047	2.4107761631720837
11.048	2.4151188198309326
11.049	2.4194102699837106
11.05	2.4235859891563343
11.051	2.425971884407612
11.052	2.4282105493346107
11.053	2.4303350090673086
11.054	2.4323782887356726
11.055	2.4343734134696815
11.056000000000001	2.436353408399312
11.057	2.438351298654533
11.058	2.440400109365321
11.059000000000001	2.4425328656616556
11.06	2.4447825926735027
11.061	2.44722248403646
11.062	2.449842961919996
11.063	2.4526746169992055
11.064	2.4557480399491665
11.065	2.459093821444972
11.065999999999999	2.4627425521617106
11.067	2.466724822774478
11.068	2.4710712239583486
11.068999999999999	2.475812346388418
11.07	2.4809787807397834
11.071	2.488705786868326
11.072	2.4967917305604046
11.073	2.505139646783195
11.074	2.5136525705038277
11.075	2.5222335366894777
11.076	2.5307855803073216
11.077	2.539211736324489
11.078	2.5474150397081554
11.079	2.5552985254254956
11.08	2.5627652284436424
11.081	2.5682277527604827
11.082	2.5731698934621265
11.083	2.577585014665371
11.084	2.5814664804870397
11.085	2.584807655043952
11.086	2.587601902452911
11.087	2.5898425868307373
11.088000000000001	2.591523072294247
11.089	2.5926367229602496
11.09	2.593176902945562
11.091000000000001	2.5920043133177026
11.092	2.5903136274881957
11.093	2.588166855819265
11.094	2.5856260086731373
11.095	2.5827530964120324
11.096	2.579610129398187
11.097	2.5762591179938226
11.097999999999999	2.5727620725611646
11.099	2.5691810034624325
11.1	2.565577921059866
11.100999999999999	2.5633500312448048
11.102	2.561143227909192
11.103	2.558938600474102
11.104	2.5567172383605983
11.105	2.5544602309897444
11.106	2.5521486677826153
11.107	2.5497636381602744
11.108	2.5472862315437843
11.109	2.544697537354221
11.11	2.5419786450126476
11.111	2.5392590792190033
11.112	2.53636249803798
11.113	2.5332609948131335
11.114	2.529926662888016
11.115	2.5263315956061994
11.116	2.522447886311238
11.117	2.5182476283466824
11.118	2.513702915056108
11.119	2.508785839783067
11.120000000000001	2.5034684958711093
11.121	2.4954461194023585
11.122	2.4871056523309987
11.123000000000001	2.4785571793497527
11.124	2.46991078515139
11.125	2.4612765544286344
11.126	2.4527645718742237
11.127	2.444484922180882
11.128	2.4365476900413774
11.129	2.4290629601484337
11.129999999999999	2.4221408171947894
11.131	2.417626749856228
11.132	2.413790262843479
11.133	2.4106362648502992
11.134	2.4081696645704502
11.135	2.406395370697707
11.136	2.4053182919258296
11.137	2.4049433369485844
11.138	2.4052754144597377
11.139	2.4063194331530546
11.14	2.408080301722304
11.141	2.4117548968593785
11.142	2.4160839187751777
11.143	2.421000035678742
11.144	2.4264359157790834
11.145	2.4323242272852412
11.146	2.438597638406257
11.147	2.445188817351139
11.148	2.4520304323289284
11.149000000000001	2.459055151548668
11.15	2.4661956432193635
11.151	2.4725666358754927
11.152000000000001	2.478968309502151
11.153	2.485382904409835
11.154	2.491792660909075
11.155000000000001	2.4981798193104012
11.156	2.5045266199243104
11.157	2.5108153030613334
11.158	2.5170281090319886
11.159	2.5231472781468063
11.16	2.529155050716284
11.161	2.534173813787927
11.161999999999999	2.53909777325425
11.163	2.5439612817447523
11.164	2.5487986918889067
11.165	2.553644356316213
11.166	2.5585326276561693
11.167	2.563497858538249
11.168	2.5685744015919503
11.169	2.573796609446774
11.17	2.5791988347321917
11.171	2.5870592390088123
11.172	2.5950323775549635
11.173	2.60301661458004
11.174	2.6109103142934793
11.175	2.6186118409047174
11.176	2.6260195586231507
11.177	2.6330318316582155
11.178	2.6395470242193464
11.179	2.6454635005159437
11.18	2.650679624757442
11.181000000000001	2.6535240870234853
11.182	2.655560057418712
11.183	2.656781031917992
11.184000000000001	2.6571805064961898
11.185	2.6567519771281685
11.186	2.6554889397887944
11.187	2.6533848904529314
11.188	2.6504333250954386
11.189	2.6466277396911906
11.19	2.641961630215048
11.190999999999999	2.6350038397497992
11.192	2.62725885976189
11.193	2.6188065288257314
11.193999999999999	2.609726685515695
11.195	2.6000991684061474
11.196	2.5900038160715066
11.197	2.5795204670861405
11.198	2.568728960024414
11.199	2.5577091334607487
11.2	2.546540825969511
11.201	2.535005709479497
11.202	2.5234998599164906
11.203	2.512121186560648
11.204	2.500967598692125
11.205	2.490137005591138
11.206	2.479727316537843
11.207	2.4698364408123985
11.208	2.460562287695016
11.209	2.452002766465854
11.21	2.444255786405075
11.211	2.439963096179334
11.212	2.4365245935983144
11.213000000000001	2.433884015858161
11.214	2.4319851001550314
11.215	2.4307715836850696
11.216000000000001	2.430187203644424
11.217	2.430175697229245
11.218	2.4306808016356807
11.219	2.431646254059879
11.22	2.433015791697992
11.221	2.4336304424855113
11.222	2.4346034837435218
11.222999999999999	2.4359454835324548
11.224	2.437667009912744
11.225	2.439778630944815
11.225999999999999	2.4422909146891003
11.227	2.445214429206037
11.228	2.4485597425560446
11.229	2.45233742279956
11.23	2.4565580379970204
11.231	2.4612403761957755
11.232	2.466386287288304
11.233	2.4720058411540204
11.234	2.47810910767231
11.235	2.484706156722586
11.236	2.491807058184267
11.237	2.499421881936732
11.238	2.507560697859397
11.239	2.516233575831684
11.24	2.525450585732965
11.241	2.536930741535846
11.242	2.5488715966572832
11.243	2.5611796486073555
11.244	2.573761394896204
11.245000000000001	2.5865233330339725
11.246	2.5993719605307355
11.247	2.612213774896637
11.248000000000001	2.6249552736418202
11.249	2.63750295427636
11.25	2.6497633143104005
11.251	2.6619275385973213
11.252	2.673600183525625
11.253	2.6846704928270104
11.254	2.695027710233241
11.254999999999999	2.7045610794760577
11.256	2.7131598442872167
11.257	2.720713248398428
11.258	2.7271105355414496
11.259	2.7322409494480304
11.26	2.7359937338498934
11.261	2.7352219999570884
11.262	2.7330351320546717
11.263	2.7295063819060106
11.264	2.724709001274462
11.265	2.718716241923374
11.266	2.711601355616127
11.267	2.703437594116071
11.268	2.694298209186549
11.269	2.6842564525909522
11.27	2.6733855760926253
11.271	2.660600957507185
11.272	2.6472038967244056
11.273	2.633337819686273
11.274000000000001	2.619146152334772
11.275	2.6047723206119615
11.276	2.5903597504598252
11.277000000000001	2.576051867820348
11.278	2.561992098635589
11.279	2.5483238688475325
11.280000000000001	2.535190604398164
11.281	2.5253674002277426
11.282	2.51620651818925
11.283	2.5076918891338957
11.284	2.4998074439128755
11.285	2.492537113377426
11.286	2.4858648283787415
11.286999999999999	2.479774519768031
11.288	2.4742501183964953
11.289	2.4692755551153613
11.29	2.464834760775829
11.291	2.4596761623314034
11.292	2.455094073555109
11.293	2.4511473043222485
11.294	2.447894664508128
11.295	2.445394963988071
11.296	2.443707012637383
11.297	2.442889620331375
11.298	2.4430015969453613
11.299	2.4441017523546518
11.3	2.446248896434563
11.301	2.4513790357121557
11.302	2.4575600139169422
11.303	2.4647368714302016
11.304	2.4728546486331737
11.305	2.481858385907137
11.306000000000001	2.4916931236333753
11.307	2.5023039021931193
11.308	2.513635761967652
11.309000000000001	2.525633743338261
11.31	2.5382428866861697
11.311	2.55155058437398
11.312	2.5653508974088357
11.313	2.5795802387792213
11.314	2.594175021473544
11.315	2.609071658480289
11.315999999999999	2.624206562787914
11.317	2.6395161473849065
11.318	2.6549368252596697
11.318999999999999	2.67040500940069
11.32	2.6858571127964543
11.321	2.7029507477701062
11.322	2.7197968128641956
11.323	2.736227405956014
11.324	2.752074624922765
11.325	2.7671705676417413
11.326	2.7813473319902293
11.327	2.7944370158454412
11.328	2.8062717170846656
11.329	2.8166835335851825
11.33	2.825504563224217
11.331	2.8287240214011673
11.332	2.830249790439538
11.333	2.8301468701849424
11.334	2.8284802604830044
11.335	2.825314961179336
11.336	2.8207159721195665
11.337	2.8147482931493117
11.338000000000001	2.8074769241141766
11.339	2.798966864859805
11.34	2.7892831152318056
11.341000000000001	2.777708462956835
11.342	2.765137526794581
11.343	2.7516827133857302
11.344	2.7374564293709884
11.345	2.7225710813910355
11.346	2.7071390760866305
11.347	2.6912728200984537
11.347999999999999	2.675084720067211
11.349	2.65868718263358
11.35	2.6421926144383248
11.350999999999999	2.625089129078129
11.352	2.6081512621797227
11.353	2.5915292563259333
11.354	2.5753733540994967
11.355	2.5598337980831523
11.356	2.545060830859722
11.357	2.531204695011944
11.358	2.518415633122563
11.359	2.506843887774391
11.36	2.496639701550171
11.361	2.490720748749565
11.362	2.486302117104098
11.363	2.4833663260621672
11.364	2.4818958950721792
11.365	2.4818733435825484
11.366	2.4832811910416797
11.367	2.4861019568979876
11.368	2.4903181605998714
11.369	2.4959123215957435
11.370000000000001	2.502866959334026
11.371	2.5124118067985606
11.372	2.5232065812031914
11.373000000000001	2.5351582132972297
11.374	2.548173633829924
11.375	2.562159773550584
11.376	2.5770235632085
11.377	2.5926719335529906
11.378	2.609011815333291
11.379	2.625950139298717
11.379999999999999	2.6433938361985603
11.381	2.6606924170719206
11.382	2.678344015390988
11.383	2.696289344917824
11.384	2.714469119414491
11.385	2.7328240526429552
11.386	2.75129485836528
11.387	2.769822250343528
11.388	2.7883469423396656
11.389	2.806809648115755
11.39	2.8251510814338605
11.391	2.8464754121361273
11.392	2.867368173293519
11.393	2.887578354057181
11.394	2.9068549435781526
11.395	2.924946931007581
11.396	2.941603305496606
11.397	2.9565730561962784
11.398	2.96960517225774
11.399000000000001	2.9804486428321195
11.4	2.9888524570704886
11.401	2.9877034327445493
11.402000000000001	2.984028619559345
11.403	2.9779928958405097
11.404	2.9697611399136608
11.405000000000001	2.9594982301044
11.406	2.947369044738385
11.407	2.933538462141221
11.408	2.918171360638529
11.409	2.9014326185559
11.41	2.8834871142190153
11.411	2.8647327421319506
11.411999999999999	2.845087242249209
11.413	2.82470137070374
11.414	2.8037258836286014
11.415	2.782311537156744
11.416	2.7606090874211158
11.417	2.7387692905547794
11.418	2.7169429026906826
11.419	2.695280679961774
11.42	2.6739333785011157
11.421	2.652149061608058
11.422	2.631035886905729
11.423	2.6107993191837724
11.424	2.5916448232317175
11.425	2.5737778638391013
11.426	2.5574039057955558
11.427	2.5427284138906154
11.428	2.5299568529138274
11.429	2.5192946876548046
11.43	2.5109473829030904
11.431000000000001	2.5106998088727526
11.432	2.5128398791455586
11.433	2.5172349127277713
11.434000000000001	2.5237522286256686
11.435	2.5322591458454933
11.436	2.542622983393519
11.437	2.554711060276012
11.438	2.5683906954992626
11.439	2.583529208069487
11.44	2.5999939169929736
11.440999999999999	2.617051287784103
11.442	2.6352059083042016
11.443	2.654361512922616
11.443999999999999	2.674421836008786
11.445	2.695290611932159
11.446	2.716871575062071
11.447	2.7390684597679678
11.448	2.7617850004193
11.449	2.784924931385395
11.45	2.808391987035704
11.451	2.8341140506720786
11.452	2.8598480320385673
11.453	2.8853749898117536
11.454	2.910475982668218
11.455	2.934932069284409
11.456	2.9585243083369086
11.457	2.981033758502293
11.458	3.0022414784570195
11.459	3.0219285268776654
11.46	3.0398759624407994
11.461	3.0524529992916323
11.462	3.063059319094436
11.463000000000001	3.0716827589822024
11.464	3.078311156087877
11.465	3.082932347544455
11.466000000000001	3.085534170484915
11.467	3.086104462042226
11.468	3.084631059349371
11.469	3.081101799539327
11.47	3.07550451974506
11.471	3.0649087690494308
11.472	3.052397538577976
11.472999999999999	3.038135531406106
11.474	3.0222874506091997
11.475	3.0050179992627237
11.475999999999999	2.9864918804420606
11.477	2.9668737972225836
11.478	2.9463284526797726
11.479	2.9250205498890027
11.48	2.9031147919256437
11.481	2.881584972780899
11.482	2.8597376688013507
11.483	2.8376885472492948
11.484	2.8155532753871455
11.485	2.7934475204772
11.486	2.771486949781755
11.487	2.749787230563224
11.488	2.728464030083904
11.489	2.707633015606094
11.49	2.6874098543922047
11.491	2.6637205004280435
11.492	2.641124256269154
11.493	2.6199907111947103
11.494	2.6006894544837627
11.495000000000001	2.5835900754153758
11.496	2.5690621632687036
11.497	2.557475307322806
11.498000000000001	2.549199096856764
11.499	2.5446031211497
11.5	2.5440569694806885
11.501	2.560943783505694
11.502	2.581830899982925
11.503	2.606299208047348
11.504	2.633929596834037
11.504999999999999	2.6643029554780324
11.506	2.6970001731144344
11.507	2.7316021388781664
11.508	2.767689741904326
11.509	2.8048438713280195
11.51	2.842645416284155
11.511	2.8780947388872433
11.512	2.9135096508699885
11.513	2.9486274369443097
11.514	2.9831853818223166
11.515	3.016920770216114
11.516	3.0495708868376274
11.517	3.080873016398964
11.518	3.1105644436122213
11.519	3.138382453189339
11.52	3.164064329842417
11.521	3.184619548385988
11.522	3.2026785252415446
11.523	3.2181438669331452
11.524000000000001	3.230918179984828
11.525	3.2409040709205663
11.526	3.2480041462644036
11.527000000000001	3.2521210125403632
11.528	3.2531572762724483
11.529	3.251015543984688
11.530000000000001	3.245598422201088
11.531	3.230688684034669
11.532	3.2126796684150674
11.533	3.1918448808609075
11.534	3.168457826890771
11.535	3.142792012023367
11.536	3.1151209417772816
11.536999999999999	3.0857181216711393
11.538	3.0548570572235096
11.539	3.022811253953128
11.54	2.989854217378566
11.541	2.9542523503510383
11.542	2.918407903642543
11.543	2.8827160253575435
11.544	2.847571863600502
11.545	2.813370566476069
11.546	2.7805072820887062
11.547	2.7493771585428854
11.548	2.720375343943242
11.549	2.693896986394245
11.55	2.670337234000379
11.551	2.6584853095786416
11.552	2.649833554720375
11.553	2.6442683857293465
11.554	2.6416762189093506
11.555	2.6419434705641494
11.556000000000001	2.644956556997525
11.557	2.6506018945132417
11.558	2.658765899415077
11.559000000000001	2.6693349880068262
11.56	2.682195576592227
11.561	2.6980085119244945
11.562	2.7158388446792263
11.563	2.735526055981481
11.564	2.75690962695621
11.565	2.7798290387284683
11.565999999999999	2.8041237724232784
11.567	2.829633309165708
11.568	2.856197130080688
11.568999999999999	2.883654716293284
11.57	2.9118455489285693
11.571	2.942311792962887
11.572	2.973087052709194
11.573	3.003907616331875
11.574	3.0345097719951495
11.575	3.064629807863402
11.576	3.094004012101014
11.577	3.1223686728722098
11.578	3.149460078341372
11.579	3.1750145166728747
11.58	3.1987682760309557
11.581	3.215025169226636
11.582	3.2292832007081307
11.583	3.2416078995702255
11.584	3.2520647949077826
11.585	3.2607194158156516
11.586	3.267637291388638
11.587	3.272883950721594
11.588000000000001	3.276524922909361
11.589	3.278625737046762
11.59	3.27925192222864
11.591000000000001	3.282097454941751
11.592	3.2833795109864643
11.593	3.2829437135550816
11.594	3.280635685839898
11.595	3.2763010510332005
11.596	3.269785432327299
11.597	3.2609344529144835
11.597999999999999	3.2495937359870495
11.599	3.235608904737266
11.6	3.218825582357477
11.600999999999999	3.18831106092852
11.602	3.155342526942638
11.603	3.1204188357808147
11.604	3.0840388428238605
11.605	3.0467014034525763
11.606	3.0089053730479614
11.607	2.971149606990817
11.608	2.9339329606619455
11.609	2.8977542894423456
11.61	2.8631124487128177
11.611	2.8356049596537884
11.612	2.8103230017981553
11.613	2.787456420478274
11.614	2.7671950610265172
11.615	2.7497287687753627
11.616	2.735247389057179
11.617	2.723940767204355
11.618	2.715998748549337
11.619	2.7116111784245085
11.620000000000001	2.710967902162278
11.621	2.7208368273301735
11.622	2.7344310665869855
11.623000000000001	2.7515417948266614
11.624	2.7719601869430543
11.625	2.795477417830107
11.626	2.8218846623817333
11.627	2.8509730954919017
11.628	2.882533892054423
11.629	2.916358226963261
11.629999999999999	2.9522372751123305
11.631	2.991598528204687
11.632	3.0324976736093334
11.633	3.0746267155045524
11.634	3.117677658068634
11.635	3.161342505479638
11.636	3.205313261915854
11.637	3.249281931555574
11.638	3.292940518576853
11.639	3.335981027157984
11.64	3.378095461477254
11.641	3.4254013223550186
11.642	3.4707756932883482
11.643	3.513521154416603
11.644	3.5529402858789165
11.645	3.5883356678146545
11.646	3.619009880363154
11.647	3.6442655036635925
11.648	3.663405117855315
11.649000000000001	3.675731303077624
11.65	3.680546639469763
11.651	3.6513371268522756
11.652000000000001	3.6147865669145878
11.653	3.5717621810275566
11.654	3.5231311905618488
11.655000000000001	3.4697608168880922
11.656	3.412518281377204
11.657	3.3522708053998196
11.658	3.289885610326664
11.659	3.2262299175283498
11.66	3.1621709483758305
11.661	3.1051693583846474
11.661999999999999	3.0490993327112097
11.663	2.9944284906567593
11.664	2.941624451522827
11.665	2.8911548346106524
11.666	2.8434872592214893
11.667	2.7990893446568452
11.668	2.7584287102179696
11.669	2.7219729752061386
11.67	2.6901897589228194
11.671	2.672044938097761
11.672	2.6589928286990445
11.673	2.6509860041232978
11.674	2.647977037767074
11.675	2.6499185030269614
11.676	2.6567629732995353
11.677	2.6684630219813745
11.678	2.6849712224690947
11.679	2.706240148159217
11.68	2.7322223724483488
11.681000000000001	2.770537230413037
11.682	2.813005881546808
11.683	2.859116247023283
11.684000000000001	2.9083562480161094
11.685	2.960213805698669
11.686	3.014176841244605
11.687000000000001	3.069733275827574
11.688	3.126371030620936
11.689	3.183578026798345
11.69	3.2408421855333596
11.690999999999999	3.30221018234971
11.692	3.362334895928452
11.693	3.4204279593004934
11.693999999999999	3.4757010054970654
11.695	3.5273656675493794
11.696	3.574633578488374
11.697	3.6167163713452672
11.698	3.652825679151241
11.699	3.6821731349372886
11.7	3.7039703717346026
11.701	3.6926319668395036
11.702	3.6736694608806424
11.703	3.6477973387518414
11.704	3.6157300853468732
11.705	3.578182185559688
11.706	3.535868124284069
11.707	3.4895023864137658
11.708	3.4397994568427785
11.709	3.3874738204648636
11.71	3.333239962173758
11.711	3.281770866290397
11.712	3.2295826092254383
11.713000000000001	3.1771497668164477
11.714	3.1249469149012716
11.715	3.0734486293174754
11.716000000000001	3.023129485902631
11.717	2.974464060494576
11.718	2.927926928930879
11.719	2.8839926670491995
11.72	2.843135850687127
11.721	2.8117068851000324
11.722	2.7839484058341415
11.722999999999999	2.759978877853322
11.724	2.7399167661214094
11.725	2.723880535602343
11.725999999999999	2.7119886512599503
11.727	2.70435957805809
11.728	2.701111780960657
11.729	2.702363724931501
11.73	2.7082338749345043
11.731	2.7279113587393073
11.732	2.751894241364246
11.733	2.7797512506334963
11.734	2.811051114371081
11.735	2.84536256040117
11.736	2.882254316547954
11.737	2.921295110635424
11.738	2.9620536704877667
11.739	3.004098723929181
11.74	3.0469989987836392
11.741	3.0906618418721132
11.742	3.1342968396585875
11.743	3.177452197603589
11.744	3.219676121167878
11.745000000000001	3.2605168158122075
11.746	3.299522486997114
11.747	3.336241340183353
11.748000000000001	3.370221580831665
11.749	3.401011414402611
11.75	3.428159046356936
11.751	3.440689847635917
11.752	3.4493126057662837
11.753	3.4542132737553173
11.754	3.455577804610349
11.754999999999999	3.4535921513386914
11.756	3.448442266947644
11.757	3.440314104444538
11.758	3.429393616836679
11.759	3.4158667571313535
11.76	3.3999194783359212
11.761	3.3808715639703726
11.762	3.3598276316497233
11.763	3.3370261295018033
11.764	3.312705505654332
11.765	3.287104208235016
11.766	3.260460685371703
11.767	3.2330133851921024
11.768	3.205000755823918
11.769	3.1766612453950054
11.77	3.148233302033069
11.771	3.119909719489349
11.772	3.0919773672000725
11.773	3.0646774602248508
11.774000000000001	3.038251213623299
11.775	3.012939842455173
11.776	2.9889845617800868
11.777000000000001	2.966626586657664
11.778	2.9461071321476453
11.779	2.927667413309651
11.780000000000001	2.911548645203317
11.781	2.9041968579933632
11.782	2.899272402234116
11.783	2.8966404435849347
11.784	2.896166147705178
11.785	2.897714680254207
11.786	2.9011512068913774
11.786999999999999	2.906340893276048
11.788	2.9131489050675916
11.789	2.921440407925342
11.79	2.9310805675086686
11.791	2.9382335187725506
11.792	2.94668976297189
11.793	2.9565387706572324
11.794	2.9678700123791333
11.795	2.9807729586880867
11.796	2.9953370801346453
11.797	3.0116518472693734
11.798	3.029806730642747
11.799	3.049891200805328
11.8	3.071994728307691
11.801	3.1054157292556877
11.802	3.140476610732046
11.803	3.176708725374916
11.804	3.213643425822257
11.805	3.2508120647122167
11.806000000000001	3.287745994682948
11.807	3.323976568372405
11.808	3.35903513841874
11.809000000000001	3.392453057460097
11.81	3.423761678134443
11.811	3.4467721909352718
11.812000000000001	3.4670827871389718
11.813	3.484571495877172
11.814	3.4991163462816135
11.815	3.510595367483996
11.815999999999999	3.5188865886160223
11.817	3.5238680388093995
11.818	3.52541774719581
11.818999999999999	3.5234137429069685
11.82	3.517734055074562
11.821	3.5007415972641525
11.822	3.4802849757230576
11.823	3.456697681132399
11.824	3.4303132041734257
11.825	3.4014650355272638
11.826	3.3704866658750214
11.827	3.3377115858979747
11.828	3.3034732862772356
11.829	3.2681052576939056
11.83	3.2319409908292758
11.831	3.1970236461904116
11.832	3.1618734282793652
11.833	3.1267202114243386
11.834	3.0917938699533463
11.835	3.057324278194404
11.836	3.0235413104757116
11.837	2.9906748411252835
11.838000000000001	2.9589547444711415
11.839	2.9286108948414755
11.84	2.8998731665643045
11.841000000000001	2.866225449753178
11.842	2.8350524504789116
11.843	2.8069928905976704
11.844	2.7826854919656796
11.845	2.7627689764391348
11.846	2.747882065874333
11.847	2.738663482127461
11.847999999999999	2.7357519470547444
11.849	2.7397861825124235
11.85	2.75140491035671
11.850999999999999	2.799646570049637
11.852	2.855028970835318
11.853	2.9164696395633696
11.854	2.9828861030837
11.855	3.053195888246252
11.856	3.1263165219005895
11.857	3.20116553089665
11.858	3.2766604420843826
11.859	3.3517187823133323
11.86	3.425258078433449
11.861	3.4857680554416506
11.862	3.5432260300316285
11.863	3.597181517044399
11.864	3.6471840313209514
11.865	3.692783087702014
11.866	3.733528201028584
11.867	3.768968886141626
11.868	3.798654657881918
11.869	3.8221350310904336
11.870000000000001	3.8389595206081024
11.871	3.835083302987446
11.872	3.8244741306479306
11.873000000000001	3.8075054177206273
11.874	3.784550578336702
11.875	3.755983026627237
11.876	3.7221761767233383
11.877	3.683503442756039
11.878	3.640338238856583
11.879	3.593053979156012
11.879999999999999	3.542024077785433
11.881	3.4843972426369767
11.882	3.423967030822574
11.883	3.3613022932149805
11.884	3.296971880686936
11.885	3.231544644111526
11.886	3.1655894343614923
11.887	3.099675102309574
11.888	3.034370498828862
11.889	2.9702444747920937
11.89	2.907865881072017
11.891	2.8393034249624916
11.892	2.7741412611324
11.893	2.713463400671416
11.894	2.6583538546695338
11.895	2.609896634216419
11.896	2.569175750401783
11.897	2.5372752143155495
11.898	2.5152790370474167
11.899000000000001	2.5042712296871517
11.9	2.5053358033245727
11.901	2.563213044990711
11.902000000000001	2.632684854928663
11.903	2.7121894093224275
11.904	2.8001648843563656
11.905000000000001	2.895049456214898
11.906	2.9952813010819344
11.907	3.099298595141884
11.908	3.205539514578995
11.909	3.312442235577704
11.91	3.4184449343218772
11.911	3.508149460664255
11.911999999999999	3.5946688823530053
11.913	3.6772799408047407
11.914	3.755259377435638
11.915	3.8278839336623185
11.916	3.8944303509013647
11.917	3.954175370569011
11.918	4.006395734081851
11.919	4.050368182856425
11.92	4.0853694583090485
11.921	4.091964652944059
11.922	4.089276196418143
11.923	4.077714869475796
11.924	4.057691452861502
11.925	4.029616727319689
11.926	3.993901473594938
11.927	3.9509564724316903
11.928	3.901192504574334
11.929	3.845020350767529
11.93	3.782850791755676
11.931000000000001	3.708140623665409
11.932	3.6286760654723826
11.933	3.5452893515341466
11.934000000000001	3.458812716208221
11.935	3.3700783938525927
11.936	3.279918618824786
11.937000000000001	3.1891656254823175
11.938	3.0986516481831874
11.939	3.0092089212849116
11.94	2.9216696791451677
11.941	2.8274688481684342
11.942	2.737405504481093
11.943	2.652881416255987
11.943999999999999	2.5752983516661265
11.945	2.5060580788844087
11.946	2.4465623660840943
11.947	2.3982129814380633
11.948	2.3624116931192756
11.949	2.340560269300873
11.95	2.334060478155792
11.951	2.3990141312781015
11.952	2.4788077992729343
11.953	2.571528096166685
11.954	2.6752616359858385
11.955	2.788095032756318
11.956	2.9081149005045894
11.957	3.0334078532571738
11.958	3.1620605050399155
11.959	3.2921594698793255
11.96	3.421791361801926
11.961	3.5327105801201815
11.962	3.64032578476873
11.963000000000001	3.743713420968792
11.964	3.8419499339410397
11.965	3.9341117689067024
11.966000000000001	4.019275371086966
11.967	4.096517185702567
11.968	4.1649136579747035
11.969	4.223541233124419
11.97	4.271476356372828
11.971	4.285190260621971
11.972	4.28773461627962
11.972999999999999	4.279555881434622
11.974	4.261100514175784
11.975	4.232814972592019
11.975999999999999	4.19514571477215
11.977	4.148539198804936
11.978	4.093441882779389
11.979	4.030300224784282
11.98	3.959560682908331
11.981	3.872044938342009
11.982	3.7784075458847073
11.983	3.6796782834371324
11.984	3.576886928900521
11.985	3.471063260175587
11.986	3.3632370551630224
11.987	3.2544380917640967
11.988	3.1456961478795047
11.989	3.0380410014099417
11.99	2.9325024302566765
11.991	2.830110212320401
11.992	2.7318941255018308
11.993	2.6388839477022006
11.994	2.5521094568222167
11.995000000000001	2.4726004307626304
11.996	2.40138664742461
11.997	2.339497884708892
11.998000000000001	2.2879639205162805
11.999	2.2478145327478445
12.	2.2200794993043678

==> anc/Fig5-PS_chi0.6.dat <==
9.	0.10630291636392385
9.001	0.10669055114207823
9.002	0.10708112833059172
9.003	0.10747463066306999
9.004	0.10787104087312081
9.005	0.10827034169435197
9.006	0.10867251586036912
9.007	0.10907754610478004
9.008	0.10948541516119183
9.009	0.10989610576321225
9.01	0.11030960064444696
9.011	0.11072588253850374
9.012	0.11114493417899042
9.013	0.11156673829951258
9.014	0.11199127763367804
9.015	0.11241853491509464
9.016	0.11284849287736792
9.017	0.11328113425410574
9.018	0.11371644177891593
9.019	0.11415439818540403
9.02	0.11459498620717787
9.021	0.11503713302199364
9.022	0.11548194089239047
9.023	0.1159294565250581
9.024	0.11637972662668554
9.025	0.11683279790396259
9.026	0.11728871706357662
9.027	0.11774753081221746
9.028	0.1182092858565749
9.029	0.11867402890333631
9.03	0.11914180665919148
9.031	0.1196126337298623
9.032	0.12008659086851728
9.033	0.12056372672735942
9.034	0.12104408995859181
9.035	0.12152772921441492
9.036	0.12201469314703184
9.037	0.1225050304086456
9.038	0.12299878965145672
9.039	0.12349601952766823
9.04	0.12399676868948234
9.041	0.12450269417458092
9.042	0.1250121387717778
9.043	0.1255250536553683
9.044	0.12604138999964773
9.045	0.1265610989789087
9.046	0.12708413176744643
9.047	0.12761043953955636
9.048	0.12813997346953096
9.049	0.1286726847316656
9.05	0.1292085245002556
9.051	0.12974432459197505
9.052	0.13028334459071458
9.053	0.13082572472274648
9.054	0.13137160521434008
9.055	0.13192112629176758
9.056	0.13247442818130034
9.057	0.13303165110921056
9.058	0.13359293530176758
9.059	0.1341584209852436
9.06	0.13472824838591102
9.061	0.13530556870882846
9.062	0.13588732871791578
9.063	0.1364734861558823
9.064	0.13706399876543426
9.065	0.13765882428928092
9.066	0.13825792047013166
9.067	0.1388612450506926
9.068	0.13946875577367315
9.069	0.14008041038178262
9.07	0.14069616661772713
9.071	0.1413138288329654
9.072	0.141935638670017
9.073	0.14256168438015196
9.074	0.14319205421463702
9.075	0.14382683642474217
9.076	0.14446611926173752
9.077	0.14510999097688973
9.078	0.1457585398214688
9.079	0.1464118540467449
9.08	0.14707002190398455
9.081	0.14773305602823644
9.082	0.14840112486979343
9.083	0.14907432126272335
9.084	0.14975273804109765
9.085	0.15043646803898772
9.086	0.1511256040904614
9.087	0.15182023902959016
9.088	0.15252046569044417
9.089	0.15322637690709492
9.09	0.15393806551361014
9.091	0.15465880878967456
9.092	0.1553853221270426
9.093	0.15611750536307809
9.094	0.1568552583351487
9.095	0.1575984808806222
9.096	0.15834707283686228
9.097	0.15910093404123668
9.098	0.15985996433111316
9.099	0.1606240635438554
9.1	0.16139313151683113
9.101	0.16216082399400378
9.102	0.16293366333604467
9.103	0.16371192781022484
9.104	0.16449589568381395
9.105	0.16528584522408316
9.106	0.1660820546982993
9.107	0.16688480237373343
9.108	0.16769436651765676
9.109	0.16851102539733606
9.11	0.16933505728004244
9.111	0.17017287926703797
9.112	0.1710182587410536
9.113	0.1718711019188156
9.114	0.17273131501705027
9.115	0.17359880425247934
9.116	0.17447347584182915
9.117	0.17535523600182604
9.118	0.17624399094919163
9.119	0.17713964690065234
9.12	0.1780421100729329
9.121	0.1789468289801684
9.122	0.17985843770546514
9.123	0.18077711262934296
9.124	0.1817030301323217
9.125	0.18263636659491625
9.126	0.18357729839764647
9.127	0.18452600192103227
9.128	0.1854826535455885
9.129	0.18644742965183497
9.13	0.18742050662029167
9.131	0.18840186811395582
9.132	0.1893918949107144
9.133	0.1903907750709352
9.134	0.19139869665498768
9.135	0.19241584772323608
9.136	0.19344241633604992
9.137	0.1944785905537988
9.138	0.19552455843684674
9.139	0.19658050804556337
9.14	0.19764662744031833
9.141	0.19872977981557594
9.142	0.19982307354402365
9.143	0.2009262921324493
9.144	0.2020392190876349
9.145	0.20316163791636832
9.146	0.2042933321254375
9.147	0.20543408522162426
9.148	0.2065836807117166
9.149	0.20774190210250035
9.15	0.20890853290076355
9.151	0.210070061817297
9.152	0.2112403729000912
9.153	0.21242005540114575
9.154	0.2136096985724539
9.155	0.21480989166601525
9.156	0.21602122393382941
9.157	0.21724428462788958
9.158	0.21847966300019542
9.159	0.21972794830274656
9.16	0.22098972978753612
9.161	0.2222788618661823
9.162	0.2235818646819986
9.163	0.22489852353791
9.164	0.2262286237368486
9.165	0.227571950581744
9.166	0.2289282893755284
9.167	0.23029742542112658
9.168	0.23167914402147066
9.169	0.23307323047949283
9.17	0.23447947009811784
9.171	0.23588735722087426
9.172	0.23730759180460714
9.173	0.23874058284675054
9.174	0.24018673934474588
9.175	0.24164647029603478
9.176	0.24312018469805108
9.177	0.24460829154823635
9.178	0.2461111998440323
9.179	0.24762931858287252
9.18	0.2491630567621987
9.181	0.250712655406803
9.182	0.25227870166693445
9.183	0.2538616147201869
9.184	0.2554618137441626
9.185	0.2570797179164638
9.186	0.2587157464146841
9.187	0.2603703184164259
9.188	0.26204385309929146
9.189	0.26373676964087434
9.19	0.2654494872187769
9.191	0.26719851608538164
9.192	0.2689672091268484
9.193	0.27075501030412646
9.194	0.272561363578165
9.195	0.2743857129099039
9.196	0.2762275022602922
9.197	0.2780861755902761
9.198	0.279961176860805
9.199	0.2818519500328183
9.2	0.28375793906726554
9.201	0.2856452090289364
9.202	0.28754860573833363
9.203	0.2894695961198101
9.204	0.29140964709771905
9.205	0.2933702255964033
9.206	0.2953527985402159
9.207	0.29735883285351017
9.208	0.29938979546062866
9.209	0.30144715328592464
9.21	0.30353237325375154
9.211	0.3056811362207802
9.212	0.3078586216073791
9.213	0.3100642227662417
9.214	0.31229733305006535
9.215	0.31455734581153566
9.216	0.3168436544033499
9.217	0.3191556521782056
9.218	0.321492732488788
9.219	0.3238542886877946
9.22	0.3262397141279231
9.221	0.3286203721920438
9.222	0.33102538498871836
9.223	0.3334558446566938
9.224	0.3359128433347044
9.225	0.33839747316149715
9.226	0.3409108262758193
9.227	0.3434539948164048
9.228	0.34602807092200083
9.229	0.3486341467313501
9.23	0.35127331438320025
9.231	0.35394617246449606
9.232	0.35665433657800316
9.233	0.3593989287746988
9.234	0.36218107110554565
9.235	0.3650018856215209
9.236	0.3678624943736022
9.237	0.3707640194127516
9.238	0.3737075827899467
9.239	0.3766943065561651
9.24	0.37972531276236865
9.241	0.3828483518111121
9.242	0.3860150914410948
9.243	0.3892238277425762
9.244	0.39247285680583266
9.245	0.39576047472113485
9.246	0.3990849775787596
9.247	0.40244466146896574
9.248	0.40583782248203
9.249	0.4092627567082291
9.25	0.4127177602378217
9.251	0.4161007042743145
9.252	0.4195163961515284
9.253	0.422969218316496
9.254	0.42646355321626794
9.255	0.4300037832978953
9.256	0.4335942910084101
9.257	0.4372394587948634
9.258	0.4409436691042999
9.259	0.44471130438377093
9.26	0.44854674708030784
9.261	0.452562109476457
9.262	0.4566475151028363
9.263	0.4608008173255368
9.264	0.4650198695106713
9.265	0.46930252502435316
9.266	0.4736466372326727
9.267	0.47805005950174306
9.268	0.4825106451976779
9.269	0.4870262476865669
9.27	0.4915947203345235
9.271	0.4961177920951626
9.272	0.5006952664690422
9.273	0.5053308225442456
9.274000000000001	0.5100281394088563
9.275	0.5147908961509328
9.276	0.5196227718585589
9.277	0.5245274456198095
9.278	0.5295085965227689
9.279	0.5345699036554947
9.28	0.5397150461060709
9.281	0.5449438118705994
9.282	0.550264006952876
9.283	0.5556795462647417
9.284	0.5611943447180381
9.285	0.5668123172245774
9.286	0.572537378696201
9.287	0.5783734440447512
9.288	0.584324428182039
9.289	0.5903942460199063
9.29	0.596586812470185
9.291	0.6030930673646634
9.292	0.6097185658515721
9.293	0.6164558879991215
9.294	0.6232976138755224
9.295	0.6302363235489492
9.296	0.6372645970876127
9.297	0.6443750145597245
9.298	0.6515601560334578
9.299	0.6588126015770243
9.3	0.6661249312586353
9.301	0.6730687803099814
9.302	0.6800831854440283
9.303	0.6871862385372591
9.304	0.6943960314661188
9.305	0.7017306561070905
9.306	0.7092082043366444
9.307	0.7168467680312647
9.308	0.7246644390673945
9.309	0.7326793093215178
9.31	0.7409094706701196
9.311	0.7498604621507025
9.312	0.7590333862265044
9.313	0.7684167925218269
9.314	0.7779992306609217
9.315	0.78776925026809
9.316	0.7977154009676345
9.317	0.8078262323838047
9.318	0.818090294140903
9.319	0.8284961358632328
9.32	0.839032307175042
9.321	0.8491936865814638
9.322	0.8594924142877209
9.323	0.8699469593798849
9.324	0.8805757909439711
9.325	0.8913973780660509
9.326	0.9024301898321966
9.327	0.9136926953284217
9.328	0.9252033636407985
9.329	0.9369806638554007
9.33	0.9490430650582393
9.331	0.961397004972935
9.332	0.9740737132214978
9.333	0.9870923880634177
9.334	1.0004722277582514
9.335	1.0142324305655581
9.336	1.0283921947448242
9.337	1.042970718555608
9.338	1.0579872002574446
9.339	1.0734608381098962
9.34	1.0894108303724428
9.341	1.1070036337806997
9.342	1.1250416573014497
9.343	1.143474568377433
9.344	1.1622520344514857
9.345	1.1813237229664462
9.346	1.2006393013650505
9.347	1.2201484370901368
9.348	1.239800797584544
9.349	1.2595460502910067
9.35	1.279333862652364
9.351	1.2962713713679475
9.352	1.313323049214519
9.353	1.330610838225428
9.354	1.3482566804339944
9.355	1.3663825178735698
9.356	1.3851102925774095
9.357	1.4045619465788646
9.358	1.4248594219112913
9.359	1.4461246606079372
9.36	1.4684796047021569
9.361	1.4961060387047656
9.362	1.5248200111122996
9.363	1.5544974128988875
9.364	1.5850141350386646
9.365	1.616246068505603
9.366	1.6480691042738365
9.367	1.6803591333175034
9.368	1.712992046610569
9.369	1.7458437351271714
9.37	1.7787900898413904
9.371	1.8064741569036717
9.372	1.834321814222208
9.373	1.8625260948816547
9.374	1.8912800319666698
9.375	1.920776658561758
9.376	1.9512090077515762
9.377	1.9827701126207882
9.378	2.015653006253888
9.379	2.0500507217355377
9.38	2.086156292150409
9.381	2.1240299497065287
9.382	2.1640055769029845
9.383	2.206284255362349
9.384	2.2510670667072783
9.385	2.298555092560186
9.386	2.3489494145437226
9.387	2.40245111428056
9.388	2.4592612733930808
9.389	2.5195809735039503
9.39	2.5836112962358597
9.391	2.6702882069479665
9.392	2.759942456026942
9.393	2.8516396775963258
9.394	2.9444455057791634
9.395	3.0374255746989895
9.396	3.1296455184793412
9.397	3.220170971243263
9.398	3.308067567114293
9.399000000000001	3.3924009402159516
9.4	3.4722367246713106
9.401	3.494740746484886
9.402	3.514023890815363
9.403	3.5322972347024493
9.404	3.5517718551857564
9.405	3.5746588293049917
9.406	3.603169234099886
9.407	3.639514146610016
9.408	3.6859046438750993
9.409	3.7445518029349274
9.41	3.817666700828969
9.411	3.936960453481514
9.412	4.073356217903457
9.413	4.227277189989472
9.414	4.399146565634947
9.415	4.58938754073504
9.416	4.798423311185299
9.417	5.026677072880143
9.418	5.274572021715085
9.419	5.542531353585777
9.42	5.830978264386429
9.421	6.155669159476155
9.422	6.500764739865216
9.423	6.865758916025521
9.424	7.250145598430792
9.425	7.653418697554893
9.426	8.075072123869521
9.427	8.514599787848507
9.428	8.971495599965808
9.429	9.445253470692927
9.43	9.935367310503796
9.431	10.44174860564595
9.432	10.963448383196361
9.433	11.499935246003613
9.434	12.050677796919059
9.435	12.615144638794153
9.436	13.192804374477326
9.437	13.783125606820011
9.438	14.385576938673724
9.439	14.999626972886766
9.44	15.624744312310632
9.441	16.140246071482387
9.442	16.673034249947634
9.443	17.22985935894039
9.444	17.81747190969485
9.445	18.442622413442045
9.446	19.112061381416108
9.447	19.832539324850163
9.448	20.610806754978753
9.449	21.45361418303225
9.45	22.36771212024509
9.451	23.728806550212845
9.452	25.152331574085053
9.453	26.62267676537843
9.454	28.124231697610014
9.455	29.64138594428881
9.456	31.15852907893182
9.457	32.66005067505605
9.458	34.130340306170496
9.459	35.553787545792204
9.46	36.91478196743788
9.461	38.03886051937788
9.462	39.07889283220084
9.463	40.02889591125382
9.464	40.88288676188525
9.465	41.63488238943912
9.466	42.278899799264046
9.467	42.8089559967079
9.468	43.21906798711581
9.469	43.50325277583584
9.47	43.65552736821517
9.471	43.434286253467604
9.472	43.0834491055661
9.473	42.611313082349604
9.474	42.02617534165971
9.475	41.336333041335564
9.476	40.5500833392156
9.477	39.67572339314251
9.478	38.72155036095489
9.479	37.695861400492625
9.48	36.60695366959363
9.481	35.45755895547289
9.482	34.26187708178685
9.483	33.02854250156278
9.484	31.766189667834613
9.485	30.483453033629704
9.486	29.188967051975265
9.487	27.89136617590543
9.488	26.599284858447422
9.489	25.321357552628513
9.49	24.06621871148277
9.491	22.953881634828782
9.492	21.874851695763972
9.493	20.831013114182824
9.494	19.824250109974052
9.495	18.856446903028313
9.496	17.92948771323465
9.497	17.04525676048702
9.498	16.20563826467439
9.499	15.412516445686059
9.5	14.667775523415495
9.501	14.07127600802042
9.502	13.520987872136073
9.503	13.0128573786691
9.504	12.54283079052317
9.505	12.106854370602235
9.506	11.700874381812527
9.507	11.320837087057935
9.508	10.962688749243151
9.509	10.622375631272277
9.51	10.295843996051207
9.511	9.905049415643607
9.512	9.524413128087266
9.513	9.154365680581579
9.514	8.79533762032391
9.515	8.447759494511693
9.516	8.112061850344215
9.517	7.788675235018891
9.518	7.478030195733226
9.519	7.1805572796863695
9.52	6.896687034075805
9.521	6.643256322370222
9.522	6.403295053299237
9.523	6.1762394518621875
9.524000000000001	5.961525743058501
9.525	5.758590151888741
9.526	5.566868903352313
9.527	5.385798222449018
9.528	5.214814334178358
9.529	5.053353463540741
9.53	4.900851835535653
9.531	4.7571489003720835
9.532	4.621253219949423
9.533	4.492576581375727
9.534	4.3705307717591015
9.535	4.254527578208299
9.536	4.143978787831416
9.537	4.038296187736584
9.538	3.936891565032499
9.539	3.8391767068272866
9.54	3.7445634002292647
9.541	3.6403661890925907
9.542	3.538827270037747
9.543	3.4400915964306815
9.544	3.34430412163736
9.545	3.2516097990242576
9.546	3.162153581957336
9.547	3.07608042380258
9.548	2.993535277926429
9.549	2.9146630976948624
9.55	2.839608836473884
9.551	2.7760249885057013
9.552	2.7160939638031847
9.553	2.659505713255049
9.554	2.6059501877503086
9.555	2.555117338177673
9.556000000000001	2.5066971154258724
9.557	2.46037947038389
9.558	2.415854353940453
9.559	2.3728117169843728
9.56	2.3309415104043905
9.561	2.28431208370781
9.562	2.2385756922790656
9.563	2.193762990120932
9.564	2.1499046312364203
9.565	2.1070312696283033
9.566	2.0651735592993603
9.567	2.024362154252593
9.568	1.9846277084907782
9.569	1.9460008760167014
9.57	1.9085123108333526
9.571	1.8733416058441636
9.572	1.839300843490693
9.573	1.806351045115091
9.574	1.7744532320596818
9.575	1.7435684256666133
9.576	1.7136576472780407
9.577	1.6846819182362778
9.578	1.656602259883478
9.579	1.629379693561801
9.58	1.602975240613551
9.581	1.5773692079632269
9.582	1.5525021625474797
9.583	1.5283339568854335
9.584	1.504824443496078
9.585	1.4819334748984088
9.586	1.459620903611542
9.587	1.4378465821544721
9.588	1.4165703630462345
9.589	1.3957520988058274
9.59	1.3753516419523601
9.591	1.3543737340499473
9.592	1.3337912240848884
9.593	1.313621850088709
9.594	1.2938833500928246
9.595	1.2745934621286537
9.596	1.2557699242277172
9.597	1.2374304744214328
9.598	1.2195928507412217
9.599	1.2022747912185998
9.6	1.1854940338849873
9.600999999999999	1.1701734456894068
9.602	1.1553707794476802
9.603	1.1410489168932778
9.604	1.1271707397595907
9.605	1.113699129780013
9.606	1.1005969686880106
9.607	1.087827138216977
9.608	1.0753525201003085
9.609	1.0631359960714666
9.61	1.0511404478638473
9.611	1.0386185844396878
9.612	1.026286501077618
9.613	1.0141501202850438
9.614	1.002215364569371
9.615	0.9904881564380696
9.616	0.9789744183985457
9.617	0.9676800729582069
9.618	0.9566110426245206
9.619	0.9457732499048941
9.62	0.9351726173067547
9.621	0.9250209202396502
9.622	0.9151057523754431
9.623	0.9054205602880797
9.624	0.895958790551508
9.625	0.886713889739726
9.626	0.8776793044266813
9.627	0.8688484811863229
9.628	0.8602148665926468
9.629	0.8517719072196015
9.63	0.8435130496411373
9.631	0.8354369798995979
9.632	0.8275315875570466
9.633	0.8197900016439116
9.634	0.8122053511906078
9.635	0.8047707652275903
9.636	0.7974793727852735
9.637	0.7903243028940732
9.638	0.7832986845844429
9.639	0.7763956468867979
9.64	0.7696083188315543
9.641	0.7627518084166214
9.642	0.7560080548584457
9.643	0.7493809763409313
9.644	0.7428744910480173
9.645	0.7364925171636075
9.646	0.7302389728716066
9.647	0.7241177763559523
9.648	0.7181328458005493
9.649000000000001	0.7122880993893026
9.65	0.7065874553061489
9.651	0.7012307573475891
9.652	0.6960141238053917
9.653	0.6909295985839122
9.654	0.6859692255875329
9.655	0.6811250487206092
9.656	0.6763891118874971
9.657	0.6717534589925777
9.658	0.6672101339402069
9.659	0.6627511806347413
9.66	0.658368642980561
9.661	0.6538989212389119
9.662	0.6494991359053285
9.663	0.6451707638322581
9.664	0.6409152818721244
9.665	0.6367341668773592
9.666	0.6326288957003868
9.667	0.6286009451936535
9.668	0.6246517922095837
9.669	0.6207829136006022
9.67	0.6169957862191544
9.671	0.6133423540875029
9.672	0.6097705682718816
9.673	0.6062788470083808
9.674	0.6028656085330719
9.675	0.5995292710820271
9.676	0.5962682528913361
9.677	0.5930809721970707
9.678	0.5899658472353033
9.679	0.5869212962421229
9.68	0.5839457374536016
9.681000000000001	0.5810381274116675
9.682	0.5781963134219562
9.683	0.5754186810959432
9.684	0.5727036160451089
9.685	0.5700495038809292
9.686	0.5674547302148945
9.687	0.56491768065848
9.688	0.5624367408231624
9.689	0.5600102963204309
9.69	0.5576367327617616
9.691	0.555272013692128
9.692	0.5529595178238554
9.693	0.5507002018027539
9.694	0.5484950222746336
9.695	0.5463449358853165
9.696	0.5442508992806127
9.697	0.5422138691063361
9.698	0.5402348020082975
9.699	0.5383146546323182
9.7	0.5364543836242084
9.701	0.5346991144360286
9.702	0.5330029580100013
9.703	0.531364194094589
9.704	0.5297811024382547
9.705	0.5282519627894696
9.706	0.5267750548966965
9.707	0.5253486585083985
9.708	0.5239710533730465
9.709	0.5226405192391034
9.71	0.5213553358550326
9.711	0.520082175526318
9.712	0.5188528410470146
9.713	0.5176675277681932
9.714	0.5165264310409228
9.715	0.5154297462162782
9.716	0.5143776686453284
9.717	0.5133703936791424
9.718	0.5124081166687946
9.719	0.5114910329653543
9.72	0.5106193379198907
9.721	0.5097957834326943
9.722	0.5090178533632412
9.723	0.5082855881202243
9.724	0.5075990281123401
9.725	0.5069582137482816
9.725999999999999	0.506363185436743
9.727	0.5058139835864173
9.728	0.5053106486060007
9.729	0.5048532209041862
9.73	0.5044417408896673
9.731	0.5040758494866893
9.732	0.5037560107995745
9.733	0.5034822894481957
9.734	0.5032547500524267
9.735	0.5030734572321397
9.736	0.5029384756072077
9.737	0.5028498697975041
9.738	0.5028077044229015
9.739	0.5028120441032727
9.74	0.502862953458491
9.741	0.5029715811783882
9.742	0.5031262360510629
9.743	0.5033263109345716
9.744	0.5035711986869718
9.745	0.5038602921663206
9.746	0.5041929842306759
9.747	0.504568667738094
9.748	0.5049867355466324
9.749	0.5054465805143492
9.75	0.5059475954993001
9.751	0.5064486969871999
9.752	0.5069922073219252
9.753	0.5075799724750067
9.754	0.5082138384179781
9.755	0.508895651122373
9.756	0.5096272565597217
9.757	0.5104105007015579
9.758	0.5112472295194141
9.759	0.5121392889848247
9.76	0.5130885250693189
9.761	0.5141475762843846
9.762	0.5152644177258477
9.763	0.5164378170294825
9.764	0.5176665418310684
9.765	0.5189493597663857
9.766	0.5202850384712074
9.767	0.5216723455813139
9.768	0.5231100487324855
9.769	0.5245969155604946
9.77	0.5261317137011219
9.771	0.5276566647237623
9.772	0.5292305093649
9.773	0.530855442294642
9.774000000000001	0.5325336581830955
9.775	0.5342673517003587
9.776	0.5360587175165388
9.777	0.5379099503017398
9.778	0.5398232447260697
9.779	0.5418007954596256
9.78	0.5438447971725151
9.781	0.5459557829235879
9.782	0.5481377096979118
9.783	0.5503928728693072
9.784	0.552723567811595
9.785	0.555132089898584
9.786	0.5576207345040949
9.787	0.5601917970019493
9.788	0.5628475727659549
9.789	0.5655903571699329
9.79	0.5684224455877002
9.791	0.5714634675669621
9.792	0.5745912731455881
9.793	0.5778010465353468
9.794	0.5810879719480075
9.795	0.5844472335953219
9.796	0.587874015689059
9.797	0.5913635024409882
9.798	0.5949108780628607
9.799	0.5985113267664459
9.8	0.6021600327635135
9.801	0.6055765961222774
9.802	0.6090484872673492
9.803	0.6125875924798037
9.804	0.6162057980406969
9.805	0.6199149902311035
9.806000000000001	0.623727055332099
9.807	0.6276538796247384
9.808	0.631707349390097
9.809	0.6358993509092431
9.81	0.6402417704632534
9.811	0.6450766462000603
9.812	0.6500657033298073
9.813	0.6552008189295188
9.814	0.6604738700761917
9.815	0.6658767338468505
9.816	0.6714012873185202
9.817	0.6770394075681964
9.818	0.6827829716729041
9.819	0.688623856709669
9.82	0.6945539397554856
9.821	0.7002161808465419
9.822	0.7059725205880141
9.823	0.7118359825442515
9.824	0.7178195902795721
9.825	0.7239363673583248
9.826	0.7301993373448596
9.827	0.7366215238034931
9.828	0.743215950298575
9.829	0.7499956403944562
9.83	0.7569736176554513
9.831	0.7641565434899859
9.832	0.7715641892035447
9.833	0.7792099639456478
9.834	0.7871072768658542
9.835	0.7952695371137254
9.836	0.8037101538387783
9.837	0.8124425361905738
9.838	0.821480093318658
9.839	0.8308362343725941
9.84	0.8405243685018954
9.841	0.851404434214418
9.842	0.8625920064918414
9.843	0.8740491896740783
9.844	0.8857380881011013
9.845	0.8976208061128844
9.846	0.9096594480493382
9.847	0.9218161182504363
9.848	0.9340529210561535
9.849	0.9463319608063988
9.85	0.9586153418411469
9.850999999999999	0.9687405362014548
9.852	0.9789230461200615
9.853	0.9892537415307563
9.854	0.9998234923673821
9.855	1.0107231685637839
9.856	1.022043640053748
9.857	1.0338757767711189
9.858	1.0463104486497443
9.859	1.0594385256234051
9.86	1.0733508776259484
9.861	1.0912785982953803
9.862	1.1099820172731834
9.863	1.1293616879050838
9.864	1.1493181635368128
9.865	1.1697519975139943
9.866	1.1905637431823581
9.867	1.2116539538876374
9.868	1.232923182975452
9.869	1.2542719837915342
9.87	1.2756009096815792
9.871	1.292645190244356
9.872	1.3097231464359071
9.873	1.3269877754654096
9.874	1.3445920745420419
9.875	1.3626890408748884
9.876	1.3814316716731267
9.877	1.400972964145939
9.878	1.4214659155024025
9.879	1.4430635229516984
9.88	1.4659187837030148
9.881	1.490110206450244
9.882	1.5158697913732107
9.883	1.5433550501365267
9.884	1.5727234944048576
9.885	1.6041326358427113
9.886	1.6377399861147497
9.887	1.6737030568856508
9.888	1.7121793598198987
9.889	1.753326406582167
9.89	1.7973017088371481
9.891	1.8590298119706907
9.892	1.9230062221853994
9.893	1.9884934794053142
9.894	2.0547541235541233
9.895	2.1210506945558643
9.896	2.1866457323345747
9.897	2.250801776813943
9.898	2.3127813679180083
9.899000000000001	2.3718470455707945
9.9	2.427261349696014
9.901	2.437408652948807
9.902	2.444907127204945
9.903	2.451496777071323
9.904	2.458917607154802
9.905	2.4689096220622773
9.906	2.483212826400661
9.907	2.503567224776788
9.908	2.5317128217975617
9.909	2.569389622069941
9.91	2.6183376302006773
9.911	2.6890123562159585
9.912	2.773910086853933
9.913	2.874242614271533
9.914	2.991221730626128
9.915	3.126059228074949
9.916	3.2799668987755197
9.917	3.4541565348845262
9.918	3.6498399285594574
9.919	3.8682288719579527
9.92	4.110535157236471
9.921	4.426496020792895
9.922	4.765856874530235
9.923	5.126888574589955
9.924	5.5078619771153114
9.925	5.907047938249699
9.926	6.322717314134368
9.927	6.7531409609126865
9.928	7.196589734728123
9.929	7.651334491721773
9.93	8.115646088037085
9.931000000000001	8.588695648470027
9.932	9.067799198772628
9.933	9.55117303335188
9.934	10.037033446613941
9.935	10.523596732965839
9.936	11.009079186812
9.937	11.491697102559451
9.938	11.969666774615193
9.939	12.441204497383687
9.94	12.904526565271945
9.941	13.303817746261615
9.942	13.694600499147816
9.943	14.078365756302588
9.944	14.456604450097919
9.945	14.830807512903789
9.946	15.202465877092196
9.947	15.573070475034461
9.948	15.944112239102566
9.949	16.317082101666514
9.95	16.693470995098288
9.951	17.157940085712415
9.952	17.623769451697257
9.953	18.087409405186033
9.954	18.545310258311943
9.955	18.99392232320575
9.956	19.42969591200067
9.957	19.84908133682983
9.958	20.248528909824124
9.959	20.624488943116713
9.96	20.973411748840583
9.961	21.27494773127911
9.962	21.543365286646306
9.963	21.77613290330777
9.964	21.970719069629396
9.965	22.124592273976088
9.966	22.235221004713818
9.967	22.300073750208252
9.968	22.316618998824747
9.969	22.282325238929054
9.97	22.194660958886562
9.971	21.95004835678116
9.972	21.653126228853186
9.973	21.30748708106042
9.974	20.916723419362526
9.975	20.484427749717376
9.975999999999999	20.014192578083403
9.977	19.509610410418112
9.978	18.97427375268174
9.979	18.411775110831858
9.98	17.825706990825836
9.981	17.2178463832103
9.982	16.59371134059377
9.983	15.95700440017075
9.984	15.31142809913914
9.985	14.660684974693467
9.986	14.008477564028212
9.987	13.358508404341338
9.988	12.714480032827328
9.989	12.08009498668071
9.99	11.45905580309938
9.991	10.898435619066497
9.992	10.355937850788791
9.993	9.832636514264525
9.994	9.329605625489052
9.995	8.847919200458701
9.996	8.38865125516901
9.997	7.952875805617945
9.998	7.541666867801
9.999	7.156098457713846
10.	6.797244591354185
10.001	6.522943441076796
10.002	6.274064614617886
10.003	6.048241876074114
10.004	5.843108989540796
10.005	5.656299719113399
10.006	5.48544782888836
10.007	5.328187082961116
10.008	5.182151245427445
10.009	5.04497408038289
10.01	4.914289351923719
10.011	4.745849282848182
10.012	4.581707453779185
10.013	4.422035904043226
10.014	4.267006672965928
10.015	4.116791799872942
10.016	3.971563324090719
10.017	3.831493284944903
10.018	3.696753721761176
10.019	3.5675166738659323
10.02	3.4439541805848437
10.021	3.3328932670804026
10.022	3.227447654367195
10.023	3.1273860492959793
10.024000000000001	3.032477158717552
10.025	2.942489689483211
10.026	2.857192348443744
10.027	2.776353842450111
10.028	2.69974287835314
10.029	2.6271281630040644
10.03	2.5582784032537043
10.031	2.493077726283567
10.032	2.43117242344263
10.033	2.3723242064101804
10.034	2.3162947868655266
10.035	2.262845876488272
10.036	2.2117391869577214
10.036999999999999	2.1627364299532794
10.038	2.1155993171542704
10.039	2.070089560240266
10.04	2.025968870890587
10.041	1.9780590137727976
10.042	1.9313610383062156
10.043	1.8859360468981454
10.044	1.8418451419559005
10.045	1.7991494258870278
10.046	1.7579100010988382
10.047	1.7181879699986535
10.048	1.6800444349940051
10.049	1.6435404984922115
10.05	1.608737262900603
10.051	1.5789094150686092
10.052	1.5507097102681926
10.053	1.524004488213248
10.054	1.4986600886178119
10.055	1.474542851195776
10.056000000000001	1.4515191156610425
10.057	1.429455221727634
10.058	1.4082175091094495
10.059	1.3876723175204309
10.06	1.367685986674484
10.061	1.3456945739393
10.062	1.3241419912142762
10.063	1.3030418680524876
10.064	1.282407834007121
10.065	1.262253518631251
10.066	1.2425925514779548
10.067	1.2234385621004147
10.068	1.2048051800517074
10.068999999999999	1.186706034884945
10.07	1.1691547561532087
10.071	1.1526760467770083
10.072	1.1367414887986143
10.073	1.1213337376276369
10.074	1.1064354486737682
10.075	1.0920292773466176
10.076	1.0780978790557982
10.077	1.0646239092109968
10.078	1.0515900232218252
10.079	1.0389788764978989
10.08	1.0267731244488998
10.081	1.0149665557980474
10.082	1.003530017895075
10.083	0.9924454914033816
10.084	0.9816949569863044
10.085	0.9712603953071834
10.086	0.9611237870294141
10.087	0.9512671128163357
10.088000000000001	0.9416723533312896
10.089	0.9323214892376681
10.09	0.923196501198812
10.091	0.9138616560489444
10.092	0.9047419642701873
10.093	0.8958447225155756
10.094	0.8871772274380959
10.095	0.878746775690736
10.096	0.8705606639265288
10.097	0.8626261887984616
10.098	0.854950646959524
10.099	0.8475413350627458
10.1	0.8404055497611159
10.100999999999999	0.8339175435076988
10.102	0.8276954174099663
10.103	0.8217242283754851
10.104	0.8159890333117884
10.105	0.8104748891264111
10.106	0.8051668527269171
10.107	0.800049981020841
10.108	0.7951093309157187
10.109	0.7903299593191121
10.11	0.7856969231385568
10.111	0.7809282735601448
10.112	0.7762922553778178
10.113	0.7717901076640473
10.114	0.7674230694913063
10.115	0.7631923799320908
10.116	0.7590992780588733
10.117	0.7551450029441276
10.118	0.7513307936603478
10.119	0.7476578892800074
10.120000000000001	0.7441275288755809
10.121	0.7407788107491424
10.122	0.7375728202448222
10.123	0.7345085019363382
10.124	0.7315848003974034
10.125	0.728800660201746
10.126	0.7261550259230787
10.127	0.7236468421351152
10.128	0.7212750534115822
10.129	0.7190386043261932
10.13	0.7169364394526624
10.131	0.7149684578848101
10.132	0.713132591826553
10.133	0.7114277280019061
10.134	0.7098527531348822
10.135	0.7084065539495019
10.136	0.7070880171697778
10.137	0.7058960295197229
10.138	0.7048294777233568
10.139	0.7038872485046924
10.14	0.7030682285877438
10.141	0.7023971957474205
10.142	0.7018455765022453
10.143	0.7014106884216332
10.144	0.7010898490750015
10.145	0.7008803760317649
10.146	0.7007795868613392
10.147	0.7007847991331405
10.148	0.7008933304165843
10.149000000000001	0.7011024982810868
10.15	0.7014096202960629
10.151	0.7016612054966638
10.152000000000001	0.7020145198977383
10.153	0.7024760209798687
10.154	0.7030521662236388
10.155	0.7037494131096317
10.156	0.7045742191184325
10.157	0.7055330417306215
10.158	0.7066323384267833
10.159	0.7078785666875037
10.16	0.7092781839933615
10.161	0.7110475116895962
10.161999999999999	0.7129704243700369
10.163	0.7150406604931703
10.164	0.7172519585174721
10.165	0.719598056901429
10.166	0.7220726941035286
10.167	0.724669608582245
10.168	0.7273825387960657
10.169	0.730205223203479
10.17	0.7331314002629576
10.171	0.7358862095676437
10.172	0.7387482671604835
10.173	0.7417275902190615
10.174	0.7448341959209779
10.175	0.7480781014438334
10.176	0.7514693239652114
10.177	0.7550178806627125
10.178	0.7587337887139383
10.179	0.7626270652964707
10.18	0.7667077275879111
10.181000000000001	0.7709807098054777
10.182	0.7754614201453398
10.183	0.7801601838433049
10.184	0.785087326135173
10.185	0.7902531722567535
10.186	0.7956680474438281
10.187	0.8013422769322059
10.188	0.8072861859576977
10.189	0.8135100997560825
10.19	0.8200243435631704
10.191	0.8275313764819312
10.192	0.8353074423738819
10.193	0.8433209189677353
10.193999999999999	0.8515401839921912
10.195	0.8599336151759643
10.196	0.8684695902477246
10.197	0.8771164869361865
10.198	0.8858426829700652
10.199	0.8946165560780296
10.2	0.9034064839887946
10.201	0.9104116230041709
10.202	0.9174767978207593
10.203	0.9246776117082961
10.204	0.9320896679365187
10.205	0.9397885697751248
10.206	0.9478499204938513
10.207	0.9563493233624377
10.208	0.965362381650578
10.209	0.9749646986280105
10.21	0.9852318775644783
10.211	0.9989015271267475
10.212	1.013225911527052
10.213000000000001	1.0281193003747144
10.214	1.0434959632789762
10.215	1.0592701698491587
10.216	1.075356189694557
10.217	1.0916682924244954
10.218	1.108120747648211
10.219	1.1246278249750277
10.22	1.1411037940142696
10.221	1.1538796126033637
10.222	1.1666700325338566
10.223	1.1796064938254793
10.224	1.1928204364978934
10.225	1.2064433005708293
10.225999999999999	1.2206065260639947
10.227	1.2354415529971243
10.228	1.2510798213898735
10.229	1.267652771261975
10.23	1.2852918426331692
10.231	1.3040715675591092
10.232	1.3241837429910395
10.233	1.3457632579162222
10.234	1.3689450013218032
10.235	1.3938638621950414
10.236	1.4206547295232088
10.237	1.4494524922934326
10.238	1.480392039492981
10.239	1.5136082601091374
10.24	1.5492360431290062
10.241	1.5999068640803835
10.242	1.652501656528827
10.243	1.7063979405801284
10.244	1.7609732363403592
10.245000000000001	1.8156050639155958
10.246	1.869670943411623
10.247	1.9225483949345172
10.248	1.9736149385902584
10.249	2.02224809448491
10.25	2.067825382724278
10.251	2.0752478515877675
10.252	2.080458976149037
10.253	2.084925759655057
10.254	2.0901152053528267
10.255	2.097494316489349
10.256	2.108530096311587
10.257	2.124689548066539
10.258	2.1474396750011913
10.259	2.1782474803625953
10.26	2.21857996739763
10.261	2.274093228923048
10.262	2.341811294399905
10.263	2.422947282858602
10.264	2.5187143133298906
10.265	2.630325504844624
10.266	2.7589939764330484
10.267	2.905932847125989
10.268	3.0723552359544
10.269	3.2594742619483337
10.27	3.468503044138709
10.271	3.7495722624348606
10.272	4.052012774328974
10.273	4.3740729981928865
10.274000000000001	4.714001352398581
10.275	5.070046255316207
10.276	5.440456125317714
10.277000000000001	5.823479380775152
10.278	6.217364440058519
10.279	6.620359721539847
10.28	7.030713643590496
10.281	7.447481077207996
10.282	7.868055112220107
10.283	8.290635291082234
10.284	8.713421156249794
10.285	9.134612250175953
10.286	9.55240811531613
10.286999999999999	9.965008294124994
10.288	10.370612329057924
10.289	10.76741976256815
10.29	11.153630137111062
10.291	11.490587085899794
10.292	11.81557975209916
10.293	12.12904136963365
10.294	12.431405172427684
10.295	12.72310439440407
10.296	13.00457226948724
10.297	13.276242031601551
10.298	13.538546914669931
10.299	13.79192015261675
10.3	14.036794979366324
10.301	14.29885555969181
10.302	14.551753837221934
10.303	14.794392686435538
10.304	15.025674981810184
10.305	15.244503597824737
10.306000000000001	15.449781408957971
10.307	15.640411289687583
10.308	15.81529611449237
10.309	15.973338757850758
10.31	16.113442094241403
10.311	16.24367064319499
10.312	16.35321038292213
10.313	16.44040893668606
10.314	16.50361392774958
10.315	16.54117297937597
10.316	16.55143371482832
10.317	16.53274375736971
10.318	16.48345073026328
10.318999999999999	16.401902256772136
10.32	16.286445960159153
10.321	16.069151456646843
10.322	15.818661225450711
10.323	15.537339738744905
10.324	15.227551468705103
10.325	14.891660887505513
10.326	14.532032467320152
10.327	14.151030680324979
10.328	13.751019998694053
10.329	13.334364894601295
10.33	12.90342984022287
10.331	12.459498317266322
10.332	12.006081302945642
10.333	11.545608784010842
10.334	11.080510747209527
10.335	10.613217179289261
10.336	10.146158067000108
10.337	9.68176339708964
10.338000000000001	9.222463156305441
10.339	8.770687331397548
10.34	8.328865909113539
10.341	7.926657361042894
10.342	7.537612977889765
10.343	7.162512535201441
10.344	6.802135808523133
10.345	6.4572625734001505
10.346	6.128672605379633
10.347	5.817145680006863
10.348	5.523461572827246
10.349	5.248400059387738
10.35	4.99274091523371
10.350999999999999	4.798620084199898
10.352	4.622954739101347
10.353	4.464018221042846
10.354	4.32008387112823
10.355	4.189425030461447
10.356	4.070315040147124
10.357	3.961027241289183
10.358	3.8598349749916174
10.359	3.7650115823589503
10.36	3.6748304044951614
10.361	3.5571568787125574
10.362	3.4425151531674727
10.363	3.33102147222396
10.364	3.2227920802460943
10.365	3.1179432215985234
10.366	3.0165911406453167
10.367	2.9188520817505688
10.368	2.82484228927889
10.369	2.734678007594368
10.370000000000001	2.6484754810611175
10.371	2.5708448930138212
10.372	2.4971361889088923
10.373	2.4271932531730114
10.374	2.360859970232747
10.375	2.2979802245150154
10.376	2.2383979004463783
10.377	2.1819568824534192
10.378	2.1285010549630208
10.379	2.077874302401762
10.38	2.029920509196241
10.381	1.9846252895088974
10.382	1.941682208349794
10.383	1.9009265604646677
10.384	1.8621936405991888
10.385	1.8253187434992317
10.386	1.7901371639104633
10.387	1.7564841965785618
10.388	1.7241951362493844
10.389	1.6931052776686064
10.39	1.6630499155819132
10.391	1.630522600439946
10.392	1.5989029012408746
10.393	1.5682286426876675
10.394	1.5385376494834557
10.395	1.5098677463312058
10.396	1.4822567579338914
10.397	1.4557425089946332
10.398	1.4303628242164026
10.399000000000001	1.4061555283021798
10.4	1.3831584459550728
10.401	1.3633000617400424
10.402000000000001	1.3446129550519146
10.403	1.3270203651475976
10.404	1.3104455312838978
10.405	1.2948116927176572
10.406	1.280042088705691
10.407	1.266059958504893
10.408	1.252788541372078
10.409	1.2401510765640649
10.41	1.2280708033377399
10.411	1.215396670705145
10.411999999999999	1.2031913166675812
10.413	1.1914430889815528
10.414	1.180140335403626
10.415	1.1692714036903042
10.416	1.1588246415980938
10.417	1.1487883968835568
10.418	1.139151017303199
10.419	1.1299008506135284
10.42	1.121026244571103
10.421	1.1119991611967956
10.422	1.1033556300879408
10.423	1.095115295106284
10.424	1.0872978001135238
10.425	1.0799227889713625
10.426	1.0730099055415407
10.427	1.0665787936857596
10.428	1.0606490972657237
10.429	1.0552404601431686
10.43	1.050372526179798
10.431000000000001	1.0460612034013048
10.432	1.0423300979197372
10.433	1.0391990800111062
10.434	1.0366880199514297
10.435	1.034816788016724
10.436	1.033605254483014
10.437	1.0330732896263146
10.438	1.033240763722645
10.439	1.0341275470480233
10.44	1.0357535098784678
10.441	1.0397310895962923
10.442	1.0443910701526506
10.443	1.049656802605005
10.443999999999999	1.0554516380108112
10.445	1.0616989274275364
10.446	1.068322021912614
10.447	1.0752442725235105
10.448	1.0823890303176944
10.449	1.0896796463525962
10.45	1.097039471685684
10.451	1.1001361159201921
10.452	1.103406595292291
10.453	1.1070321845839395
10.454	1.1111941585771004
10.455	1.1160737920537125
10.456	1.1218523597957373
10.457	1.1287111365851417
10.458	1.1368313972038555
10.459	1.1463944164338442
10.46	1.1575814690570834
10.461	1.1707347633460998
10.462	1.1858648870473678
10.463000000000001	1.2031433613979887
10.464	1.2227417076349696
10.465	1.2448314469954076
10.466	1.2695841007163713
10.467	1.2971711900349807
10.468	1.3277642361882065
10.469	1.3615347604131633
10.47	1.398654283946989
10.471	1.4462511974079257
10.472	1.4971185242044476
10.473	1.5510061571263702
10.474	1.607663988963219
10.475	1.6668419125048035
10.475999999999999	1.7282898205408417
10.477	1.7917576058611642
10.478	1.8569951612552624
10.479	1.9237523795129647
10.48	1.9917791534241096
10.481	2.0609616402384052
10.482	2.13090520983332
10.483	2.201351496546561
10.484	2.27204213471546
10.485	2.3427187586777225
10.486	2.4131230027710555
10.487	2.48299650133279
10.488	2.5520808887006328
10.489	2.620117799212286
10.49	2.686848867205089
10.491	2.7490228805595684
10.492	2.8095557047043567
10.493	2.868370358610589
10.494	2.925389861249724
10.495000000000001	2.9805372315932077
10.496	3.033735488612194
10.497	3.084907651278132
10.498	3.133976738562372
10.499	3.180865769436345
10.5	3.225497762871234
10.501	3.263235852888597
10.502	3.298839300073351
10.503	3.3325074800603485
10.504	3.3644397684846328
10.505	3.3948355409812354
10.506	3.423894173185026
10.507	3.4518150407310397
10.508	3.4787975192542544
10.509	3.505040984389695
10.51	3.5307448117722458
10.511	3.5595788276321656
10.512	3.5880616266701457
10.513	3.616182254181959
10.514	3.6439297554635304
10.515	3.671293175810781
10.516	3.698261560519488
10.517	3.7248239548855744
10.518	3.750969404204959
10.519	3.776686953773423
10.52	3.8019656488868874
10.521	3.826686187621432
10.522	3.8509525289908524
10.523	3.8747602847892373
10.524000000000001	3.898105066810674
10.525	3.9209824868491245
10.526	3.9433881566986773
10.527000000000001	3.9653176881534153
10.528	3.9867666930073073
10.529	4.007730783054438
10.53	4.028205570088852
10.531	4.047950909410669
10.532	4.067212457580187
10.533	4.086000114663848
10.534	4.104323780728092
10.535	4.1221933558392605
10.536	4.139618740063794
10.536999999999999	4.1566098334680985
10.538	4.173176536118611
10.539	4.189328748081679
10.54	4.205076369423739
10.541	4.220450073269887
10.542	4.235437727654561
10.543	4.250047973670944
10.544	4.264289452412216
10.545	4.27817080497148
10.546	4.291700672441917
10.547	4.304887695916705
10.548	4.317740516488951
10.549	4.330267775251834
10.55	4.342478113298531
10.551	4.3544925371688645
10.552	4.366200512482225
10.553	4.377603870304715
10.554	4.388704441702375
10.555	4.399504057741307
10.556000000000001	4.410004549487611
10.557	4.420207748007329
10.558	4.430115484366564
10.559	4.439729589631397
10.56	4.449051894867924
10.561	4.458180652035903
10.562	4.467015427617196
10.563	4.475552208987371
10.564	4.4837869835219495
10.565	4.491715738596503
10.566	4.499334461586596
10.567	4.506639139867755
10.568	4.5136257608155494
10.568999999999999	4.520290311805531
10.57	4.526628780213264
10.571	4.532466873034358
10.572	4.537981178047326
10.573	4.5431780026507536
10.574	4.5480636542432045
10.575	4.552644440223266
10.576	4.556926667989523
10.577	4.5609166449405425
10.578	4.564620678474908
10.579	4.568045075991207
10.58	4.571196144888005
10.581	4.574236730770449
10.582	4.577007115666525
10.583	4.579504119810773
10.584	4.58172456343774
10.585	4.583665266781976
10.586	4.585323050078018
10.587	4.586694733560416
10.588000000000001	4.587777137463714
10.589	4.5885670820224576
10.59	4.58906138747119
10.591	4.589177728362284
10.592	4.588996867320468
10.593	4.588520421288299
10.594	4.587750007208333
10.595	4.586687242023124
10.596	4.58533374267523
10.597	4.583691126107206
10.598	4.581761009261604
10.599	4.579545009080987
10.6	4.5770447425079075
10.600999999999999	4.574094359837164
10.602	4.570873094152867
10.603	4.567392711891386
10.604	4.563664979489076
10.605	4.559701663382287
10.606	4.555514530007395
10.607	4.551115345800749
10.608	4.546515877198703
10.609	4.54172789063763
10.61	4.536763152553883
10.611	4.531895271902986
10.612	4.526858303358554
10.613	4.521648144113353
10.614	4.516260691360144
10.615	4.51069184229172
10.616	4.504937494100845
10.617	4.498993543980279
10.618	4.492855889122818
10.619	4.486520426721223
10.620000000000001	4.479983053968256
10.621	4.472981277750938
10.622	4.465785045586335
10.623	4.458405914685755
10.624	4.450855442260487
10.625	4.443145185521862
10.626	4.435286701681173
10.627	4.427291547949709
10.628	4.419171281538804
10.629	4.410937459659748
10.63	4.402601639523831
10.631	4.39431217145049
10.632	4.385935529051511
10.633	4.3774749790467995
10.634	4.3689337881562444
10.635	4.36031522309978
10.636	4.351622550597297
10.637	4.342859037368684
10.638	4.334027950133876
10.639	4.325132555612762
10.64	4.31617612052523
10.641	4.307378119937563
10.642	4.298512508687161
10.643	4.289569449957772
10.644	4.280539106933187
10.645	4.271411642797156
10.646	4.262177220733422
10.647	4.252826003925782
10.648	4.243348155557981
10.649000000000001	4.233733838813765
10.65	4.22397321687693
10.651	4.213631602956611
10.652000000000001	4.203149758694472
10.653	4.1925435957576225
10.654	4.181829025813115
10.655	4.171021960528022
10.656	4.160138311569395
10.657	4.1491939906043465
10.658	4.138204909299928
10.659	4.127186979323192
10.66	4.11615611234125
10.661	4.105248923569879
10.662	4.0943533057608175
10.663	4.0834778552145865
10.664	4.072631168231649
10.665	4.061821841112489
10.666	4.05105847015757
10.667	4.040349651667411
10.668	4.029703981942477
10.669	4.019130057283231
10.67	4.008636473990195
10.671	3.998418485843853
10.672	3.9882867190901017
10.673	3.978238457454913
10.674	3.9682709846642035
10.675	3.9583815844438925
10.676	3.9485675405199507
10.677	3.9388261366182964
10.678	3.929154656464848
10.679	3.919550383785576
10.68	3.9100106023063983
10.681000000000001	3.90061430488761
10.682	3.8912721140520543
10.683	3.881976361456901
10.684	3.872719378759336
10.685	3.863493497616528
10.686	3.854291049685696
10.687	3.8451043666240095
10.688	3.8359257800886377
10.689	3.8267476217367995
10.69	3.817562223225664
10.691	3.808548273229417
10.692	3.799500452023593
10.693	3.7903997969006933
10.693999999999999	3.781227345153237
10.695	3.771964134073726
10.696	3.7625912009547102
10.697	3.753089583088692
10.698	3.7434403177681728
10.699	3.7336244422857043
10.7	3.723622993933788
10.701	3.712668362126003
10.702	3.701535604632548
10.703	3.6902511313446444
10.704	3.6788413521535124
10.705	3.667332676950433
10.706	3.6557515156266267
10.707	3.644124278073313
10.708	3.6324773741817737
10.709	3.6208372138432297
10.71	3.6092302069488995
10.711	3.5981974207543197
10.712	3.5872194164310467
10.713000000000001	3.5762914125148924
10.714	3.5654086275417267
10.715	3.5545662800473616
10.716	3.5437595885676285
10.717	3.5329837716383388
10.718	3.522234047795363
10.719	3.5115056355745122
10.72	3.5007937535115996
10.721	3.489680172228688
10.722	3.478598615624717
10.723	3.46756935968482
10.724	3.456612680394189
10.725	3.445748853737957
10.725999999999999	3.4349981557012765
10.727	3.424380862269282
10.728	3.413917249427164
10.729	3.4036275931600564
10.73	3.3935321694530938
10.731	3.3842727364853804
10.732	3.3752104224606256
10.733	3.3663278377764567
10.734	3.357607592830548
10.735	3.349032298020526
10.736	3.340584563744019
10.737	3.332247000398699
10.738	3.3240022183821947
10.739	3.315832828092134
10.74	3.3077214399261883
10.741	3.298919786731786
10.742	3.290185652065858
10.743	3.2815459419351805
10.744	3.273027562346484
10.745000000000001	3.2646574193064994
10.746	3.256462418822003
10.747	3.2484694668997247
10.748	3.240705469546411
10.749	3.233197332768794
10.75	3.2259719625736465
10.751	3.220093592963127
10.752	3.2144889335851863
10.753	3.209122022083231
10.754	3.203956896100637
10.755	3.1989575932807828
10.756	3.1940881512670725
10.757	3.189312607702884
10.758	3.184595000231604
10.759	3.1798993664966106
10.76	3.1751897441413073
10.761	3.1693807152665765
10.762	3.1635493764245024
10.763	3.157723368624704
10.764	3.1519303328767694
10.765	3.146197910190287
10.766	3.140553741574876
10.767	3.135025468040124
10.768	3.1296407305956206
10.769	3.1244271702509834
10.77	3.1194124280158007
10.771	3.1156045485569797
10.772	3.111991350823344
10.773	3.1085410574210113
10.774000000000001	3.1052218909561007
10.775	3.102002074034749
10.776	3.098849829263075
10.777000000000001	3.095733379247198
10.778	3.092620946593254
10.779	3.0894807539073628
10.78	3.0862810237956486
10.781	3.0820225050179912
10.782	3.077699528805329
10.783	3.0733389525423376
10.784	3.0689676336136946
10.785	3.064612429404101
10.786	3.0603001972982327
10.787	3.0560577946807674
10.788	3.051912078936405
10.789	3.0478899074498225
10.79	3.0440181376057045
10.791	3.04119466308361
10.792	3.038522514894878
10.793	3.0359757603457087
10.794	3.0335284667423066
10.795	3.0311547013908866
10.796	3.0288285315976515
10.797	3.026524024668805
10.798	3.0242152479105617
10.799	3.0218762686291254
10.8	3.0194811541306987
10.801	3.0163800764951834
10.802	3.013208810086994
10.803	3.00997923404423
10.804	3.006703227505008
10.805	3.0033926696074262
10.806000000000001	3.000059439489585
10.807	2.9967154162896
10.808	2.9933724791455716
10.809	2.990042507195603
10.81	2.986737379577795
10.811	2.983447588319104
10.812	2.9802076958573434
10.813	2.977030877519168
10.814	2.9739303086312496
10.815	2.9709191645202426
10.816	2.968010620512801
10.817	2.9652178519355967
10.818	2.9625540341152834
10.818999999999999	2.960032342378522
10.82	2.957665952051968
10.821	2.9563867238308825
10.822	2.955233469772202
10.823	2.954163687301458
10.824	2.9531348738441876
10.825	2.9521045268259223
10.826	2.9510301436721935
10.827	2.9498692218085383
10.828	2.9485792586604878
10.829	2.9471177516535727
10.83	2.945442198213332
10.831	2.9416348358204
10.832	2.937642073963072
10.833	2.9335350621847667
10.834	2.929384950028884
10.835	2.9252628870388215
10.836	2.9212400227580004
10.837	2.9173875067298183
10.838000000000001	2.913776488497675
10.839	2.910478117604989
10.84	2.9075635435951597
10.841	2.907746978446852
10.842	2.908296323666077
10.843	2.909122543194101
10.844	2.9101366009721934
10.845	2.9112494609416255
10.846	2.9123720870436625
10.847	2.9134154432195745
10.848	2.9142904934106317
10.849	2.914908201558101
10.85	2.9151795316032514
10.850999999999999	2.912373419569863
10.852	2.9092029802207784
10.853	2.9057393004013683
10.854	2.9020534669569864
10.855	2.8982165667329842
10.856	2.894299686574735
10.857	2.8903739133275907
10.858	2.8865103338369043
10.859	2.882780034948048
10.86	2.879254103506374
10.861	2.8775207086024395
10.862	2.8760419104579116
10.863	2.8747968515396494
10.864	2.8737646743145135
10.865	2.8729245212493697
10.866	2.872255534811078
10.867	2.8717368574664994
10.868	2.871347631682499
10.869	2.871066999925936
10.870000000000001	2.8708741046636743
10.871	2.871122517857157
10.872	2.871394259782023
10.873	2.8716457802084934
10.874	2.87183352890679
10.875	2.871913955647132
10.876	2.871843510199741
10.877	2.8715786423348373
10.878	2.8710758018226423
10.879	2.8702914384333775
10.88	2.8691820019372605
10.881	2.86533377200148
10.882	2.861217015172203
10.883	2.856931827892561
10.884	2.852578306605679
10.885	2.848256547754704
10.886	2.8440666477827605
10.887	2.840108703132974
10.888	2.8364828102484902
10.889	2.8332890655724343
10.89	2.830627565547934
10.891	2.832370659210457
10.892	2.8346175690415722
10.893	2.8372397701151852
10.894	2.8401087375051866
10.895	2.8430959462854815
10.896	2.8460728715299757
10.897	2.848910988312558
10.898	2.851481771707135
10.899000000000001	2.8536566967876094
10.9	2.855307238627875
10.901	2.852775132890151
10.902000000000001	2.849675517660725
10.903	2.8460937916142157
10.904	2.842115353425227
10.905	2.837825601768367
10.906	2.8333099353182356
10.907	2.828653752749458
10.908	2.8239424527366337
10.909	2.8192614339543636
10.91	2.8146960950772724
10.911	2.811487753469607
10.912	2.808495833438164
10.913	2.8057356779794014
10.914	2.803222630089761
10.915	2.8009720327656917
10.916	2.798999229003638
10.917	2.797319561800055
10.918	2.7959483741513864
10.919	2.7949010090540787
10.92	2.794192809504584
10.921	2.7957765973264457
10.922	2.7976128137297995
10.923	2.7995993787518687
10.924	2.8016342124298865
10.925	2.8036152348010863
10.926	2.8054403659026903
10.927	2.807007525771933
10.928	2.808214634446046
10.929	2.808959611962255
10.93	2.8091403783577915
10.931000000000001	2.804918177108618
10.932	2.8001540700593766
10.933	2.7949724424934272
10.934	2.789497679694137
10.935	2.783854166944862
10.936	2.7781662895289903
10.937	2.772558432729878
10.938	2.767154981830882
10.939	2.7620803221153896
10.94	2.757458838866757
10.941	2.7563204074573533
10.942	2.7557078327731213
10.943	2.7555694097890013
10.943999999999999	2.7558534334799356
10.945	2.7565081988208684
10.946	2.75748200078674
10.947	2.758723134352494
10.948	2.760179894493075
10.949	2.761800576183421
10.95	2.7635334743984763
10.951	2.765480803518208
10.952	2.767427610663742
10.953	2.7693128623612346
10.954	2.771075525136843
10.955	2.7726545655167136
10.956	2.773988950027004
10.957	2.775017645193868
10.958	2.775679617543456
10.959	2.775913833601924
10.96	2.7756592598954235
10.961	2.771296613377518
10.962	2.7665387616362
10.963000000000001	2.761540322686862
10.964	2.7564559145449223
10.965	2.7514401552257737
10.966	2.7466476627448175
10.967	2.7422330551174476
10.968	2.738350950359081
10.969	2.73515596648511
10.97	2.7328027215109327
10.971	2.736057351348005
10.972	2.7401834701825836
10.973	2.7450562100969855
10.974	2.7505507031735013
10.975	2.756542081494446
10.975999999999999	2.7629054771421275
10.977	2.769516022198866
10.978	2.776248848746945
10.979	2.7829790888686845
10.98	2.789581874646403
10.981	2.7944637742412293
10.982	2.7990574875306478
10.983	2.803327150470983
10.984	2.8072368990185375
10.985	2.810750869129635
10.986	2.8138331967605983
10.987	2.8164480178677334
10.988	2.8185594684073636
10.989	2.8201316843358075
10.99	2.8211288016093774
10.991	2.8174134489104636
10.992	2.813299845667725
10.993	2.8090007040359133
10.994	2.804728736169758
10.995000000000001	2.80069665422399
10.996	2.7971171703533595
10.997	2.7942029967125968
10.998	2.7921668454564386
10.999	2.7912214287396204
11.	2.7915794587168836
11.001	2.8008130877337325
11.002	2.8113295610759246
11.003	2.822895564219931
11.004	2.835277782642279
11.004999999999999	2.848242901819476
11.006	2.8615576072280553
11.007	2.874988584344478
11.008	2.888302518645276
11.009	2.9012660956069807
11.01	2.9136460007060543
11.011	2.9210422890347347
11.012	2.9276407995074294
11.013	2.9334607406542172
11.014	2.938521321005213
11.015	2.9428417490905248
11.016	2.94644123344024
11.017	2.9493389825844694
11.018	2.9515542050533177
11.019	2.953106109376879
11.02	2.954013904085261
11.021	2.9519473101189773
11.022	2.9494174167849687
11.023	2.946585825800581
11.024000000000001	2.9436141388831585
11.025	2.9406639577500613
11.026	2.9378968841186337
11.027000000000001	2.9354745197062213
11.028	2.933558466230182
11.029	2.932310325407861
11.030000000000001	2.931891698956607
11.031	2.9377608144829783
11.032	2.9444616401854673
11.033	2.9518347701517746
11.034	2.9597207984696157
11.035	2.9679603192266626
11.036	2.97639392651063
11.036999999999999	2.984862214409219
11.038	2.9932057770101443
11.039	3.001265208401078
11.04	3.008881102669735
11.041	3.0144580282143205
11.042	3.019359636671991
11.043	3.0235135539904268
11.044	3.0268474061173043
11.045	3.029288819000282
11.046	3.0307654185870376
11.047	3.0312048308252417
11.048	3.030534681662563
11.049	3.028682597046674
11.05	3.0255762029252398
11.051	3.0155898845328934
11.052	3.004541068573564
11.053	2.992693941038115
11.054	2.980312687917474
11.055	2.9676614952025067
11.056000000000001	2.9550045488840757
11.057	2.9426060349531116
11.058	2.930730139400477
11.059000000000001	2.919641048217039
11.06	2.909602947393722
11.061	2.908166806288247
11.062	2.9078684042902885
11.063	2.9085303041563804
11.064	2.90997506864305
11.065	2.9120252605068297
11.065999999999999	2.91450344250425
11.067	2.917232177391847
11.068	2.9200340279261408
11.068999999999999	2.922731556863668
11.07	2.925147326960963
11.071	2.924696796198682
11.072	2.923755517247158
11.073	2.922291938000849
11.074	2.920274506354223
11.075	2.9176716702017402
11.076	2.914451877437856
11.077	2.9105835759570438
11.078	2.9060352136537606
11.079	2.900775238422458
11.08	2.8947720981576177
11.081	2.88413342606281
11.082	2.8729224734925034
11.083	2.861341677110344
11.084	2.8495934735799193
11.085	2.8378802995648136
11.086	2.826404591728676
11.087	2.8153687867350907
11.088000000000001	2.8049753212476474
11.089	2.7954266319299887
11.09	2.786925155445702
11.091000000000001	2.7840285888092984
11.092	2.7823201531607027
11.093	2.7817383299907337
11.094	2.7822216007902147
11.095	2.7837084470499738
11.096	2.7861373502608298
11.097	2.789446791913609
11.097999999999999	2.7935752534991343
11.099	2.79846121650824
11.1	2.8040431624317326
11.100999999999999	2.812465141562911
11.102	2.821326395753636
11.103	2.8304317356581867
11.104	2.839585971930889
11.105	2.848593915226071
11.106	2.85726037619801
11.107	2.865390165501035
11.108	2.872788093789468
11.109	2.879258971717595
11.11	2.8846076099397395
11.111	2.8815633861564103
11.112	2.877435358094137
11.113	2.872457150525639
11.114	2.8668623882236273
11.115	2.860884695960845
11.116	2.8547576985100047
11.117	2.8487150206438194
11.118	2.8429902871350325
11.119	2.8378171227563564
11.120000000000001	2.833429152280506
11.121	2.834716266608871
11.122	2.8369736264383234
11.123000000000001	2.8401526585944015
11.124	2.8442047899026255
11.125	2.8490814471885324
11.126	2.854734057277654
11.127	2.861114046995534
11.128	2.8681728431676814
11.129	2.875861872619639
11.129999999999999	2.884132562176939
11.131	2.895635285189143
11.132	2.907458949441126
11.133	2.9193914092418334
11.134	2.931220518900211
11.135	2.9427341327251426
11.136	2.953720105025574
11.137	2.9639662901104487
11.138	2.9732605422886547
11.139	2.9813907158691366
11.14	2.9881446651608305
11.141	2.988284842365454
11.142	2.986929073723807
11.143	2.984169783369486
11.144	2.980099395436103
11.145	2.9748103340572576
11.146	2.968395023366541
11.147	2.9609458874975774
11.148	2.9525553505839603
11.149000000000001	2.943315836759275
11.15	2.9333197701571567
11.151	2.920706184110158
11.152000000000001	2.907639280874168
11.153	2.8943298719041106
11.154	2.8809887686548405
11.155000000000001	2.8678267825812127
11.156	2.8550547251381513
11.157	2.84288340778051
11.158	2.831523641963167
11.159	2.821186239140981
11.16	2.8120820107688687
11.161	2.811805239883058
11.161999999999999	2.812735783230912
11.163	2.8146369691411697
11.164	2.817272125942558
11.165	2.8204045819638135
11.166	2.8237976655336774
11.167	2.8272147049808702
11.168	2.8304190286341333
11.169	2.8331739648222047
11.17	2.835242841873809
11.171	2.8319157230104626
11.172	2.8277003086443098
11.173	2.8226310340802945
11.174	2.8167423346233393
11.175	2.8100686455783612
11.176	2.802644402250313
11.177	2.794504039944113
11.178	2.785681993964674
11.179	2.7762126996169565
11.18	2.7661305922058754
11.181000000000001	2.75265534536059
11.182	2.738806747678535
11.183	2.7247898260813272
11.184000000000001	2.710809607490583
11.185	2.697071118827994
11.186	2.683779387015175
11.187	2.671139438973768
11.188	2.6593563016253934
11.189	2.6486350018917344
11.19	2.63918056669441
11.190999999999999	2.635170509538177
11.192	2.632596613998944
11.193	2.631423150235749
11.193999999999999	2.631614388407614
11.195	2.633134598673571
11.196	2.6359480511926425
11.197	2.640019016123859
11.198	2.6453117636262578
11.199	2.651790563858849
11.2	2.659419686980669
11.201	2.67249005570841
11.202	2.6863770662762843
11.203	2.7007827674762126
11.204	2.7154092081001195
11.205	2.7299584369398513
11.206	2.744132502787333
11.207	2.7576334544344863
11.208	2.770163340673162
11.209	2.7814242102952824
11.21	2.791118112092763
11.211	2.7907623952354332
11.212	2.7887398505385796
11.213000000000001	2.7852485691954287
11.214	2.780486642399226
11.215	2.7746521613432007
11.216000000000001	2.7679432172205733
11.217	2.760557901224602
11.218	2.752694304548509
11.219	2.744550518385527
11.22	2.7363246339288763
11.221	2.730056984400782
11.222	2.723991767933442
11.222999999999999	2.7182154246880317
11.224	2.7128143948257173
11.225	2.707875118507693
11.225999999999999	2.7034840358951246
11.227	2.699727587149181
11.228	2.696692212431051
11.229	2.694464351901903
11.23	2.6931304457229106
11.231	2.6973014465605245
11.232	2.7022650691915393
11.233	2.7078335408980334
11.234	2.713819088962055
11.235	2.7200339406656817
11.236	2.726290323290993
11.237	2.732400464120035
11.238	2.738176590434886
11.239	2.7434309295176242
11.24	2.7479757086502983
11.241	2.749856782707517
11.242	2.7507598042519983
11.243	2.750604053438987
11.244	2.749308810423735
11.245000000000001	2.746793355361483
11.246	2.74297696840749
11.247	2.7377789297169985
11.248000000000001	2.7311185194452454
11.249	2.722915017747501
11.25	2.7130877047790043
11.251	2.694278954699564
11.252	2.674125978265614
11.253	2.6529890802382576
11.254	2.6312285653784926
11.254999999999999	2.6092047384473505
11.256	2.5872779042058243
11.257	2.5658083674150243
11.258	2.5451564328359435
11.259	2.5256824052295794
11.26	2.5077465893570348
11.261	2.4989054052783555
11.262	2.49188691425557
11.263	2.4866152928497933
11.264	2.4830147176221002
11.265	2.481009365133579
11.266	2.480523411945327
11.267	2.4814810346184277
11.268	2.4838064097139774
11.269	2.4874237137930564
11.27	2.4922571234167585
11.271	2.5009174849097295
11.272	2.5104794765989706
11.273	2.5207044465750688
11.274000000000001	2.5313537429286153
11.275	2.542188713750144
11.276	2.5529707071302474
11.277000000000001	2.563461071159515
11.278	2.5734211539284813
11.279	2.582612303527738
11.280000000000001	2.5907958680478718
11.281	2.5923961123402814
11.282	2.5928349273249496
11.283	2.592197120682699
11.284	2.59056750009435
11.285	2.588030873240731
11.286	2.5846720478026635
11.286999999999999	2.5805758314609704
11.288	2.5758270318964662
11.289	2.570510456789991
11.29	2.56471091382236
11.291	2.5569263025738764
11.292	2.548924515074413
11.293	2.5408865352532937
11.294	2.5329933470398442
11.295	2.5254259343634313
11.296	2.518365281153379
11.297	2.5119923713390158
11.298	2.506488188849702
11.299	2.502033717614766
11.3	2.49880994156354
11.301	2.503408601725794
11.302	2.509211394197082
11.303	2.5160107721733977
11.304	2.5235991888506972
11.305	2.5317690974249714
11.306000000000001	2.540312951092216
11.307	2.549023203048382
11.308	2.5576923064894634
11.309000000000001	2.5661127146114553
11.31	2.5740768806103085
11.311	2.579783890643077
11.312	2.584716132644012
11.313	2.58876262750843
11.314	2.591812396131626
11.315	2.5937544594089186
11.315999999999999	2.5944778382356173
11.317	2.59387155350703
11.318	2.591824626118469
11.318999999999999	2.5882260769652436
11.32	2.582964926942654
11.321	2.5698872305624905
11.322	2.555291215490474
11.323	2.539432143008765
11.324	2.5225652743996116
11.325	2.5049458709451775
11.326	2.486829193927621
11.327	2.468470504629196
11.328	2.4501250643320636
11.329	2.432048134318381
11.33	2.414494975870404
11.331	2.4005624599592013
11.332	2.3874920194090063
11.333	2.3753666967330314
11.334	2.364269534444418
11.335	2.354283575056316
11.336	2.3454918610819266
11.337	2.337977435034397
11.338000000000001	2.331823339426884
11.339	2.327112616772575
11.34	2.3239283095846237
11.341000000000001	2.3260500371581228
11.342	2.3296402302678287
11.343	2.3345578964704314
11.344	2.3406620433226157
11.345	2.347811678381082
11.346	2.3558658092024904
11.347	2.3646834433435395
11.347999999999999	2.3741235883609146
11.349	2.3840452518113207
11.35	2.394307441251408
11.350999999999999	2.405341481311976
11.352	2.416399376592356
11.353	2.427305448765916
11.354	2.4378840195060834
11.355	2.4479594104862827
11.356	2.4573559433798855
11.357	2.465897939860318
11.358	2.4734097216010005
11.359	2.479715610275313
11.36	2.4846399275566777
11.361	2.4819815897285507
11.362	2.4779554999385334
11.363	2.4727511559442683
11.364	2.466558055503391
11.365	2.459565696373568
11.366	2.4519635763124374
11.367	2.44394119307763
11.368	2.435688044426821
11.369	2.427393628117643
11.370000000000001	2.419247441907728
11.371	2.4139491470503174
11.372	2.409025946686533
11.373000000000001	2.4045152074530702
11.374	2.400454295986649
11.375	2.3968805789239633
11.376	2.3938314229017164
11.377	2.3913441945566074
11.378	2.3894562605253484
11.379	2.388204987444637
11.379999999999999	2.3876277419511767
11.381	2.3907408213644508
11.382	2.394422120384876
11.383	2.3985284643956586
11.384	2.402916678780008
11.385	2.407443588921111
11.386	2.4119660202021764
11.387	2.4163407980064133
11.388	2.4204247477170084
11.389	2.424074694717171
11.39	2.4271474643901074
11.391	2.4280306907042952
11.392	2.4281394323615775
11.393	2.4274195566490757
11.394	2.4258169308539164
11.395	2.4232774222632223
11.396	2.4197468981641106
11.397	2.4151712258437166
11.398	2.409496272589159
11.399000000000001	2.402667905687548
11.4	2.3946319924260324
11.401	2.3795560677055945
11.402000000000001	2.363514533162254
11.403	2.3468034580459864
11.404	2.329718911606684
11.405000000000001	2.3125569630942353
11.406	2.2956136817586206
11.407	2.2791851368497285
11.408	2.2635673976174777
11.409	2.249056533311763
11.41	2.235948613182555
11.411	2.229698965157154
11.411999999999999	2.225131717463986
11.413	2.2222302570088814
11.414	2.220977970697685
11.415	2.2213582454362237
11.416	2.2233544681303363
11.417	2.2269500256858503
11.418	2.2321283050086014
11.419	2.238872693004437
11.42	2.247166576579168
11.421	2.2614238610904365
11.422	2.2769288987225016
11.423	2.2933965601113355
11.424	2.310541715892993
11.425	2.3280792367035343
11.426	2.345723993178925
11.427	2.363190855955224
11.428	2.380194695668489
11.429	2.396450382954688
11.43	2.4116727884498803
11.431000000000001	2.4210353229021275
11.432	2.429069556828617
11.433	2.4357656008586064
11.434000000000001	2.4411135656213423
11.435	2.4451035617460444
11.436	2.447725699861963
11.437	2.448970090598338
11.438	2.448826844584405
11.439	2.447286072449405
11.44	2.444337884822578
11.440999999999999	2.437354025058722
11.442	2.429101659987224
11.443	2.4197295891630772
11.443999999999999	2.4093866121412297
11.445	2.3982215284766237
11.446	2.3863831377242617
11.447	2.3740202394390875
11.448	2.36128163317604
11.449	2.3483161184901276
11.45	2.3352724949362904
11.451	2.3225087585928246
11.452	2.309951833914209
11.453	2.2977378418782104
11.454	2.286002903462598
11.455	2.2748831396452025
11.456	2.264514671403793
11.457	2.2550336197161425
11.458	2.2465761055600746
11.459	2.2392782499133608
11.46	2.233276173753781
11.461	2.2336197436586605
11.462	2.2352335322426558
11.463000000000001	2.2379558577199563
11.464	2.241625038304734
11.465	2.246079392211177
11.466000000000001	2.2511572376534765
11.467	2.256696892845798
11.468	2.262536676002333
11.469	2.268514905337264
11.47	2.2744698990647843
11.471	2.2782543515433065
11.472	2.2818125456825156
11.472999999999999	2.285103140536337
11.474	2.2880847951587007
11.475	2.290716168603521
11.475999999999999	2.292955919924729
11.477	2.2947627081762527
11.478	2.2960951924120105
11.479	2.2969120316859315
11.48	2.2971718850519407
11.481	2.2942677435436765
11.482	2.2908794292668833
11.483	2.2871210963070117
11.484	2.283106898749532
11.485	2.2789509906798964
11.486	2.2747675261835543
11.487	2.2706706593459782
11.488	2.2667745442526184
11.489	2.263193334988926
11.49	2.260041185640372
11.491	2.2588200373888245
11.492	2.2581721489144484
11.493	2.258127565993831
11.494	2.2587163344035535
11.495000000000001	2.259968499920203
11.496	2.261914108320359
11.497	2.2645832053806063
11.498000000000001	2.268005836877536
11.499	2.2722120485877197
11.5	2.2772318862877468
11.501	2.2872369022788486
11.502	2.297864635417547
11.503	2.308894131084956
11.504	2.3201044346622433
11.504999999999999	2.331274591530561
11.506	2.3421836470710784
11.507	2.3526106466649073
11.508	2.3623346356932178
11.509	2.3711346595371765
11.51	2.3787897635779016
11.511	2.3813790260792507
11.512	2.3826056999710374
11.513	2.3824730710657605
11.514	2.3809844251759262
11.515	2.378143048114031
11.516	2.3739522256925873
11.517	2.3684152437240944
11.518	2.361535388021042
11.519	2.3533159443959564
11.52	2.34376019866133
11.521	2.328554408510814
11.522	2.3122805259435957
11.523	2.2952034748399592
11.524000000000001	2.2775881790801833
11.525	2.25969956254464
11.526	2.2418025491136095
11.527000000000001	2.2241620626673697
11.528	2.2070430270862937
11.529	2.19071036625066
11.530000000000001	2.175429004040753
11.531	2.165350717532112
11.532	2.15661801054953
11.533	2.1492602401130037
11.534	2.1433067632425193
11.535	2.138786936958095
11.536	2.1357301182797155
11.536999999999999	2.1341656642273774
11.538	2.1341229318210777
11.539	2.1356312780808144
11.54	2.138720060026581
11.541	2.146003437504422
11.542	2.1547693099915457
11.543	2.164890379791231
11.544	2.1762393492067673
11.545	2.188688920541381
11.546	2.2021117960983583
11.547	2.216380678180993
11.548	2.231368269092502
11.549	2.2469472711361766
11.55	2.2629903866153134
11.551	2.281693678769052
11.552	2.3004656792110656
11.553	2.3190382804909624
11.554	2.337143375158251
11.555	2.3545128557625388
11.556000000000001	2.3708786148534293
11.557	2.3859725449804388
11.558	2.3995265386931726
11.559000000000001	2.411272488541224
11.56	2.420942287074126
11.561	2.4213435020468266
11.562	2.4195520068517107
11.563	2.4157193500865044
11.564	2.4099970803489565
11.565	2.4025367462367977
11.565999999999999	2.393489896347762
11.567	2.383008079279566
11.568	2.3712428436299806
11.568999999999999	2.3583457379967245
11.57	2.3444683109775073
11.571	2.328429728131434
11.572	2.3117946715820885
11.573	2.294795440414367
11.574	2.277664333713258
11.575	2.2606336505636593
11.576	2.2439356900504692
11.577	2.2278027512586753
11.578	2.212467133273175
11.579	2.1981611351788715
11.58	2.1851170560607436
11.581	2.1785754762307548
11.582	2.173456881351184
11.583	2.1696900383113964
11.584	2.167203714000731
11.585	2.1659266753085347
11.586	2.1657876891241603
11.587	2.166715522336953
11.588000000000001	2.1686389418362655
11.589	2.171486714511439
11.59	2.175187607251825
11.591000000000001	2.180128181179977
11.592	2.1857516638469874
11.593	2.1919590770371706
11.594	2.198651442534833
11.595	2.2057297821242936
11.596	2.2130951175898335
11.597	2.2206484707157705
11.597999999999999	2.228290863286412
11.599	2.235923317086077
11.6	2.2434468538990444
11.600999999999999	2.2497955344522933
11.602	2.2558959452879264
11.603	2.2617077118906734
11.604	2.2671904597452954
11.605	2.2723038143365533
11.606	2.2770074011491794
11.607	2.2812608456679344
11.608	2.2850237733775756
11.609	2.2882558097628407
11.61	2.2909165803084877
11.611	2.290883649472234
11.612	2.290324889282654
11.613	2.2893261107412894
11.614	2.2879731248496773
11.615	2.286351742609364
11.616	2.2845477750218883
11.617	2.2826470330887876
11.618	2.280735327811609
11.619	2.2788984701918906
11.620000000000001	2.27722227123117
11.621	2.277862982441913
11.622	2.2787104930716526
11.623000000000001	2.2797251328788457
11.624	2.2808672316219436
11.625	2.2820971190594026
11.626	2.2833751249496785
11.627	2.284661579051228
11.628	2.285916811122502
11.629	2.287101150921957
11.629999999999999	2.2881749282080484
11.631	2.289425767556299
11.632	2.2904668678585742
11.633	2.2912387228238127
11.634	2.29168182616095
11.635	2.291736671578921
11.636	2.2913437527866622
11.637	2.290443563493108
11.638	2.288976597407197
11.639	2.2868833482378634
11.64	2.2841043096940385
11.641	2.278465411462023
11.642	2.272149866668704
11.643	2.2652263244183173
11.644	2.2577634338151342
11.645	2.249829843963391
11.646	2.24149420396732
11.647	2.232825162931198
11.648	2.2238913699592584
11.649000000000001	2.214761474155732
11.65	2.2055041246248996
11.651	2.194577210781757
11.652000000000001	2.183757763219116
11.653	2.1732120528406087
11.654	2.1631063505498114
11.655000000000001	2.153606927250303
11.656	2.1448800538457125
11.657	2.1370920012396173
11.658	2.130409040335612
11.659	2.1249974420372832
11.66	2.1210234772482455
11.661	2.122516373045516
11.661999999999999	2.125545325603291
11.663	2.1300424872692094
11.664	2.135940010390885
11.665	2.1431700473159547
11.666	2.151664750392063
11.667	2.16135627196681
11.668	2.172176764387839
11.669	2.1840583800028015
11.67	2.1969332711592853
11.671	2.2140634538403194
11.672	2.23184940684089
11.673	2.250021472591268
11.674	2.2683099935218185
11.675	2.286445312062907
11.676	2.304157770644803
11.677	2.3211777116978736
11.678	2.3372354776524795
11.679	2.3520614109388975
11.68	2.3653858539874917
11.681000000000001	2.3723730846546953
11.682	2.3775962411310263
11.683	2.38106239703313
11.684000000000001	2.382778625977639
11.685	2.3827520015811787
11.686	2.3809895974603856
11.687000000000001	2.3774984872318825
11.688	2.3722857445123138
11.689	2.365358442918306
11.69	2.3567236560664906
11.690999999999999	2.343341801324452
11.692	2.328451254391116
11.693	2.312243734716443
11.693999999999999	2.2949109617503143
11.695	2.2766446549426034
11.696	2.257636533743282
11.697	2.2380783176022265
11.698	2.2181617259693067
11.699	2.1980784782945006
11.7	2.1780202940276805
11.701	2.157305285315996
11.702	2.137051724809283
11.703	2.117504277854545
11.704	2.0989076097987915
11.705	2.08150638598913
11.706	2.065545271772568
11.707	2.051268932496123
11.708	2.0389220335068874
11.709	2.028749240151875
11.71	2.020995217778116
11.711	2.022543674913465
11.712	2.0265978674707807
11.713000000000001	2.033000094543738
11.714	2.041592655225974
11.715	2.0522178486111597
11.716000000000001	2.064717973792979
11.717	2.078935329865048
11.718	2.094712215921049
11.719	2.1118909310546417
11.72	2.1303137743595215
11.721	2.1526549982310423
11.722	2.175753314927698
11.722999999999999	2.199279390009709
11.724	2.222903889037339
11.725	2.246297477570724
11.725999999999999	2.269130821170127
11.727	2.291074585395808
11.728	2.311799435807908
11.729	2.3309760379666895
11.73	2.348275057432401
11.731	2.357021602921258
11.732	2.3636164760401206
11.733	2.3681149215518795
11.734	2.3705721842194034
11.735	2.3710435088055855
11.736	2.369584140073305
11.737	2.3662493227854524
11.738	2.36109430170491
11.739	2.354174321594548
11.74	2.345544627217275
11.741	2.333397345604781
11.742	2.31976375547724
11.743	2.304812017823717
11.744	2.288710293633205
11.745000000000001	2.2716267438946893
11.746	2.253729529597247
11.747	2.2351868117298648
11.748000000000001	2.2161667512815244
11.749	2.19683750924131
11.75	2.1773672465982044
11.751	2.1568967117727995
11.752	2.13668374575089
11.753	2.1169587769499527
11.754	2.097952233787357
11.754999999999999	2.0798945446805086
11.756	2.0630161380467835
11.757	2.0475474423036486
11.758	2.033718885868477
11.759	2.021760897158656
11.76	2.0119039045916325
11.761	2.01043681432993
11.762	2.0111643965764143
11.763	2.013949899279087
11.764	2.0186565703859496
11.765	2.02514765784502
11.766	2.033286409604277
11.767	2.0429360736117346
11.768	2.0539598978154174
11.769	2.0662211301632887
11.77	2.0795830186033704
11.771	2.095651582583793
11.772	2.1124416760372475
11.773	2.1297109243966084
11.774000000000001	2.147216953094752
11.775	2.164717387564462
11.776	2.1819698532386163
11.777000000000001	2.198731975550089
11.778	2.2147613799316677
11.779	2.2298156918162273
11.780000000000001	2.2436525366366387
11.781	2.2511537927548506
11.782	2.257248332497058
11.783	2.261989281118582
11.784	2.265429763874749
11.785	2.267622906020868
11.786	2.268621832812267
11.786999999999999	2.268479669504269
11.788	2.267249541352191
11.789	2.2649845736113594
11.79	2.261737891537094
11.791	2.2579530919530924
11.792	2.253269163602767
11.793	2.2477155667978956
11.794	2.241321761850249
11.795	2.2341172090716324
11.796	2.226131368773819
11.797	2.217393701268575
11.798	2.207933666867715
11.799	2.197780725883007
11.8	2.1869643386262134
11.801	2.172939122618507
11.802	2.158465432040522
11.803	2.143728778282237
11.804	2.1289146727337087
11.805	2.1142086267849147
11.806000000000001	2.0997961518258337
11.807	2.0858627592465213
11.808	2.072593960436956
11.809000000000001	2.06017526678712
11.81	2.0487921896870622
11.811	2.04241083053153
11.812000000000001	2.0372069840387974
11.813	2.0331370349319315
11.814	2.0301573679339713
11.815	2.0282243677679648
11.815999999999999	2.027294419156961
11.817	2.027323906824009
11.818	2.0282692154921587
11.818999999999999	2.0300867298844567
11.82	2.0327328347239577
11.821	2.0369620731440543
11.822	2.0418842982204546
11.823	2.047407521439227
11.824	2.053439754286409
11.825	2.059889008248067
11.826	2.066663294810272
11.827	2.0736706254590564
11.828	2.0808190116804908
11.829	2.0880164649606443
11.83	2.09517099678555
11.831	2.1006099332500296
11.832	2.1059177703460197
11.833	2.111098318674179
11.834	2.116155388835197
11.835	2.12109279142976
11.836	2.1259143370585294
11.837	2.1306238363221928
11.838000000000001	2.135225099821437
11.839	2.1397219381569244
11.84	2.1441181619293412
11.841000000000001	2.1506297380299766
11.842	2.156914250690669
11.843	2.1628414404338914
11.844	2.168281047782104
11.845	2.1731028132577754
11.846	2.1771764773833495
11.847	2.1803717806812957
11.847999999999999	2.182558463674075
11.849	2.1836062668841487
11.85	2.1833849308339737
11.850999999999999	2.177343735859132
11.852	2.1700407893469444
11.853	2.1616137384978904
11.854	2.152200230512411
11.855	2.1419379125909406
11.856	2.1309644319339696
11.857	2.1194174357419326
11.858	2.1074345712152622
11.859	2.0951534855544542
11.86	2.0827118259599406
11.861	2.071358425286749
11.862	2.0600524004956515
11.863	2.0488640542019554
11.864	2.0378636890209667
11.865	2.027121607568051
11.866	2.016708112458516
11.867	2.00669350630767
11.868	1.9971480917308746
11.869	1.9881421713434386
11.870000000000001	1.979746047760674
11.871	1.9724294429321902
11.872	1.965839032906666
11.873000000000001	1.9600209130670392
11.874	1.955021178796278
11.875	1.950885925477319
11.876	1.9476612484931093
11.877	1.9453932432265935
11.878	1.944128005060727
11.879	1.9439116293784524
11.879999999999999	1.9447902115627174
11.881	1.9484733904483311
11.882	1.95324289715111
11.883	1.9590440062387429
11.884	1.9658219922789264
11.885	1.97352212983932
11.886	1.9820896934876187
11.887	1.9914699577915231
11.888	2.0016081973186837
11.889	2.0124496866368005
11.89	2.0239397003135773
11.891	2.039527082310167
11.892	2.0554412002617632
11.893	2.0714149911970767
11.894	2.087181392144734
11.895	2.1024733401334474
11.896	2.1170237721919247
11.897	2.130565625348797
11.898	2.1428318366327743
11.899000000000001	2.153555343072558
11.9	2.1624690816967918
11.901	2.1631750544857535
11.902000000000001	2.161908705337666
11.903	2.1587745431023326
11.904	2.1538770766295534
11.905000000000001	2.147320814769114
11.906	2.1392102663708386
11.907	2.1296499402845157
11.908	2.1187443453599455
11.909	2.1065979904469048
11.91	2.093315384395237
11.911	2.0779984736283392
11.911999999999999	2.0618150907815678
11.913	2.0449305060638654
11.914	2.0275099896842677
11.915	2.009718811851719
11.916	1.9917222427751615
11.917	1.9736855526636339
11.918	1.955774011726078
11.919	1.9381528901714375
11.92	1.9209874582087496
11.921	1.904599644950948
11.922	1.8889885672239586
11.923	1.8743100007577822
11.924	1.8607197212823348
11.925	1.8483735045275398
11.926	1.837427126223386
11.927	1.8280363620997948
11.928	1.8203569878866985
11.929	1.8145447793140694
11.93	1.8107555121118366
11.931000000000001	1.813607472869341
11.932	1.818523471253528
11.933	1.8253888277907466
11.934000000000001	1.834088863007359
11.935	1.8445088974296797
11.936	1.856534251584068
11.937000000000001	1.8700502459968944
11.938	1.8849422011944563
11.939	1.9010954377031215
11.94	1.918395276049236
11.941	1.9408058069995184
11.942	1.9638863826435178
11.943	1.9872751253112344
11.943999999999999	2.0106101573326303
11.945	2.0335296010377077
11.946	2.055671578756346
11.947	2.0766742128185487
11.948	2.0961756255543107
11.949	2.1138139392935242
11.95	2.1292272763661866
11.951	2.1346639198695585
11.952	2.1375997004106977
11.953	2.138120609363983
11.954	2.136312638103778
11.955	2.132261778004457
11.956	2.126054020440386
11.957	2.117775356785917
11.958	2.107511778415448
11.959	2.0953492767033324
11.96	2.081373843023913
11.961	2.0631828073149765
11.962	2.0435016503533543
11.963000000000001	2.022567191479232
11.964	2.0006162500329094
11.965	1.9778856453545735
11.966000000000001	1.9546121967844072
11.967	1.9310327236627176
11.968	1.9073840453296877
11.969	1.8839029811255419
11.97	1.8608263503904634
11.971	1.8386303986912216
11.972	1.8172980084611448
11.972999999999999	1.7970514883600652
11.974	1.7781131470477831
11.975	1.7607052931841987
11.975999999999999	1.7450502354291089
11.977	1.7313702824423243
11.978	1.719887742883726
11.979	1.7108249254131205
11.98	1.704404138690331
11.981	1.707103803379522
11.982	1.7125109578329123
11.983	1.7204687524070594
11.984	1.7308203374584767
11.985	1.743408863343717
11.986	1.75807748041935
11.987	1.7746693390418642
11.988	1.7930275895678256
11.989	1.8129953823538125
11.99	1.834415867756295
11.991	1.8571321961318483
11.992	1.8809875178370576
11.993	1.9058249832283791
11.994	1.9314877426623953
11.995000000000001	1.9578189464956954
11.996	1.9846617450847268
11.997	2.011859288786077
11.998000000000001	2.039254727956336
11.999	2.0666912129519486
12.	2.0940118941295034

==> anc/Fig5-PS_chi1.dat <==
9.	0.07776537264505529
9.001	0.0780325809322137
9.002	0.07830168836888542
9.003	0.07857268477640088
9.004	0.07884555997609197
9.005	0.07912030378929057
9.006	0.0793969060373271
9.007	0.07967535654153346
9.008	0.07995564512324105
9.009	0.08023776160378175
9.01	0.08052169580448598
9.011	0.08080743754668564
9.012	0.08109497665171263
9.013	0.08138430294089732
9.014	0.08167540623557165
9.015	0.08196827635706752
9.016	0.08226290312671529
9.017	0.08255927636584688
9.018	0.08285738589579422
9.019	0.08315722153788767
9.02	0.08345877311345913
9.021	0.0837614179064448
9.022	0.08406579539904928
9.023	0.08437193253608305
9.024	0.08467985626235602
9.025	0.08498959352267871
9.026	0.0853011712618599
9.027	0.08561461642471012
9.028	0.08592995595603983
9.029	0.08624721680065785
9.03	0.08656642590337466
9.031	0.08688753791086196
9.032	0.08721065644777273
9.033	0.08753581284062287
9.034	0.08786303841592824
9.035	0.08819236450020303
9.036	0.0885238224199631
9.037	0.08885744350172438
9.038	0.08919325907200099
9.039	0.08953130045730882
9.04	0.0898715989841632
9.041	0.09021518508779046
9.042	0.09056103043395122
9.043	0.09090910579711836
9.044	0.09125938195176476
9.045	0.09161182967236145
9.046	0.09196641973338128
9.047	0.09232312290929716
9.048	0.09268190997458009
9.049	0.09304275170370294
9.05	0.09340561887113863
9.051	0.09376864129162082
9.052	0.09413374227267714
9.053	0.09450100416209789
9.054	0.09487050930767146
9.055	0.09524234005718818
9.056	0.09561657875843768
9.057	0.09599330775921035
9.058	0.09637260940729449
9.059	0.09675456605048045
9.06	0.0971392600365586
9.061	0.09752851090533979
9.062	0.09792055852822681
9.063	0.09831537996864505
9.064	0.09871295229001772
9.065	0.09911325255577025
9.066	0.09951625782932798
9.067	0.09992194517411417
9.068	0.10033029165355417
9.069	0.10074127433107341
9.07	0.10115487027009509
9.071	0.10156981230830776
9.072	0.10198739714249336
9.073	0.10240767724369769
9.074	0.10283070508296434
9.075	0.10325653313133915
9.076	0.10368521385986795
9.077	0.10411679973959431
9.078	0.10455134324156408
9.079	0.1049888968368231
9.08	0.10542951299641488
9.081	0.10587325608868439
9.082	0.10632016596632998
9.083	0.10677029437934674
9.084	0.10722369307773207
9.085	0.10768041381148347
9.086	0.10814050833059595
9.087	0.10860402838506698
9.088	0.1090710257248932
9.089	0.10954155210007213
9.09	0.11001565926059872
9.091	0.11049512189423279
9.092	0.11097816439273907
9.093	0.11146473408564207
9.094	0.11195477830246886
9.095	0.11244824437274652
9.096	0.1129450796259995
9.097	0.11344523139175489
9.098	0.11394864699953978
9.099	0.11445527377887862
9.1	0.11496505905929849
9.101	0.11547455123353474
9.102	0.11598730256407275
9.103	0.1165034663766088
9.104	0.11702319599683832
9.105	0.11754664475045763
9.106	0.11807396596316029
9.107	0.11860531296064264
9.108	0.11914083906860103
9.109	0.11968069761272895
9.11	0.12022504191872278
9.111	0.12077728160407913
9.112	0.12133411635167303
9.113	0.12189550213618265
9.114	0.12246139493228621
9.115	0.12303175071465892
9.116	0.12360652545797901
9.117	0.12418567513692469
9.118	0.12476915572617113
9.119	0.12535692320039654
9.12	0.1259489335342782
9.121	0.1265428233789697
9.122	0.12714100859773286
9.123	0.12774358573030806
9.124	0.1283506513164357
9.125	0.1289623018958529
9.126	0.12957863400830005
9.127	0.13019974419351757
9.128	0.1308257289912426
9.129	0.13145668494121546
9.13	0.13209270858317668
9.131	0.13273371372217768
9.132	0.13337999070747392
9.133	0.1340316471536341
9.134	0.1346887906752282
9.135	0.1353515288868226
9.136	0.13601996940298716
9.137	0.13669421983829186
9.138	0.13737438780730302
9.139	0.1380605809245906
9.14	0.13875290680472452
9.141	0.1394552887181575
9.142	0.14016378737170115
9.143	0.14087827912805365
9.144	0.14159864034990927
9.145	0.1423247473999661
9.146	0.1430564766409223
9.147	0.1437937044354721
9.148	0.14453630714631363
9.149	0.14528416113614373
9.15	0.14603714276766058
9.151	0.1467876262061928
9.152	0.14754344469043226
9.153	0.14830492926170546
9.154	0.14907241096133472
9.155	0.1498462208306464
9.156	0.15062668991096698
9.157	0.15141414924361873
9.158	0.1522089298699281
9.159	0.15301136283122152
9.16	0.15382177916882125
9.161	0.15464779836440412
9.162	0.1554820212952887
9.163	0.15632433727913947
9.164	0.15717463563362535
9.165	0.1580328056764138
9.166	0.15889873672517382
9.167	0.15977231809756975
9.168	0.16065343911127064
9.169	0.1615419890839455
9.17	0.16243785733325858
9.171	0.16333553375696275
9.172	0.16424063433021396
9.173	0.1651533756082471
9.174	0.16607397414630196
9.175	0.16700264649961824
9.176	0.16793960922343082
9.177	0.16888507887297946
9.178	0.16983927200350402
9.179	0.1708024051702392
9.18	0.17177469492842484
9.181	0.17275633835187906
9.182	0.1737475726579539
9.183	0.1747486155825761
9.184	0.17575968486167762
9.185	0.17678099823119056
9.186	0.17781277342704158
9.187	0.17885522818516267
9.188	0.17990858024148604
9.189	0.18097304733193811
9.19	0.1820488471924511
9.191	0.18314421448613682
9.192	0.18425086414736744
9.193	0.18536852803770063
9.194	0.18649693801869416
9.195	0.1876358259518997
9.196	0.188784923698875
9.197	0.18994396312117579
9.198	0.1911126760803599
9.199	0.19229079443797886
9.2	0.1934780500555905
9.201	0.1946574911572436
9.202	0.19584654437154475
9.203	0.19704595268959776
9.204	0.19825645910250653
9.205	0.19947880660136844
9.206	0.2007137381772874
9.207	0.20196199682136734
9.208	0.2032243255247056
9.209	0.20450146727840607
9.21	0.2057941650735728
9.211	0.2071201663255653
9.212	0.2084621790300578
9.213	0.2098199156069846
9.214	0.21119308847628246
9.215	0.21258141005788084
9.216	0.21398459277171644
9.217	0.21540234903772612
9.218	0.21683439127583917
9.219	0.2182804319059924
9.22	0.2197401833481227
9.221	0.22119954518891635
9.222	0.22267287982296177
9.223	0.2241607368116046
9.224	0.2256636657161825
9.225	0.22718221609804104
9.226	0.22871693751852598
9.227	0.23026837953897486
9.228	0.2318370917207333
9.229	0.2334236236251443
9.23	0.23502852481355369
9.231	0.23665258139701337
9.232	0.23829609205080818
9.233	0.23995959199993772
9.234	0.2416436164693927
9.235	0.2433487006841727
9.236	0.2450753798692774
9.237	0.24682418924969737
9.238	0.2485956640504322
9.239	0.2503903394964818
9.24	0.2522087508128364
9.241	0.25407297824425373
9.242	0.25596070623720263
9.243	0.25787116425789985
9.244	0.2598035817725721
9.245	0.2617571882474429
9.246	0.26373121314873904
9.247	0.265724885942677
9.248	0.2677374360954837
9.249	0.2697680930733862
9.25	0.2718160863426006
9.251	0.2738341265063847
9.252	0.27587078121896336
9.253	0.2779280992715811
9.254	0.28000812945549336
9.255	0.28211292056195586
9.256	0.2842445213822129
9.257	0.2864049807075202
9.258	0.2885963473291294
9.259	0.2908206700382966
9.26	0.2930799976262656
9.261	0.2954254054398017
9.262	0.29780694440825706
9.263	0.3002236920164805
9.264	0.3026747257493337
9.265	0.30515912309167825
9.266	0.3076759615283628
9.267	0.31022431854424903
9.268	0.31280327162419896
9.269	0.31541189825306065
9.27	0.31804927591569615
9.271	0.32067225189818843
9.272	0.32332469329015107
9.273	0.32600823698243275
9.274000000000001	0.3287245198658822
9.275	0.3314751788313337
9.276	0.3342618507696361
9.277	0.3370861725716333
9.278	0.3399497811281743
9.279	0.34285431333009303
9.28	0.34580140606823834
9.281	0.3487919128267179
9.282	0.3518283013823032
9.283	0.35491225610503996
9.284	0.3580454613649741
9.285	0.361229601532135
9.286	0.36446636097656865
9.287	0.36775742406832124
9.288	0.37110447517742157
9.289	0.37450919867391586
9.29	0.37797327892784444
9.291	0.3815729405770233
9.292	0.385230810131725
9.293	0.3889440543700103
9.294	0.39270984006994036
9.295	0.39652533400955625
9.296	0.40038770296691895
9.297	0.40429411372008994
9.298	0.4082417330471097
9.299	0.4122277277260396
9.3	0.4162492645349412
9.301	0.4201379348610922
9.302	0.42406651574548393
9.303	0.4280422088383454
9.304	0.4320722157898843
9.305	0.4361637382503295
9.306	0.4403239778699028
9.307	0.4445601362988337
9.308	0.4488794151873289
9.309	0.4532890161856177
9.31	0.45779614094393006
9.311	0.46259298837550444
9.312	0.46749055091220265
9.313	0.47248481824892014
9.314	0.47757178008052575
9.315	0.4827474261019148
9.316	0.48800774600798313
9.317	0.4933487294935987
9.318	0.4987663662536573
9.319	0.5042566459830552
9.32	0.5098155583766595
9.321	0.515260486194587
9.322	0.5207768507292174
9.323	0.5263714663381613
9.324	0.5320511473789993
9.325	0.5378227082093414
9.326	0.5436929631867988
9.327	0.5496687266689511
9.328	0.5557568130134088
9.329	0.5619640365777837
9.33	0.5682972117196541
9.331	0.574763849834844
9.332	0.5813700259980128
9.333	0.5881225123219974
9.334	0.5950280809196696
9.335	0.6020935039039024
9.336	0.6093255533875309
9.337	0.6167310014834279
9.338	0.6243166203044535
9.339	0.6320891819634818
9.34	0.6400554585733459
9.341	0.6485821982809328
9.342	0.6572943804357708
9.343	0.6661769604213553
9.344	0.6752148936212276
9.345	0.6843931354189302
9.346	0.6936966411979568
9.347	0.7031103663418495
9.348	0.7126192662341516
9.349	0.7222082962583554
9.35	0.7318624117980037
9.351	0.7407011742244547
9.352	0.7496273810553373
9.353	0.7586784357961441
9.354	0.7678917419523515
9.355	0.7773047030294531
9.356	0.7869547225328921
9.357	0.7968792039681617
9.358	0.8071155508407569
9.359	0.8177011666561181
9.36	0.8286734549197399
9.361	0.8411803310820558
9.362	0.8540813829493251
9.363	0.867346710272808
9.364	0.8809464128037671
9.365	0.8948505902933922
9.366	0.9090293424929455
9.367	0.923452769153691
9.368	0.9380909700268159
9.369	0.9529140448635834
9.37	0.9678920934152321
9.371	0.981702470402505
9.372	0.9956863687907789
9.373	1.009892236514984
9.374	1.0243685215100526
9.375	1.0391636717108392
9.376	1.054326135052275
9.377	1.0699043594692945
9.378	1.0859467928967481
9.379	1.1025018832695694
9.38	1.119618078522695
9.381	1.1373095526477752
9.382	1.1556611047316194
9.383	1.1747232599178123
9.384	1.1945465433499742
9.385	1.2151814801716192
9.386	1.2366785955263662
9.387	1.2590884145578405
9.388	1.282461462409547
9.389	1.3068482642251091
9.39	1.3322993451481577
9.391	1.3627241937437882
9.392	1.3940804951630223
9.393	1.4261848979784957
9.394	1.4588540507626728
9.395	1.4919046020881888
9.396	1.525153200527681
9.397	1.55841649465361
9.398	1.5915111330386134
9.399000000000001	1.624253764255327
9.4	1.6564610368762132
9.401	1.6776945114505473
9.402	1.6986474450605331
9.403	1.7197580067650509
9.404	1.7414643656228688
9.405	1.764204690692866
9.406	1.7884171510339295
9.407	1.814539915704816
9.408	1.8430111537644096
9.409	1.8742690342716108
9.41	1.9087517262851512
9.411	1.9640062565852372
9.412	2.022325036041549
9.413	2.083109333244763
9.414	2.1457604167858664
9.415	2.2096795552557436
9.416	2.2742680172453946
9.417	2.338927071345475
9.418	2.4030579861469836
9.419	2.466062030240916
9.42	2.527340472217933
9.421	2.561272504719727
9.422	2.5937979617380176
9.423	2.625834601315047
9.424	2.65830018149323
9.425	2.6921124603149855
9.426	2.728189195822551
9.427	2.7674481460583418
9.428	2.8108070690647957
9.429	2.8591837228841164
9.43	2.9134958655587333
9.431	2.974031482108038
9.432	3.0423762716594798
9.433	3.1194861603171704
9.434	3.206317074185579
9.435	3.3038249393692434
9.436	3.4129656819721728
9.437	3.5346952280988853
9.438	3.6699695038539875
9.439	3.8197444353413554
9.44	3.984975948665571
9.441	4.150297919093942
9.442	4.333977538769858
9.443	4.537959949000214
9.444	4.764190291092051
9.445	5.014613706351184
9.446	5.291175336084613
9.447	5.595820321598955
9.448	5.93049380420145
9.449	6.297140925197528
9.45	6.697706825894375
9.451	7.237998334674416
9.452	7.809804258066032
9.453	8.40877508967527
9.454	9.030561323108376
9.455	9.670813451968257
9.456	10.325181969861115
9.457	10.98931737039326
9.458	11.658870147167448
9.459	12.329490793789972
9.46	12.996829803867131
9.461	13.554264995356249
9.462	14.105917881487567
9.463	14.653637299844704
9.464	15.199272088012254
9.465	15.744671083571907
9.466	16.291683124108257
9.467	16.842157047205905
9.468	17.39794169044653
9.469	17.960885891414723
9.47	18.532838487695138
9.471	19.192589417066824
9.472	19.860383319935295
9.473	20.53340593690372
9.474	21.20884300857166
9.475	21.883880275542275
9.476	22.555703478418724
9.477	23.221498357800574
9.478	23.878450654290987
9.479	24.52374610849193
9.48	25.154570461006475
9.481	25.770069514333734
9.482	26.365350155547148
9.483	26.937479333619404
9.484	27.483523997520166
9.485	28.00055109622217
9.486	28.48562757869795
9.487	28.935820393917474
9.488	29.34819649085333
9.489	29.719822818477837
9.49	30.047766325761376
9.491	30.373779585898056
9.492	30.647535703988495
9.493	30.863393409353616
9.494	31.01571143131585
9.495	31.098848499197096
9.496	31.107163342319204
9.497	31.035014690004033
9.498	30.876761271573567
9.499	30.62676181634918
9.5	30.27937505365365
9.501	29.527812323365566
9.502	28.685831101184128
9.503	27.76604147337016
9.504	26.781053526180063
9.505	25.743477345869767
9.506	24.6659230187008
9.507	23.56100063092917
9.508	22.4413202688127
9.509	21.319492018607214
9.51	20.208125966574542
9.511	19.310718907634655
9.512	18.437425327945505
9.513	17.58928642233384
9.514	16.767343385621718
9.515	15.972637412631398
9.516	15.206209698189339
9.517	14.469101437117741
9.518	13.762353824239018
9.519	13.087008054379318
9.52	12.444105322360997
9.521	11.874050210322734
9.522	11.336134865936833
9.523	10.829014824188558
9.524000000000001	10.351345620063393
9.525	9.901782788549339
9.526	9.478981864631825
9.527	9.081598383297159
9.528	8.708287879531003
9.529	8.357705888320988
9.53	8.028507944652736
9.531	7.7203929417464305
9.532	7.430909822522674
9.533	7.158650888134817
9.534	6.902208439736337
9.535	6.660174778482059
9.536	6.431142205525431
9.537	6.213703022019995
9.538	6.006449529120438
9.539	5.807974027980282
9.54	5.616868819753443
9.541	5.402171492904572
9.542	5.193820255985657
9.543	4.9921986048586415
9.544	4.797690035385521
9.545	4.610678043429321
9.546	4.431546124852019
9.547	4.260677775515655
9.548	4.098456491283168
9.549	3.9452657680165797
9.55	3.801489101577977
9.551	3.687402904005954
9.552	3.582292123703452
9.553	3.4853346252492603
9.554	3.3957082732226778
9.555	3.3125909322024802
9.556000000000001	3.235160466767491
9.557	3.1625947414969384
9.558	3.094071620969636
9.559	3.02876896976454
9.56	2.9658646524604952
9.561	2.889927988061489
9.562	2.8156307531200495
9.563	2.7430361786134996
9.564	2.6722074955195483
9.565	2.6032079348155164
9.566	2.536100727478736
9.567	2.4709491044868983
9.568	2.4078162968173324
9.569	2.3467655354473824
9.57	2.2878600513547163
9.571	2.233536237327163
9.572	2.181340334543172
9.573	2.1311917459915906
9.574	2.083009874661535
9.575	2.0367141235418496
9.576	1.9922238956213942
9.577	1.9494585938892637
9.578	1.9083376213343133
9.579	1.868780380945411
9.58	1.8307062757116341
9.581	1.7940546554569314
9.582	1.758723767435998
9.583	1.7246318057387995
9.584	1.6916969644551125
9.585	1.6598374376747222
9.586	1.628971419487582
9.587	1.599017103983475
9.588	1.569892685252242
9.589	1.5415163573836732
9.59	1.5138063144677105
9.591	1.4848437530418632
9.592	1.4564951979331888
9.593	1.4287901764166149
9.594	1.4017582157669175
9.595	1.3754288432588782
9.596	1.349831586167417
9.597	1.3249959717673139
9.598	1.3009515273333543
9.599	1.2777277801404503
9.6	1.2553542574633858
9.600999999999999	1.2353758898796379
9.602	1.2162149587369475
9.603	1.1978091486858065
9.604	1.1800961443766047
9.605	1.1630136304597363
9.606	1.1464992915856858
9.607	1.130490812404847
9.608	1.1149258775676165
9.609	1.0997421717244735
9.61	1.0848773795258146
9.611	1.0691196616485759
9.612	1.0536258948363009
9.613	1.0384034318589896
9.614	1.0234596254866435
9.615	1.0088018284893432
9.616	0.9944373936370896
9.617	0.9803736736998859
9.618	0.9666180214478098
9.619	0.953177789650864
9.62	0.9400603310790758
9.621	0.9275459755741116
9.622	0.9153525547694341
9.623	0.9034708773700997
9.624	0.8918917520811664
9.625	0.8806059876077543
9.626	0.8696043926549211
9.627	0.8588777759277266
9.628	0.8484169461312877
9.629	0.8382127119706637
9.63	0.8282558821509158
9.631	0.8185570757179207
9.632	0.8090860904092635
9.633	0.7998325343033101
9.634	0.7907860154784104
9.635	0.7819361420129624
9.636	0.7732725219853154
9.637	0.7647847634738204
9.638	0.7564624745568732
9.639	0.7482952633128246
9.64	0.740272737820026
9.641	0.7321233606851465
9.642	0.7241137124565491
9.643	0.7162492282108721
9.644	0.7085353430247958
9.645	0.700977491974958
9.646	0.693581110137998
9.647	0.6863516325905942
9.648	0.6792944944093854
9.649000000000001	0.6724151306710118
9.65	0.66571897645215
9.651	0.6594857680889645
9.652	0.6534300150798238
9.653	0.6475405281826103
9.654	0.6418061181552382
9.655	0.6362155957555901
9.656	0.6307577717415491
9.657	0.6254214568710279
9.658	0.6201954619019098
9.659	0.6150685975920788
9.66	0.6100296746994461
9.661	0.6048514627335844
9.662	0.5997519071096774
9.663	0.5947329119946252
9.664	0.5897963815553002
9.665	0.5849442199585839
9.666	0.5801783313713498
9.667	0.5755006199604963
9.668	0.5709129898928964
9.669	0.5664173453354241
9.67	0.5620155904549768
9.671	0.5577767304582932
9.672	0.5536315017426939
9.673	0.5495777417453864
9.674	0.545613287903556
9.675	0.5417359776543889
9.676	0.5379436484350916
9.677	0.53423413768285
9.678	0.5306052828348505
9.679	0.5270549213282991
9.68	0.5235808906003819
9.681000000000001	0.5201823421476486
9.682	0.5168557197079798
9.683	0.5135987810786012
9.684	0.5104092840567441
9.685	0.5072849864396346
9.686	0.5042236460245151
9.687	0.5012230206086116
9.688	0.49828086798915033
9.689	0.4953949459633733
9.69	0.4925630123285066
9.691	0.48972270413735197
9.692	0.486935543613056
9.693	0.4842029322343255
9.694	0.4815262714798674
9.695	0.478906962828403
9.696	0.4763464077586393
9.697	0.473846007749288
9.698	0.4714071642790566
9.699	0.4690312788266655
9.7	0.4667197528708222
9.701	0.46454118045211756
9.702	0.4624256982109103
9.703	0.46037063534943057
9.704	0.4583733210699088
9.705	0.45643108457458614
9.706	0.45454125506569293
9.707	0.45270116174546005
9.708	0.450908133816128
9.709	0.4491595004799274
9.71	0.4474525909390894
9.711	0.4457329596103573
9.712	0.4440528483472464
9.713	0.4424127242177784
9.714	0.44081305428997214
9.715	0.43925430563185497
9.716	0.43773694531144575
9.717	0.43626144039676357
9.718	0.4348282579558353
9.719	0.43343786505667997
9.72	0.4320907287673169
9.721	0.4308015872415227
9.722	0.4295557715472786
9.723	0.42835288383831627
9.724	0.42719252626837384
9.725	0.42607430099118293
9.725999999999999	0.42499781016047733
9.727	0.423962655929989
9.728	0.42296844045345544
9.729	0.42201476588460857
9.73	0.42110123437718056
9.731	0.4202263125798235
9.732	0.41939080696984454
9.733	0.41859438851946607
9.734	0.41783672820091466
9.735	0.41711749698641276
9.736	0.41643636584818294
9.737	0.4157930057584514
9.738	0.41518708768944074
9.739	0.41461828261337375
9.74	0.41408626150247624
9.741	0.41358540198749044
9.742	0.41312098919069445
9.743	0.4126930148928883
9.744	0.4123014708748695
9.745	0.4119463489174365
9.746	0.411627640801387
9.747	0.4113453383075206
9.748	0.41109943321663506
9.749	0.4108899173095284
9.75	0.41071678236699977
9.751	0.41057353012478837
9.752	0.4104670357448153
9.753	0.4103976843439435
9.754	0.4103658610390354
9.755	0.4103719509469534
9.756	0.41041633918456005
9.757	0.410499410868718
9.758	0.4106215511162897
9.759	0.41078314504413793
9.76	0.4109845777691248
9.761	0.41124016681658604
9.762	0.4115355205065195
9.763	0.41187017956739425
9.764	0.4122436847276811
9.765	0.412655576715851
9.766	0.4131053962603728
9.767	0.41359268408971733
9.768	0.4141169809323558
9.769	0.4146778275167567
9.77	0.41527476457139106
9.771	0.41588295235605494
9.772	0.41652778967205384
9.773	0.4172102948520212
9.774000000000001	0.4179314862285908
9.775	0.41869238213439225
9.776	0.41949400090205935
9.777	0.4203373608642244
9.778	0.42122348035352136
9.779	0.42215337770257955
9.78	0.4231280712440328
9.781	0.424149078195773
9.782	0.4252168877697011
9.783	0.42633248806298113
9.784	0.42749686717277735
9.785	0.4287110131962478
9.786	0.4299759142305568
9.787	0.43129255837286895
9.788	0.43266193372034173
9.789	0.4340850283701396
9.79	0.43556283041942495
9.791	0.43714745000421834
9.792	0.4387856548774356
9.793	0.44047533483085644
9.794	0.4422143796562611
9.795	0.44400067914542035
9.796	0.4458321230901144
9.797	0.4477066012821235
9.798	0.449622003513218
9.799	0.45157621957517835
9.8	0.45356713925978503
9.801	0.4554680924340875
9.802	0.45740907790093344
9.803	0.4593955345384503
9.804	0.4614329012247546
9.805	0.46352661683797364
9.806000000000001	0.465682120256235
9.807	0.4679048503576548
9.808	0.4702002460203604
9.809	0.47257374612247566
9.81	0.47503078954212863
9.811	0.47772240506687436
9.812	0.4804996180345257
9.813	0.4833590436923364
9.814	0.48629729728754484
9.815	0.48931099406740464
9.816	0.49239674927916993
9.817	0.49555117817007827
9.818	0.4987708959873837
9.819	0.5020525179783407
9.82	0.5053926593901861
9.821	0.5086388069951366
9.822	0.5119457426048747
9.823	0.5153191195560513
9.824	0.518764591185299
9.825	0.5222878108292688
9.826	0.5258944318246118
9.827	0.5295901075079601
9.828	0.5333804912159648
9.829	0.5372712362852775
9.83	0.5412679960525294
9.831	0.5453727572718294
9.832	0.5495950620794963
9.833	0.5539407860292838
9.834	0.5584158046749678
9.835	0.5630259935703251
9.836	0.5677772282691081
9.837	0.5726753843250935
9.838	0.5777263372920497
9.839	0.5829359627237547
9.84	0.5883101361739588
9.841	0.594187529620942
9.842	0.6002210527137086
9.843	0.6063964115257325
9.844	0.6126993121305204
9.845	0.6191154606015792
9.846	0.625630563012382
9.847	0.6322303254364358
9.848	0.638900453947248
9.849	0.6456266546182909
9.85	0.6523946335230719
9.850999999999999	0.6583797284723972
9.852	0.6644271270305047
9.853	0.6705716484989102
9.854	0.6768481121791621
9.855	0.6832913373728092
9.856	0.6899361433813664
9.857	0.6968173495063823
9.858	0.7039697750494074
9.859	0.7114282393119538
9.86	0.7192275615955712
9.861	0.7284897396363871
9.862	0.7380965246992376
9.863	0.748016846483581
9.864	0.7582196346888781
9.865	0.7686738190145346
9.866	0.7793483291600106
9.867	0.790212094824768
9.868	0.80123404570821
9.869	0.8123831115097981
9.87	0.8236282219289747
9.871	0.833624520695506
9.872	0.8437343468705949
9.873	0.8540062535458038
9.874	0.8644887938126964
9.875	0.8752305207627803
9.876	0.8862799874876185
9.877	0.8976857470787764
9.878	0.9094963526277584
9.879	0.921760357226129
9.88	0.9345263139654563
9.881	0.9478131670037498
9.882	0.9617008728468841
9.883	0.9762397790672211
9.884	0.9914802332371511
9.885	1.0074725829289823
9.886	1.0242671757151032
9.887	1.0419143591679085
9.888	1.060464480859698
9.889	1.079967888362864
9.89	1.1004749292498066
9.891	1.126301138934069
9.892	1.1529731809139925
9.893	1.1802829065291849
9.894	1.2080221671191085
9.895	1.2359828140233704
9.896	1.26395669858158
9.897	1.2917356721331965
9.898	1.3191115860178289
9.899000000000001	1.3458762915750837
9.9	1.3718216401444248
9.901	1.385161619759014
9.902	1.3979676337500948
9.903	1.4107332221424873
9.904	1.423951924960945
9.905	1.438117282230288
9.906	1.453722833975343
9.907	1.4712621202208533
9.908	1.4912286809916426
9.909	1.5141160563125526
9.91	1.5404177862083
9.911	1.5873603886599295
9.912	1.637690305859989
9.913	1.6908869579569639
9.914	1.7464297650996055
9.915	1.803798147436579
9.916	1.862471525116654
9.917	1.9219293182882866
9.918	1.9816509471002446
9.919	2.041115831701298
9.92	2.0998033922398998
9.921	2.135407595431496
9.922	2.170513645369248
9.923	2.2059212927128065
9.924	2.2424302881220073
9.925	2.2808403822566956
9.926	2.32195132577651
9.927	2.366562869341291
9.928	2.4154747636109035
9.929	2.469486759244949
9.93	2.5293986069032846
9.931000000000001	2.5955372525853395
9.932	2.66920390643903
9.933	2.751226973952148
9.934	2.842434860612376
9.935	2.943655971907583
9.936	3.055718713325093
9.937	3.179451490352757
9.938	3.3156827084785103
9.939	3.465240773189551
9.94	3.6289540899737918
9.941	3.7622717581528207
9.942	3.9141517503599714
9.943	4.0881727330629225
9.944	4.287913372729511
9.945	4.516952335826488
9.946	4.778868288821643
9.947	5.077239898182431
9.948	5.415645830376949
9.949	5.797664751871456
9.95	6.226875329133973
9.951	6.90114415985322
9.952	7.617986953139696
9.953	8.36920734932748
9.954	9.146608988750899
9.955	9.9419955117401
9.956	10.747170558629369
9.957	11.553937769753063
9.958	12.354100785441226
9.959	13.139463246028217
9.96	13.901828791848292
9.961	14.524828077040558
9.962	15.114993666687445
9.963	15.670685139678906
9.964	16.190262074905778
9.965	16.672084051256174
9.966	17.114510647620996
9.967	17.515901442890875
9.968	17.874616015954334
9.969	18.189013945702076
9.97	18.457454811024487
9.971	18.61448679101256
9.972	18.726148221918287
9.973	18.794666040195207
9.974	18.82226718229655
9.975	18.81117858467594
9.975999999999999	18.763627183786834
9.977	18.68183991608253
9.978	18.56804371801678
9.979	18.42446552604294
9.98	18.253332276614138
9.981	18.055531705140478
9.982	17.834711112818752
9.983	17.593178599801618
9.984	17.33324226624303
9.985	17.057210212295676
9.986	16.76739053811213
9.987	16.466091343846525
9.988	16.155620729651456
9.989	15.838286795679451
9.99	15.516397642084744
9.991	15.245252113010979
9.992	14.970956004377776
9.993	14.692605856097323
9.994	14.409298208080356
9.995	14.120129600238092
9.996	13.824196572481213
9.997	13.520595664721988
9.998	13.208423416871113
9.999	12.886776368839225
10.	12.554751060538683
10.001	12.16213506671874
10.002	11.760322314582282
10.003	11.35139776617295
10.004	10.937446383532244
10.005	10.52055312870163
10.006	10.1028029637248
10.007	9.686280850643223
10.008	9.273071751499108
10.009	8.865260628333944
10.01	8.464932443191389
10.011	8.101487966985484
10.012	7.748040849317225
10.013	7.405020548662041
10.014	7.072856523493472
10.015	6.751978232285134
10.016	6.44281513351234
10.017	6.14579668564869
10.018	5.861352347167861
10.019	5.589911576545042
10.02	5.33190383225389
10.021	5.104290193740223
10.022	4.889966582084444
10.023	4.688360539337765
10.024000000000001	4.498899607551489
10.025	4.321011328777918
10.026	4.154123245068333
10.027	3.997662898474364
10.028	3.851057831047387
10.029	3.7137355848395512
10.03	3.5851237019022166
10.031	3.4649903007066376
10.032	3.352401705889896
10.033	3.2467648185082583
10.034	3.1474865396180425
10.035	3.0539737702760874
10.036	2.965633411538699
10.036999999999999	2.8818723644623647
10.038	2.802097530103434
10.039	2.725715809518677
10.04	2.6521341037644364
10.041	2.568803256623492
10.042	2.4878108359579194
10.043	2.4092883523557864
10.044	2.3333673164051785
10.045	2.2601792386945823
10.046	2.1898556298120795
10.047	2.1225280003457705
10.048	2.0583278608841122
10.049	1.997386722015201
10.05	1.9398360943271549
10.051	1.8926866322276217
10.052	1.8487737846782628
10.053	1.807812144460001
10.054	1.769516304353974
10.055	1.7336008571410981
10.056000000000001	1.6997803956023083
10.057	1.6677695125187166
10.058	1.6372828006712539
10.059	1.6080348528409123
10.06	1.579740261808635
10.061	1.547006373450871
10.062	1.5149645575686381
10.063	1.4836389370583063
10.064	1.453053634816412
10.065	1.4232327737393242
10.066	1.394200476723417
10.067	1.3659808666652187
10.068	1.3385980664611024
10.068999999999999	1.312076199007493
10.07	1.2864393872007707
10.071	1.2626234251615185
10.072	1.23968551176059
10.073	1.2175945170929137
10.074	1.1963193112535342
10.075	1.1758287643373784
10.076	1.1560917464393785
10.077	1.137077127654571
10.078	1.118753778077887
10.079	1.1010905678042622
10.08	1.0840563669287258
10.081	1.0676315163167445
10.082	1.051772720094511
10.083	1.0364481531588348
10.084	1.0216259904064393
10.085	1.007274406734052
10.086	0.9933615770384767
10.087	0.9798556762164399
10.088000000000001	0.966724879164671
10.089	0.9539373607799693
10.09	0.9414612959590638
10.091	0.9285486743889169
10.092	0.9159272613402788
10.093	0.9036086368741765
10.094	0.8916043810515696
10.095	0.8799260739334198
10.096	0.8685852955807509
10.097	0.8575936260545242
10.098	0.8469626454157031
10.099	0.8367039337253077
10.1	0.8268290710443011
10.100999999999999	0.8179519551658168
10.102	0.809445344313692
10.103	0.8012843144439602
10.104	0.7934439415126097
10.105	0.7858993014756305
10.106	0.7786254702890528
10.107	0.7715975239088665
10.108	0.7647905382910628
10.109	0.7581795893916695
10.11	0.7517397531666776
10.111	0.7449889357580036
10.112	0.738387090197209
10.113	0.7319369997017441
10.114	0.7256414474890603
10.115	0.7195032167766425
10.116	0.7135250907819419
10.117	0.7077098527224106
10.118	0.7020602858155318
10.119	0.6965791732787574
10.120000000000001	0.6912692983295408
10.121	0.686234573866645
10.122	0.6813705243546483
10.123	0.6766738039394202
10.124	0.6721410667668225
10.125	0.6677689669827408
10.126	0.6635541587330367
10.127	0.6594932961635726
10.128	0.6555830334202324
10.129	0.6518200246488787
10.13	0.6482009239953747
10.131	0.6447275150541232
10.132	0.641391011646799
10.133	0.6381877570436039
10.134	0.635114094514734
10.135	0.6321663673304022
10.136	0.6293409187608046
10.137	0.6266340920761381
10.138	0.6240422305466141
10.139	0.6215616774424294
10.14	0.6191887760337815
10.141	0.6168488692930966
10.142	0.6146136038367066
10.143	0.6124836259831602
10.144	0.6104595820510171
10.145	0.6085421183588259
10.146	0.6067318812251355
10.147	0.6050295169685047
10.148	0.6034356719074825
10.149000000000001	0.6019509923606184
10.15	0.6005761246464703
10.151	0.5993241623450605
10.152000000000001	0.5981825501339831
10.153	0.5971511799523114
10.154	0.596229943739112
10.155	0.5954187334334542
10.156	0.5947174409744057
10.157	0.5941259583010383
10.158	0.5936441773524195
10.159	0.5932719900676178
10.16	0.5930092883857035
10.161	0.5928932869849984
10.161999999999999	0.5928842930811209
10.163	0.5929799366289432
10.164	0.5931778475833369
10.165	0.593475655899174
10.166	0.5938709915313268
10.167	0.5943614844346662
10.168	0.5949447645640644
10.169	0.5956184618743948
10.17	0.5963802063205268
10.171	0.5971188028565685
10.172	0.5979473018927499
10.173	0.598869928838532
10.174	0.5998909091033796
10.175	0.6010144680967586
10.176	0.6022448312281287
10.177	0.6035862239069554
10.178	0.6050428715427052
10.179	0.6066189995448366
10.18	0.6083188333228156
10.181000000000001	0.6101454056885605
10.182	0.6121042069277166
10.183	0.6141995347283903
10.184	0.6164356867786842
10.185	0.618816960766706
10.186	0.6213476543805502
10.187	0.6240320653083237
10.188	0.6268744912381349
10.189	0.6298792298580767
10.19	0.6330505788562568
10.191	0.6366786141880922
10.192	0.6404645353793776
10.193	0.6443953202232338
10.193999999999999	0.6484579465127756
10.195	0.6526393920411251
10.196	0.6569266346013823
10.197	0.6613066519866692
10.198	0.6657664219901085
10.199	0.6702929224047989
10.2	0.6748731310238631
10.201	0.6787557745875206
10.202	0.682710824429829
10.203	0.6867700008319646
10.204	0.6909650240751044
10.205	0.6953276144404027
10.206	0.6998894922090362
10.207	0.7046823776621831
10.208	0.7097379910809956
10.209	0.7150880527466513
10.21	0.7207642829403301
10.211	0.7278326260636928
10.212	0.735227898027679
10.213000000000001	0.7429191388637437
10.214	0.7508753886033014
10.215	0.7590656872778065
10.216	0.7674590749187009
10.217	0.7760245915574411
10.218	0.784731277225438
10.219	0.7935481719541483
10.22	0.8024443157750291
10.221	0.8100825058684934
10.222	0.817817191350389
10.223	0.825696578485565
10.224	0.8337688735388286
10.225	0.8420822827750287
10.225999999999999	0.8506850124590005
10.227	0.8596252688555952
10.228	0.8689512582296163
10.229	0.8787111868459143
10.23	0.888953260969343
10.231	0.8996989366731692
10.232	0.911024791637507
10.233	0.9229806533509426
10.234	0.9356163493019976
10.235	0.9489817069792572
10.236	0.9631265538713115
10.237	0.9781007174666746
10.238	0.9939540252539353
10.239	1.0107363047216884
10.24	1.0284973833584388
10.241	1.0517592587687312
10.242	1.0758285477121339
10.243	1.100484037064038
10.244	1.1255045136999622
10.245000000000001	1.1506687644954277
10.246	1.1757555763258214
10.247	1.2005437360666644
10.248	1.2248120305934338
10.249	1.2483392467816468
10.25	1.2709041715066962
10.251	1.2800057217435639
10.252	1.288446788807704
10.253	1.29675039411399
10.254	1.3054395590773396
10.255	1.315037305112673
10.256	1.3260666536348595
10.257	1.3390506260588175
10.258	1.3545122437994495
10.259	1.3729745282716932
10.26	1.3949605008903865
10.261	1.43482639477114
10.262	1.4784236431615512
10.263	1.5254368910096603
10.264	1.5755507832637368
10.265	1.6284499648720727
10.266	1.683819080782675
10.267	1.7413427759438305
10.268	1.8007056953038416
10.269	1.8615924838106928
10.27	1.923687786412683
10.271	1.9733222923130733
10.272	2.0243439328561204
10.273	2.077246683641319
10.274000000000001	2.132524520268178
10.275	2.19067141833591
10.276	2.2521813534440187
10.277000000000001	2.3175483011920326
10.278	2.3872662371791282
10.279	2.461829137004826
10.28	2.5417309762685343
10.281	2.627197746481041
10.282	2.719007648790155
10.283	2.817670900255356
10.284	2.923697717936174
10.285	3.0375983188915665
10.286	3.159882920181049
10.286999999999999	3.2910617388639567
10.288	3.4316449919998813
10.289	3.5821428966476576
10.29	3.7430656698668616
10.291	3.870732089922577
10.292	4.012522081686019
10.293	4.1716241312345845
10.294	4.35122672464579
10.295	4.55451834799618
10.296	4.784687487363232
10.297	5.044922628824619
10.298	5.338412258456595
10.299	5.668344862336775
10.3	6.0379089265430315
10.301	6.6239792399417325
10.302	7.245531543226822
10.303	7.895227879883302
10.304	8.565730293392683
10.305	9.24970082723992
10.306000000000001	9.939801524910072
10.307	10.628694429884503
10.308	11.309041585648261
10.309	11.973505035685179
10.31	12.614746823480194
10.311	13.137981128530374
10.312	13.62861772884969
10.313	14.084618538467254
10.314	14.50394547140978
10.315	14.884560441706448
10.316	15.224425363386155
10.317	15.521502150476028
10.318	15.773752717005046
10.318999999999999	15.97913897700154
10.32	16.135622844494083
10.321	16.160744533116304
10.322	16.13776169973913
10.323	16.069510300838864
10.324	15.958826292892216
10.325	15.808545632375559
10.326	15.621504275764995
10.327	15.400538179537651
10.328	15.14848330016969
10.329	14.868175594137048
10.33	14.562451017917187
10.331	14.23254638867861
10.332	13.882993719738414
10.333	13.516725885108087
10.334	13.136675758797278
10.335	12.74577621481553
10.336	12.346960127174482
10.337	11.943160369883698
10.338000000000001	11.537309816952702
10.339	11.13234134239319
10.34	10.731187820214688
10.341	10.382643269778
10.342	10.040999956387644
10.343	9.7064112907005
10.344	9.379030683371626
10.345	9.059011545056133
10.346	8.74650728641083
10.347	8.441671318090812
10.348	8.14465705075123
10.349	7.85561789504881
10.35	7.574707261638688
10.350999999999999	7.309259521151293
10.352	7.0518119145716485
10.353	6.802082642860902
10.354	6.5597899069788195
10.355	6.324651907885222
10.356	6.0963868465411775
10.357	5.874712923906491
10.358	5.659348340941019
10.359	5.450011298605757
10.36	5.24641999786055
10.361	5.039878237173848
10.362	4.839028583785395
10.363	4.6440992024424075
10.364	4.455318257892145
10.365	4.27291391488287
10.366	4.0971143381618305
10.367	3.928147692476322
10.368	3.766242142574536
10.369	3.611625853203755
10.370000000000001	3.464526989111315
10.371	3.3339720223402924
10.372	3.210857579597896
10.373	3.0948785948865676
10.374	2.9857300022085593
10.375	2.8831067355667
10.376	2.7867037289632313
10.377	2.6962159164004382
10.378	2.611338231881083
10.379	2.531765609407441
10.38	2.457192982981825
10.381	2.387713965303461
10.382	2.3226006493328892
10.383	2.2615238067273076
10.384	2.204154209143814
10.385	2.1501626282398103
10.386	2.099219835672388
10.387	2.0509966030986617
10.388	2.0051637021759996
10.389	1.9613919045615111
10.39	1.9193519819123206
10.391	1.8724586030319093
10.392	1.827017800179982
10.393	1.7830795027623787
10.394	1.7406936401851714
10.395	1.699910141854197
10.396	1.660778937175304
10.397	1.623349955554547
10.398	1.5876731263977717
10.399000000000001	1.5537983791108356
10.4	1.5217756430997753
10.401	1.4940807041741455
10.402000000000001	1.4681906137358938
10.403	1.4440082795908036
10.404	1.42143660954452
10.405	1.4003785114027345
10.406	1.3807368929711057
10.407	1.3624146620553954
10.408	1.3453147264612595
10.409	1.3293399939943629
10.41	1.3143933724604537
10.411	1.298626020703202
10.411999999999999	1.28379876209405
10.413	1.2699206710424231
10.414	1.2570008219578193
10.415	1.2450482892496626
10.416	1.2340721473273832
10.417	1.2240814706004695
10.418	1.21508533347835
10.419	1.2070928103704606
10.42	1.200112975686279
10.421	1.1944572316152753
10.422	1.1898140018910954
10.423	1.1861740380274448
10.424	1.1835280915380042
10.425	1.1818669139364604
10.426	1.181181256736509
10.427	1.1814618714518352
10.428	1.1826995095961317
10.429	1.184884922683083
10.43	1.1880088622263805
10.431000000000001	1.1920708143447014
10.432	1.1970522665767418
10.433	1.2029434410661983
10.434	1.2097345599567617
10.435	1.2174158453921367
10.436	1.2259775195159868
10.437	1.2354098044720152
10.438	1.2457029224039315
10.439	1.2568470954553899
10.44	1.2688325457700982
10.441	1.279406615297329
10.442	1.290938338508169
10.443	1.3035538696793232
10.443999999999999	1.3173793630874777
10.445	1.3325409730093478
10.446	1.3491648537215664
10.447	1.3673771595008455
10.448	1.3873040446239087
10.449	1.4090716633673723
10.45	1.4328061700079568
10.451	1.465446943592854
10.452	1.499893990914829
10.453	1.5358605435372645
10.454	1.5730598330235548
10.455	1.6112050909368936
10.456	1.6500095488406727
10.457	1.689186438298289
10.458	1.72844899087293
10.459	1.767510438127991
10.46	1.806084011626867
10.461	1.8397690774945241
10.462	1.8726420579106557
10.463000000000001	1.9046655096167182
10.464	1.9358019893539984
10.465	1.9660140538639546
10.466	1.9952642598879877
10.467	2.0235151641675473
10.468	2.0507293234439334
10.469	2.0768692944585982
10.47	2.101897633952986
10.471	2.1243099981815714
10.472	2.145624747432446
10.473	2.165893341506852
10.474	2.185167240205928
10.475	2.2034979033309186
10.475999999999999	2.220936790683033
10.477	2.237535362063508
10.478	2.253345077273494
10.479	2.26841739611423
10.48	2.2828037783869504
10.481	2.2965134037331287
10.482	2.309642574547603
10.483	2.322245313065525
10.484	2.334375641521979
10.485	2.3460875821521165
10.486	2.3574351571910865
10.487	2.3684723888739776
10.488	2.3792532994359386
10.489	2.3898319111121182
10.49	2.4002622461376073
10.491	2.41159774363959
10.492	2.4228324382404494
10.493	2.4339597814545453
10.494	2.444973224796297
10.495000000000001	2.4558662197801246
10.496	2.4666322179203877
10.497	2.4772646707315054
10.498	2.4877570297278777
10.499	2.4981027464239225
10.5	2.508295272334002
10.501	2.517967034477774
10.502	2.527494389136826
10.503	2.536892668097932
10.504	2.546177203147919
10.505	2.555363326073613
10.506	2.56446636866179
10.507	2.5735016626992757
10.508	2.5824845399728793
10.509	2.591430332269427
10.51	2.600354371375695
10.511	2.6095105184864216
10.512	2.6186611196527676
10.513	2.627807050333757
10.514	2.6369491859884637
10.515	2.646088402075961
10.516	2.6552255740552733
10.517	2.6643615773854736
10.518	2.673497287525635
10.519	2.682633579934783
10.52	2.69177133007199
10.521	2.700951180429627
10.522	2.7101318293101917
10.523	2.7193117420495256
10.524000000000001	2.728489383983473
10.525	2.737663220447828
10.526	2.7468317167784333
10.527000000000001	2.755993338311132
10.528	2.7651465503817194
10.529	2.7742898183260376
10.53	2.7834216074799136
10.531	2.7925499941305714
10.532	2.801663250180523
10.533	2.8107592584837096
10.534	2.8198359018940717
10.535	2.8288910632655027
10.536	2.8379226254519434
10.536999999999999	2.846928471307319
10.538	2.8559064836855703
10.539	2.8648545454405903
10.54	2.87377053942632
10.541	2.882612216124559
10.542	2.89142002302632
10.543	2.9001942752505228
10.544	2.9089352879160852
10.545	2.91764337614188
10.546	2.9263188550468255
10.547	2.9349620397498404
10.548	2.9435732453697976
10.549	2.9521527870256157
10.55	2.9607009798362127
10.551	2.969279912797937
10.552	2.9778243832808697
10.553	2.9863309625325667
10.554	2.9947962218005393
10.555	3.0032167323323433
10.556000000000001	3.011589065375535
10.557	3.019909792177626
10.558	3.028175483986171
10.559	3.036382712048713
10.56	3.0445280476128063
10.561	3.05256428833336
10.562	3.0605344319955394
10.563	3.0684377027919063
10.564	3.076273324914979
10.565	3.0840405225573195
10.566	3.091738519911489
10.567	3.099366541170007
10.568	3.1069238105254344
10.568999999999999	3.1144095521703195
10.57	3.1218229902972223
10.571	3.129142020413864
10.572	3.136388488045168
10.573	3.143562910031259
10.574	3.150665803212222
10.575	3.157697684428181
10.576	3.164659070519259
10.577	3.1715504783255426
10.578	3.178372424687155
10.579	3.1851254264442193
10.58	3.1918100004368224
10.581	3.1985033286593496
10.582	3.2051246164246763
10.583	3.211669734199903
10.584	3.2181345524521685
10.585	3.224514941648608
10.586	3.2308067722563254
10.587	3.237005914742457
10.588000000000001	3.2431082395741386
10.589	3.2491096172184744
10.59	3.2550059181426003
10.591	3.260804046048929
10.592	3.2664881694883823
10.593	3.272053490247139
10.594	3.2774952101114083
10.595	3.282808530867398
10.596	3.2879886543012886
10.597	3.2930307821992884
10.598	3.297930116347605
10.599	3.3026818585324196
10.6	3.3072812105399403
10.600999999999999	3.311557142113985
10.602	3.3156811617523756
10.603	3.319658545910532
10.604	3.3234945710438955
10.605	3.327194513607907
10.606	3.330763650057987
10.607	3.334207256849577
10.608	3.3375306104381157
10.609	3.3407389872790265
10.61	3.3438376638277494
10.611	3.346771139992313
10.612	3.349609152202667
10.613	3.3523606603413665
10.614	3.3550346242909668
10.615	3.3576400039340077
10.616	3.360185759153044
10.617	3.36268084983063
10.618	3.365134235849307
10.619	3.367554877091629
10.620000000000001	3.3699517334401503
10.621	3.372652863864937
10.622	3.37532878982238
10.623	3.3779691318563927
10.624	3.380563510510891
10.625	3.3831015463297773
10.626	3.3855728598569694
10.627	3.3879670716363828
10.628	3.3902738022119214
10.629	3.3924826721275014
10.63	3.3945833019270384
10.631	3.3964730922292765
10.632	3.3982394725896654
10.633	3.399877652638491
10.634	3.401382842006041
10.635	3.4027502503225953
10.636	3.403975087218442
10.637	3.4050525623238697
10.638	3.4059778852691585
10.639	3.4067462656845966
10.64	3.40735291320047
10.641	3.4079349564506787
10.642	3.408337084910159
10.643	3.408545907057461
10.644	3.408548031371136
10.645	3.408330066329736
10.646	3.4078786204118097
10.647	3.407180302095911
10.648	3.40622171986059
10.649000000000001	3.4049894821843956
10.65	3.4034701975458828
10.651	3.4009598422554146
10.652000000000001	3.398177513454765
10.653	3.395151676117536
10.654	3.3919107952173166
10.655	3.3884833357276993
10.656	3.38489776262227
10.657	3.381182540874634
10.658	3.3773661354583777
10.659	3.373477011347087
10.66	3.369543633514369
10.661	3.366074160741481
10.662	3.362588291842357
10.663	3.359085419438623
10.664	3.3555649361518847
10.665	3.3520262346037546
10.666	3.3484687074158392
10.667	3.344891747209764
10.668	3.3412947466071348
10.669	3.337677098229558
10.67	3.334038194698659
10.671	3.3302235658276373
10.672	3.3263957920651968
10.673	3.322563591051655
10.674	3.3187356804273085
10.675	3.314920777832455
10.676	3.3111276009074126
10.677	3.307364867292477
10.678	3.3036412946279463
10.679	3.2999656005541373
10.68	3.296346502711348
10.681000000000001	3.2930666075576456
10.682	3.2898441445932876
10.683	3.286671232136282
10.684	3.2835399885046437
10.685	3.2804425320163824
10.686	3.2773709809895237
10.687	3.274317453742077
10.688	3.271274068592052
10.689	3.268232943857474
10.69	3.2651861978563526
10.691	3.2619464363176176
10.692	3.258696169699228
10.693	3.2554383958700455
10.693999999999999	3.2521761126989386
10.695	3.2489123180547694
10.696	3.2456500098064174
10.697	3.2423921858227454
10.698	3.2391418439726154
10.699	3.235901982124907
10.7	3.2326755981484823
10.701	3.229682649184863
10.702	3.2266960247834415
10.703	3.2237055737662526
10.704	3.2207011449553313
10.705	3.217672587172728
10.706	3.214609749240478
10.707	3.211502479980616
10.708	3.208340628215194
10.709	3.2051140427662452
10.71	3.2018125724558053
10.711	3.198158139958377
10.712	3.1944247581918805
10.713000000000001	3.1906185139266845
10.714	3.1867454939331794
10.715	3.1828117849817352
10.716	3.178823473842728
10.717	3.174786647286528
10.718	3.1707073920835254
10.719	3.16659179500409
10.72	3.1624459428185903
10.721	3.158571741556716
10.722	3.15466153028958
10.723	3.150703467347596
10.724	3.1466857110611963
10.725	3.142596419760793
10.725999999999999	3.138423751776805
10.727	3.134155865439644
10.728	3.129780919079745
10.729	3.1252870710275182
10.73	3.1206624796133755
10.731	3.1152580373434517
10.732	3.109737790543628
10.733	3.1041285197154824
10.734	3.0984570053606246
10.735	3.0927500279806335
10.736	3.087034368077087
10.737	3.0813368061515947
10.738	3.075684122705735
10.739	3.0701030982410877
10.74	3.0646205132592605
10.741	3.0603425465331107
10.742	3.056151162215894
10.743	3.0520077227321676
10.744	3.0478735905064656
10.745000000000001	3.043710127963322
10.746	3.0394786975272936
10.747	3.0351406616229144
10.748	3.0306573826747263
10.749	3.025990223107263
10.75	3.021100545345082
10.751	3.0144611434945014
10.752	3.0076121645599767
10.753	3.0006051872277837
10.754	2.993491790184162
10.755	2.98632355211535
10.756	2.9791520517076258
10.757	2.972028867647228
10.758	2.9650055786204086
10.759	2.958133763313407
10.76	2.9514650004124987
10.761	2.946708463525848
10.762	2.942157676119476
10.763	2.9377637565813517
10.764	2.933477823299421
10.765	2.929250994661629
10.766	2.925034389055945
10.767	2.920779124870314
10.768	2.9164363204926818
10.769	2.911957094311017
10.77	2.9072925647132655
10.771	2.900794102193969
10.772	2.8941095274522857
10.773	2.887286913293939
10.774000000000001	2.880374332524652
10.775	2.8734198579501844
10.776	2.8664715623762587
10.777000000000001	2.8595775186085977
10.778	2.8527857994529615
10.779	2.8461444777150726
10.78	2.839701626200666
10.781	2.8348585212428445
10.782	2.830228019784992
10.783	2.825776182297842
10.784	2.82146906925213
10.785	2.8172727411186136
10.786	2.813153258368027
10.787	2.8090766814711072
10.788	2.80500907089861
10.789	2.8009164871212713
10.79	2.7967649906098337
10.791	2.7917551212807497
10.792	2.7866648553441684
10.793	2.781506648455932
10.794	2.7762929562718814
10.795	2.7710362344478856
10.796	2.7657489386397867
10.797	2.7604435245034247
10.798	2.75513244769467
10.799	2.749828163869363
10.8	2.744543128683345
10.801	2.7392032879765638
10.802	2.7339128502399292
10.803	2.728689514148429
10.804	2.723550978377079
10.805	2.718514941600867
10.806000000000001	2.713599102494782
10.807	2.708821159733839
10.808	2.704198811993026
10.809	2.6997497579473406
10.81	2.6954916962717728
10.811	2.6925415838123605
10.812	2.6897512393657332
10.813	2.687071739899548
10.814	2.684454162381477
10.815	2.681849583779178
10.816	2.6792090810603084
10.817	2.6764837311925405
10.818	2.673624611143532
10.818999999999999	2.670582797880945
10.82	2.6673093683724356
10.821	2.6618055903830697
10.822	2.6560905203378167
10.823	2.650233405459031
10.824	2.6443034929691
10.825	2.6383700300903796
10.826	2.6325022640452245
10.827	2.6267694420560224
10.828	2.621240811345128
10.829	2.6159856191348987
10.83	2.611073112647719
10.831	2.6087693822375946
10.832	2.60681368998726
10.833	2.6051421411111098
10.834	2.603690840823527
10.835	2.6023958943388967
10.836	2.601193406871611
10.837	2.6000194836360544
10.838000000000001	2.5988102298466123
10.839	2.5975017507176754
10.84	2.59603015146363
10.841	2.5928629187341983
10.842	2.5894937834941634
10.843	2.5859478581436615
10.844	2.5822502550828106
10.845	2.578426086711729
10.846	2.574500465430554
10.847	2.5704985036394037
10.848	2.5664453137383956
10.849	2.562366008127668
10.85	2.558285699207338
10.850999999999999	2.5541474212856574
10.852	2.550063339284427
10.853	2.546063540033596
10.854	2.5421781103630914
10.855	2.5384371371028425
10.856	2.5348707070827974
10.857	2.5315089071328836
10.858	2.528381824083031
10.859	2.5255195447631857
10.86	2.522952156003277
10.861	2.5225926933225375
10.862	2.522474176759223
10.863	2.5225125750408868
10.864	2.5226238568950814
10.865	2.5227239910493604
10.866	2.5227289462312763
10.867	2.522554691168383
10.868	2.5221171945882332
10.869	2.5213324252183806
10.870000000000001	2.5201163517863763
10.871	2.5154887330778117
10.872	2.5104372756374747
10.873	2.505053476068189
10.874	2.499428830972768
10.875	2.493654836954055
10.876	2.487822990614865
10.877	2.4820247885580105
10.878	2.4763517273863362
10.879	2.470895303702656
10.88	2.465747014109784
10.881	2.4630529857296426
10.882	2.460725561584204
10.883	2.458731715214529
10.884	2.4570384201616773
10.885	2.4556126499667155
10.886	2.454421378170702
10.887	2.4534315783146963
10.888	2.4526102239397636
10.889	2.451924288586963
10.89	2.451340745797356
10.891	2.451415337633183
10.892	2.4514905861736493
10.893	2.451497782019139
10.894	2.451368215770035
10.895	2.451033178026722
10.896	2.450423959389583
10.897	2.449471850459003
10.898	2.4481081418353665
10.899000000000001	2.4462641241190526
10.9	2.443871087910452
10.901	2.437537261600752
10.902000000000001	2.430718395709166
10.903	2.4235471785457503
10.904	2.416156298420525
10.905	2.4086784436435225
10.906	2.4012463025247603
10.907	2.393992563374298
10.908	2.387049914502154
10.909	2.3805510442183486
10.91	2.374628640832938
10.911	2.3733575283895134
10.912	2.372689342147348
10.913	2.37251785309929
10.914	2.3727368322381834
10.915	2.3732400505568747
10.916	2.3739212790482105
10.917	2.3746742887050347
10.918	2.3753928505201936
10.919	2.3759707354865345
10.92	2.376301714596901
10.921	2.374240254465666
10.922	2.371843024668901
10.923	2.369127390404216
10.924	2.3661107168692093
10.925	2.362810369261476
10.926	2.3592437127786305
10.927	2.3554281126182683
10.928	2.3513809339779845
10.929	2.3471195420553945
10.93	2.3426613020480933
10.931000000000001	2.3367813787079346
10.932	2.330814622553778
10.933	2.324853683658714
10.934	2.3189912120958445
10.935	2.3133198579382594
10.936	2.3079322712590815
10.937	2.3029211021314
10.938	2.298379000628309
10.939	2.2943986168229262
10.94	2.2910726007883433
10.941	2.2920640684945397
10.942	2.293678812245199
10.943	2.2957930902408865
10.943999999999999	2.2982831606821645
10.945	2.301025281769602
10.946	2.3038957117037517
10.947	2.3067707086851823
10.948	2.3095265309144617
10.949	2.3120394365921433
10.95	2.314185683918795
10.951	2.3129593878944994
10.952	2.3112936252657863
10.953	2.3092393295786997
10.954	2.306847434379282
10.955	2.3041688732135888
10.956	2.301254579627663
10.957	2.2981554871675445
10.958	2.2949225293792916
10.959	2.291606639808946
10.96	2.2882587520025477
10.961	2.284447237405221
10.962	2.280734837851877
10.963000000000001	2.277201733076491
10.964	2.273928102813058
10.965	2.2709941267955536
10.966	2.2684799847579593
10.967	2.2664658564342552
10.968	2.2650319215584296
10.969	2.264258359864461
10.97	2.2642253510863313
10.971	2.2685273382399704
10.972	2.2735172521239613
10.973	2.2790622868188453
10.974	2.2850296364051337
10.975	2.2912864949633662
10.975999999999999	2.2977000565740746
10.977	2.3041375153178008
10.978	2.3104660652750524
10.979	2.3165529005263723
10.98	2.3222652151523007
10.981	2.324925546790015
10.982	2.3270999675660162
10.983	2.328809893163464
10.984	2.3300767392655093
10.985	2.330921921555312
10.986	2.3313668557160305
10.987	2.33143295743082
10.988	2.3311416423828386
10.989	2.330514326255242
10.99	2.329572424731189
10.991	2.3265525468996353
10.992	2.323369085134551
10.993	2.3201516252157233
10.994	2.3170297529229216
10.995000000000001	2.3141330540359166
10.996	2.3115911143344934
10.997	2.3095335195984217
10.998	2.3080898556074776
10.999	2.307389708141435
11.	2.307562662980072
11.001	2.3138339189143453
11.002	2.3209286236818794
11.003	2.328667538031443
11.004	2.336871422711844
11.004999999999999	2.3453610384718764
11.006	2.35395714606035
11.007	2.362480506226029
11.008	2.370751879717723
11.009	2.3785920272842405
11.01	2.385821709674348
11.011	2.388851665324669
11.012	2.3911193453151074
11.013	2.39265217841337
11.014	2.3934775933871757
11.015	2.39362301900424
11.016	2.3931158840322766
11.017	2.391983617239002
11.018	2.3902536473921265
11.019	2.3879534032593717
11.02	2.3851103136084495
11.021	2.380191577363293
11.022	2.374879412519879
11.023	2.369295807230384
11.024000000000001	2.3635627496469844
11.025	2.3578022279218858
11.026	2.3521362302072646
11.027000000000001	2.3466867446552966
11.028	2.3415757594181876
11.029	2.3369252626481134
11.030000000000001	2.332857242497253
11.031	2.3328951012205326
11.032	2.333553266558148
11.033	2.3347475803530298
11.034	2.336393884448111
11.035	2.3384080206863156
11.036	2.3407058309105757
11.036999999999999	2.343203156963822
11.038	2.345815840688988
11.039	2.3484597239289955
11.04	2.3510506485267784
11.041	2.3533793536102485
11.042	2.3554943657200784
11.043	2.3573191086819305
11.044	2.358777006321465
11.045	2.359791482464336
11.046	2.360285960936205
11.047	2.3601838655627287
11.048	2.359408620169567
11.049	2.3578836485823778
11.05	2.3555323746268155
11.051	2.3477244357373386
11.052	2.3392130291848225
11.053	2.3301975658489216
11.054	2.320877456609339
11.055	2.31145211234573
11.056000000000001	2.302120943937749
11.057	2.2930833622650995
11.058	2.2845387782074367
11.059000000000001	2.276686602644417
11.06	2.26972624645574
11.061	2.2684612750594035
11.062	2.268207905127746
11.063	2.268886507871451
11.064	2.270417454501196
11.065	2.272721116227662
11.065999999999999	2.2757178642615306
11.067	2.2793280698134883
11.068	2.2834721040942036
11.068999999999999	2.288070338314363
11.07	2.2930431436846557
11.071	2.2986083494162615
11.072	2.3043708409617456
11.073	2.310232961774193
11.074	2.3160970553066558
11.075	2.3218654650122184
11.076	2.3274405343439635
11.077	2.3327246067549456
11.078	2.3376200256982482
11.079	2.342029134626952
11.08	2.345854276994115
11.081	2.3458198001493185
11.082	2.3451986494735895
11.083	2.3440857742444585
11.084	2.342576123739453
11.085	2.340764647236098
11.086	2.3387462940119277
11.087	2.336616013344467
11.088000000000001	2.334468754511241
11.089	2.3323994667897843
11.09	2.330503099457622
11.091000000000001	2.329383512958285
11.092	2.3285959023023315
11.093	2.3282043736663156
11.094	2.3282730332267967
11.095	2.328865987160334
11.096	2.3300473416434833
11.097	2.3318812028528035
11.097999999999999	2.334431676964853
11.099	2.3377628701561957
11.1	2.3419388886033787
11.100999999999999	2.3517326023842187
11.102	2.36221397414366
11.103	2.3731617304278454
11.104	2.384354597782971
11.105	2.3955713027552377
11.106	2.406590571890783
11.107	2.4171911317358075
11.108	2.4271517088365067
11.109	2.436251029739025
11.11	2.4442678209895594
11.111	2.4459890161005227
11.112	2.4464876675629945
11.113	2.4458450348342944
11.114	2.444142377371736
11.115	2.441460954632641
11.116	2.437882026074325
11.117	2.433486851154095
11.118	2.4283566893292834
11.119	2.4225728000571998
11.120000000000001	2.416216442795149
11.121	2.4085187831335984
11.122	2.400462695237142
11.123000000000001	2.3921809594034977
11.124	2.3838063559304277
11.125	2.37547166511565
11.126	2.3673096672568987
11.127	2.3594531426518923
11.128	2.3520348715983914
11.129	2.3451876343941156
11.129999999999999	2.339044211336797
11.131	2.3373121838995092
11.132	2.3363328765879614
11.133	2.336022415083195
11.134	2.3362969250662573
11.135	2.3370725322181922
11.136	2.3382653622200458
11.137	2.3397915407528664
11.138	2.3415671934976943
11.139	2.3435084461355777
11.14	2.3455314243475653
11.141	2.347677093542174
11.142	2.3497291736288854
11.143	2.351596224244658
11.144	2.3531868050264424
11.145	2.354409475611197
11.146	2.3551727956358794
11.147	2.3553853247374428
11.148	2.3549556225528447
11.149000000000001	2.3537922487190386
11.15	2.351803762872985
11.151	2.3439664248318337
11.152000000000001	2.3354200213141354
11.153	2.3263720392186835
11.154	2.317029965444225
11.155000000000001	2.3076012868895055
11.156	2.2982934904533208
11.157	2.2893140630344164
11.158	2.2808704915315543
11.159	2.273170262843484
11.16	2.2664208638689947
11.161	2.264813221501561
11.161999999999999	2.2643299620394775
11.163	2.2649371517757677
11.164	2.2666008570034513
11.165	2.269287144015549
11.166	2.2729620791050906
11.167	2.2775917285650835
11.168	2.283142158688555
11.169	2.2895794357685384
11.17	2.296869626098033
11.171	2.3075504792675963
11.172	2.318860518678955
11.173	2.3306099510313
11.174	2.3426089830238843
11.175	2.3546678213559606
11.176	2.3665966727267183
11.177	2.3782057438354105
11.178	2.3893052413812885
11.179	2.399705372063545
11.18	2.409216342581432
11.181000000000001	2.413813525680663
11.182	2.417374376192982
11.183	2.4199415149966303
11.184000000000001	2.4215575629698436
11.185	2.4222651409908496
11.186	2.4221068699378856
11.187	2.4211253706891847
11.188	2.419363264122977
11.189	2.416863171117502
11.19	2.4136677125509904
11.190999999999999	2.4083001634817887
11.192	2.402414572172848
11.193	2.396145641067265
11.193999999999999	2.3896280726081036
11.195	2.3829965692384274
11.196	2.3763858334013355
11.197	2.3699305675398907
11.198	2.363765474097157
11.199	2.358025255516232
11.2	2.3528446142401798
11.201	2.352337877400123
11.202	2.3524189333760575
11.203	2.3529812952360225
11.204	2.353918476048063
11.205	2.3551239888802167
11.206	2.3564913468005275
11.207	2.357914062877039
11.208	2.3592856501777892
11.209	2.360499621770822
11.21	2.3614494907241803
11.211	2.361178462533948
11.212	2.360481891632363
11.213000000000001	2.3593048248797053
11.214	2.3575923091362605
11.215	2.3552893912623083
11.216000000000001	2.352341118118125
11.217	2.348692536564002
11.218	2.3442886934602165
11.219	2.33907463566705
11.22	2.332995410044773
11.221	2.32195075423028
11.222	2.3101761945632147
11.222999999999999	2.297861948159823
11.224	2.285198232136327
11.225	2.2723752636090184
11.225999999999999	2.2595832596941197
11.227	2.247012437507855
11.228	2.234853014166515
11.229	2.2232952067863216
11.23	2.2125292324835026
11.231	2.205526915218078
11.232	2.1995282830295846
11.233	2.1945549708013052
11.234	2.1906286134165507
11.235	2.1877708457586023
11.236	2.1860033027107506
11.237	2.1853476191562935
11.238	2.185825429978519
11.239	2.1874583700607233
11.24	2.190268074286192
11.241	2.1970240826585967
11.242	2.204833585236602
11.243	2.2135516771992063
11.244	2.2230334537254497
11.245000000000001	2.233134009994377
11.246	2.24370844118498
11.247	2.254611842476302
11.248000000000001	2.2656993090473905
11.249	2.2768259360772323
11.25	2.2878468187448737
11.251	2.2977522945570428
11.252	2.307314625920979
11.253	2.316441317571572
11.254	2.3250398742437626
11.254999999999999	2.333017800672475
11.256	2.3402826015926443
11.257	2.346741781739169
11.258	2.3523028458469866
11.259	2.3568732986510277
11.26	2.3603606448861996
11.261	2.3588625836041888
11.262	2.356327322537296
11.263	2.3528932637345896
11.264	2.348698809245126
11.265	2.3438823611179562
11.266	2.3385823214021566
11.267	2.3329370921467794
11.268	2.3270850754008725
11.269	2.321164673213518
11.27	2.3153142876337642
11.271	2.3122799268118044
11.272	2.309434349962169
11.273	2.306757922400509
11.274000000000001	2.304231009442478
11.275	2.3018339764037425
11.276	2.299547188599955
11.277000000000001	2.29735101134677
11.278	2.2952258099598524
11.279	2.293151949754855
11.280000000000001	2.291109796047433
11.281	2.2900188136317654
11.282	2.288863353225081
11.283	2.2875668650231273
11.284	2.2860527992216495
11.285	2.2842446060164
11.286	2.2820657356031235
11.286999999999999	2.279439638177568
11.288	2.276289763935475
11.289	2.2725395630726033
11.29	2.268112485784695
11.291	2.2606921571436382
11.292	2.2525775994462554
11.293	2.2438280098654837
11.294	2.234502585574256
11.295	2.224660523745557
11.296	2.2143610215523193
11.297	2.203663276167475
11.298	2.192626484764011
11.299	2.18130984451486
11.3	2.169772552592951
11.301	2.1555878192882454
11.302	2.1414514945284013
11.303	2.127573441358044
11.304	2.1141635228218707
11.305	2.1014316019645065
11.306000000000001	2.0895875418305794
11.307	2.078841205464781
11.308	2.0694024559117374
11.309000000000001	2.0614811562160855
11.31	2.0552871694225026
11.311	2.056452695554857
11.312	2.059436634194973
11.313	2.0641202219039188
11.314	2.0703846952427365
11.315	2.078111290772492
11.315999999999999	2.0871812450542455
11.317	2.0974757946490743
11.318	2.108876176118001
11.318999999999999	2.1212636260221016
11.32	2.1345193809224603
11.321	2.1504607752539533
11.322	2.1669156084387153
11.323	2.183647777772752
11.324	2.2004211805519804
11.325	2.2169997140724065
11.326	2.233147275630035
11.327	2.2486277625207842
11.328	2.2632050720406602
11.329	2.2766431014856616
11.33	2.2887057481517177
11.331	2.294109233101846
11.332	2.297971049636707
11.333	2.3003610148239604
11.334	2.3013489457312852
11.335	2.3010046594263525
11.336	2.2993979729768355
11.337	2.2965987034504067
11.338000000000001	2.2926766679147303
11.339	2.287701683437493
11.34	2.28174356708636
11.341000000000001	2.2740796213113956
11.342	2.2656202089868382
11.343	2.256483178369292
11.344	2.2467863777153743
11.345	2.2366476552816836
11.346	2.226184859324874
11.347	2.215515838101544
11.347999999999999	2.2047584398683115
11.349	2.1940305128817745
11.35	2.183449905398588
11.350999999999999	2.1752080269685066
11.352	2.167223494173574
11.353	2.1594884848890326
11.354	2.1519951769900816
11.355	2.144735748351922
11.356	2.1377023768497936
11.357	2.1308872403588976
11.358	2.1242825167544357
11.359	2.1178803839116456
11.36	2.111673019705729
11.361	2.1063309449737053
11.362	2.101126882934337
11.363	2.0960118997681736
11.364	2.090937061655764
11.365	2.0858534347776843
11.366	2.080712085314485
11.367	2.0754640794467143
11.368	2.07006048335495
11.369	2.0644523632197407
11.370000000000001	2.0585907852216345
11.371	2.049234763780022
11.372	2.0397208745191366
11.373000000000001	2.030193641302016
11.374	2.0207975879917486
11.375	2.0116772384513726
11.376	2.0029771165439416
11.377	1.9948417461324974
11.378	1.987415651080123
11.379	1.9808433552498586
11.379999999999999	1.975269382504758
11.381	1.9730030881248477
11.382	1.971892962652157
11.383	1.9719523280456768
11.384	1.9731945062644058
11.385	1.9756328192673354
11.386	1.9792805890134622
11.387	1.9841511374617917
11.388	1.9902577865713025
11.389	1.9976138583009977
11.39	2.0062326746098895
11.391	2.019565163247726
11.392	2.0339787006378383
11.393	2.049278268994354
11.394	2.065268850531319
11.395	2.0817554274628582
11.396	2.0985429820031034
11.397	2.1154364963660934
11.398	2.1322409527659585
11.399000000000001	2.148761333416827
11.4	2.16480262053274
11.401	2.179813993605846
11.402000000000001	2.193977801373582
11.403	2.2071205898513306
11.404	2.21906890505455
11.405000000000001	2.22964929299869
11.406	2.2386882996991444
11.407	2.2460124711713663
11.408	2.2514483534307868
11.409	2.254822492492843
11.41	2.2559614343729546
11.411	2.24894725539225
11.411999999999999	2.2396991209389157
11.413	2.2283917267068047
11.414	2.2151997683898332
11.415	2.2002979416818573
11.416	2.1838609422767217
11.417	2.16606346586836
11.418	2.1470802081506193
11.419	2.1270858648173383
11.42	2.106255131562463
11.421	2.0833109047932274
11.422	2.059967667325623
11.423	2.03648810268916
11.424	2.0131348944132244
11.425	1.9901707260272024
11.426	1.9678582810606025
11.427	1.9464602430428108
11.428	1.926239295503219
11.429	1.9074581219713265
11.43	1.8903794059765229
11.431000000000001	1.8810964396981997
11.432	1.8736879277946266
11.433	1.8680631835740014
11.434000000000001	1.8641315203445352
11.435	1.861802251414458
11.436	1.860984690091978
11.437	1.861588149685311
11.438	1.863521943502678
11.439	1.8666953848522885
11.44	1.8710177870423608
11.440999999999999	1.876449552100388
11.442	1.8828458083293056
11.443	1.8901127727512894
11.443999999999999	1.8981566623885502
11.445	1.906883694263303
11.446	1.9162000853977166
11.447	1.9260120528140052
11.448	1.936225813534387
11.449	1.946747584581025
11.45	1.9574835829761363
11.451	1.9678356670843247
11.452	1.9782449797767379
11.453	1.9886483052669641
11.454	1.9989824277685917
11.455	2.0091841314951537
11.456	2.019190200660239
11.457	2.028937419477435
11.458	2.0383625721602763
11.459	2.047402442922351
11.46	2.055993815977244
11.461	2.0629042240864477
11.462	2.069310566639961
11.463000000000001	2.0752204915757306
11.464	2.080641646831672
11.465	2.085581680345733
11.466000000000001	2.090048240055857
11.467	2.0940489738999646
11.468	2.097591529816001
11.469	2.1006835557419024
11.47	2.10333269961561
11.471	2.1070590608740574
11.472	2.1102661722289673
11.472999999999999	2.112870017891063
11.474	2.1147865820710714
11.475	2.11593184897971
11.475999999999999	2.116221802827706
11.477	2.115572427825782
11.478	2.1138997081846638
11.479	2.1111196281150755
11.48	2.1071481718277325
11.481	2.099977658330586
11.482	2.0915643228070064
11.483	2.081940735237566
11.484	2.0711394656028883
11.485	2.059193083883547
11.486	2.046134160060108
11.487	2.0319952641132075
11.488	2.016808966023413
11.489	2.000607835771284
11.49	1.983424443337469
11.491	1.9610686515048612
11.492	1.93805165910002
11.493	1.9146619577519612
11.494	1.8911880390895772
11.495000000000001	1.86791839474176
11.496	1.8451415163375255
11.497	1.8231458955057653
11.498000000000001	1.8022200238753763
11.499	1.7826523930753662
11.5	1.76473149473463
11.501	1.7528512156139897
11.502	1.7429458403842983
11.503	1.7350550488483496
11.504	1.7292185208088822
11.504999999999999	1.7254759360686542
11.506	1.723866974430423
11.507	1.7244313156969522
11.508	1.7272086396709956
11.509	1.7322386261553222
11.51	1.7395609549526723
11.511	1.7533679834808342
11.512	1.76929503649636
11.513	1.787130116370737
11.514	1.806661225475537
11.515	1.8276763661823434
11.516	1.849963540862626
11.517	1.8733107518879657
11.518	1.8975060016299512
11.519	1.922337292460041
11.52	1.9475926267498225
11.521	1.9749868458628868
11.522	2.0022643350579563
11.523	2.0290963185858972
11.524000000000001	2.0551540206975734
11.525	2.0801086656437096
11.526	2.10363147767517
11.527000000000001	2.125393681042811
11.528	2.145066499997371
11.529	2.162321158789709
11.530000000000001	2.1768288816706662
11.531	2.1805807245735886
11.532	2.181393544813252
11.533	2.1794040313869854
11.534	2.1747488732921045
11.535	2.1675647595259546
11.536	2.157988379085857
11.536999999999999	2.1461564209691395
11.538	2.1322055741731036
11.539	2.1162725276951266
11.54	2.098493970532513
11.541	2.076872759434401
11.542	2.0538087388128994
11.543	2.0295679208318536
11.544	2.004416317655101
11.545	1.9786199414466124
11.546	1.9524448043702265
11.547	1.9261569185897787
11.548	1.900022296269245
11.549	1.874306949572461
11.55	1.8492768906632646
11.551	1.8272001119789005
11.552	1.8062193132721587
11.553	1.7864791745691133
11.554	1.768124375895943
11.555	1.7512995972787198
11.556000000000001	1.7361495187435263
11.557	1.722818820316525
11.558	1.7114521820237951
11.559000000000001	1.7021942838914306
11.56	1.6951898059455728
11.561	1.6951569798391897
11.562	1.6973897490244279
11.563	1.701755608580322
11.564	1.708122053585881
11.565	1.716356579120136
11.565999999999999	1.7263266802621118
11.567	1.737899852090855
11.568	1.7509435896853496
11.568999999999999	1.7653253881246393
11.57	1.7809127424877782
11.571	1.7987006043990932
11.572	1.8173606816925596
11.573	1.8366921387475181
11.574	1.8564941399432064
11.575	1.8765658496589648
11.576	1.8967064322741347
11.577	1.916715052167951
11.578	1.936390873719756
11.579	1.955533061308889
11.58	1.9739407793145882
11.581	1.9875820383765517
11.582	2.000319347749486
11.583	2.0121840629483883
11.584	2.023207539488323
11.585	2.033421132884351
11.586	2.042856198651477
11.587	2.0515440923047623
11.588000000000001	2.059516169359262
11.589	2.0668037853299905
11.59	2.073438295732004
11.591000000000001	2.083048971097405
11.592	2.0918511964685784
11.593	2.0996582719050068
11.594	2.1062834974661535
11.595	2.1115401732114907
11.596	2.1152415992004627
11.597	2.1172010754925448
11.597999999999999	2.1172319021472004
11.599	2.1151473792238877
11.6	2.1107608067820776
11.600999999999999	2.0965061703174848
11.602	2.0800233156389707
11.603	2.061572773991739
11.604	2.041415076620908
11.605	2.0198107547715827
11.606	1.9970203396889854
11.607	1.973304362618224
11.608	1.9489233548043998
11.609	1.9241378474927449
11.61	1.8992083719283614
11.611	1.8760842730152705
11.612	1.8532349159968182
11.613	1.830818479775144
11.614	1.8089931432523896
11.615	1.7879170853308137
11.616	1.7677484849125575
11.617	1.7486455208997687
11.618	1.7307663721946955
11.619	1.7142692176994838
11.620000000000001	1.699312236316289
11.621	1.6870829140718706
11.622	1.676647740493884
11.623000000000001	1.6681025122345254
11.624	1.6615430259460342
11.625	1.6570650782806031
11.626	1.6547644658904415
11.627	1.6547369854277603
11.628	1.6570784335447692
11.629	1.6618846068936755
11.629999999999999	1.6692513021266886
11.631	1.683923526205152
11.632	1.7010660951503531
11.633	1.7204930352927614
11.634	1.7420183729628627
11.635	1.7654561344910256
11.636	1.7906203462077324
11.637	1.817325034443477
11.638	1.8453842255286104
11.639	1.8746119457936237
11.64	1.9048222215690176
11.641	1.941618744015175
11.642	1.978674985854971
11.643	2.015454084641338
11.644	2.0514191779270115
11.645	2.0860334032649255
11.646	2.1187598982080034
11.647	2.1490618003089956
11.648	2.1764022471208295
11.649000000000001	2.200244376196412
11.65	2.2200513250885248
11.651	2.222480814091499
11.652000000000001	2.2205774839112364
11.653	2.21458055799507
11.654	2.2047292597903256
11.655000000000001	2.1912628127443035
11.656	2.1744204403043774
11.657	2.154441365917853
11.658	2.131564813032057
11.659	2.106030005094267
11.66	2.078076165551901
11.661	2.045957324923442
11.661999999999999	2.0120182143079735
11.663	1.976618371875715
11.664	1.9401173357970771
11.665	1.9028746442422817
11.666	1.8652498353815452
11.667	1.8276024473852854
11.668	1.7902920184237197
11.669	1.7536780866670671
11.67	1.7181201902857424
11.671	1.684930730749739
11.672	1.653458633638615
11.673	1.6240056878318712
11.674	1.596873682208838
11.675	1.572364405648863
11.676	1.5507796470314217
11.677	1.5324211952358564
11.678	1.5175908391415323
11.679	1.506590367627891
11.68	1.4997215695742905
11.681000000000001	1.5069653487063295
11.682	1.5183577660361958
11.683	1.533613997422306
11.684000000000001	1.5524492187231038
11.685	1.5745786057969298
11.686	1.5997173345022215
11.687000000000001	1.6275805806974382
11.688	1.6578835202408877
11.689	1.6903413289910252
11.69	1.7246691828062575
11.690999999999999	1.764348132940861
11.692	1.805099244984971
11.693	1.8464094599243726
11.693999999999999	1.8877657187450683
11.695	1.928654962433061
11.696	1.9685641319741352
11.697	2.0069801683542954
11.698	2.0433900125595343
11.699	2.077280605575653
11.7	2.108138888388649
11.701	2.126301652070903
11.702	2.140960542062076
11.703	2.152157053888351
11.704	2.159932683075886
11.705	2.1643289251508
11.706	2.1653872756392576
11.707	2.1631492300673982
11.708	2.1576562839613773
11.709	2.1489499328473407
11.71	2.137071672251412
11.711	2.1175138377171594
11.712	2.095142791418945
11.713000000000001	2.070275735548484
11.714	2.0432298722976245
11.715	2.014322403858085
11.716000000000001	1.9838705324215702
11.717	1.9521914601799486
11.718	1.9196023893249277
11.719	1.8864205220482677
11.72	1.8529630605416691
11.721	1.8191266689466752
11.722	1.7856745746598888
11.722999999999999	1.7529494670276358
11.724	1.7212940353961872
11.725	1.6910509691119817
11.725999999999999	1.662562957521288
11.727	1.636172689970387
11.728	1.6122228558056992
11.729	1.5910561443735016
11.73	1.573015245020091
11.731	1.5671760643120385
11.732	1.5646187884833231
11.733	1.5651568209881423
11.734	1.5686035652806887
11.735	1.5747724248151544
11.736	1.5834768030457518
11.737	1.5945301034266435
11.738	1.6077457294120374
11.739	1.6229370844561564
11.74	1.6399175720131405
11.741	1.6581712831842819
11.742	1.6778608921011584
11.743	1.6988197605423139
11.744	1.7208812502863962
11.745000000000001	1.7438787231120612
11.746	1.7676455407978409
11.747	1.7920150651223896
11.748000000000001	1.8168206578643658
11.749	1.841895680802295
11.75	1.8670734957148356
11.751	1.8938027568519844
11.752	1.920203637007602
11.753	1.9460116014467914
11.754	1.9709621154347967
11.754999999999999	1.9947906442368153
11.756	2.017232653118082
11.757	2.0380236073437152
11.758	2.056898972178952
11.759	2.073594212889017
11.76	2.0878447947390484
11.761	2.0937048083077516
11.762	2.0969354192854266
11.763	2.097616418675836
11.764	2.0958275974827623
11.765	2.091648746709969
11.766	2.0851596573612454
11.767	2.0764401204403597
11.768	2.0655699269510652
11.769	2.052628867897174
11.77	2.037696734282443
11.771	2.0176913738730837
11.772	1.9960461538339531
11.773	1.9730324980922762
11.774000000000001	1.9489218305752694
11.775	1.923985575210279
11.776	1.8984951559245227
11.777000000000001	1.8727219966452147
11.778	1.846937521299707
11.779	1.8214131538152136
11.780000000000001	1.796420318118951
11.781	1.776096217302647
11.782	1.756612206482812
11.783	1.7380054199403796
11.784	1.7203129919562539
11.785	1.7035720568114319
11.786	1.6878197487868152
11.786999999999999	1.6730932021633382
11.788	1.6594295512219122
11.789	1.6468659302435191
11.79	1.6354394735090687
11.791	1.620879746356687
11.792	1.607792516794554
11.793	1.5964759838879876
11.794	1.5872283467023187
11.795	1.5803478043029253
11.796	1.5761325557551342
11.797	1.5748808001242909
11.798	1.5768907364757452
11.799	1.5824605638748372
11.8	1.5918884813869325
11.801	1.6199059622863095
11.802	1.6515031875379074
11.803	1.6861036123156843
11.804	1.7231306917934095
11.805	1.7620078811450355
11.806000000000001	1.802158635544528
11.807	1.8430064101656372
11.808	1.8839746601823268
11.809000000000001	1.9244868407685618
11.81	1.963966407098091
11.811	1.9958205643892222
11.812000000000001	2.025853638980992
11.813	2.0538537072566205
11.814	2.07960884559949
11.815	2.1029071303929268
11.815999999999999	2.123536638020258
11.817	2.14128544486484
11.818	2.155941627309936
11.818999999999999	2.167293261738907
11.82	2.1751284245350906
11.821	2.17302849186535
11.822	2.167364403978946
11.823	2.1583004009086664
11.824	2.1460007226873516
11.825	2.130629609347796
11.826	2.112351300922772
11.827	2.0913300374451524
11.828	2.0677300589477148
11.829	2.0417156054632186
11.83	2.0134509170245636
11.831	1.9812045515934904
11.832	1.9471513210962537
11.833	1.9115703553882688
11.834	1.8747407843247699
11.835	1.8369417377609834
11.836	1.7984523455523371
11.837	1.7595517375540588
11.838000000000001	1.7205190436213726
11.839	1.6816333936097112
11.84	1.6431739173742992
11.841000000000001	1.5985140471131367
11.842	1.555257137469632
11.843	1.5141008454297387
11.844	1.4757428279794897
11.845	1.4408807421048604
11.846	1.4102122447920094
11.847	1.3844349930269046
11.847999999999999	1.3642466437955796
11.849	1.3503448540840495
11.85	1.3434272808783978
11.850999999999999	1.3691916080611912
11.852	1.4018203125767186
11.853	1.440495898265652
11.854	1.484400868968832
11.855	1.5327177285271367
11.856	1.5846289807811822
11.857	1.6393171295718396
11.858	1.6959646787399998
11.859	1.7537541321262489
11.86	1.8118679935714748
11.861	1.8635275794097959
11.862	1.9142378650798966
11.863	1.963542638513977
11.864	2.0109856876442262
11.865	2.0561108004025828
11.866	2.0984617647212396
11.867	2.1375823685323705
11.868	2.1730163997679433
11.869	2.204307646360138
11.870000000000001	2.230999896241104
11.871	2.2438701972281883
11.872	2.251760394950922
11.873000000000001	2.254745594924121
11.874	2.2529009026625872
11.875	2.2463014236811447
11.876	2.235022263494607
11.877	2.2191385276177558
11.878	2.1987253215654614
11.879	2.1738577508525134
11.879999999999999	2.144610920993726
11.881	2.104594519948301
11.882	2.0607409142749455
11.883	2.0135170529766193
11.884	1.9633898850562594
11.885	1.9108263595170718
11.886	1.8562934253619976
11.887	1.8002580315939638
11.888	1.7431871272161978
11.889	1.6855476612316291
11.89	1.6278065826431831
11.891	1.562212503019549
11.892	1.4979487898548345
11.893	1.4359804732085986
11.894	1.3772725831407284
11.895	1.3227901497107781
11.896	1.273498202978331
11.897	1.2303617730032301
11.898	1.1943458898450487
11.899000000000001	1.1664155835634111
11.9	1.147535884218084
11.901	1.1705136215338965
11.902000000000001	1.2025422198650448
11.903	1.2426569032307653
11.904	1.289892895650459
11.905000000000001	1.3432854211435774
11.906	1.401869703729281
11.907	1.4646809674270116
11.908	1.5307544362561207
11.909	1.5991253342360832
11.91	1.6688288853860065
11.911	1.7333021473770296
11.911999999999999	1.7975177933858262
11.913	1.8608503302408488
11.914	1.922674264770213
11.915	1.9823641038023734
11.916	2.039294354165769
11.917	2.0928395226885392
11.918	2.142374116199128
11.919	2.1872726415259516
11.92	2.226909605497192
11.921	2.2501695886445776
11.922	2.267552777202061
11.923	2.279069431106813
11.924	2.2847298102961
11.925	2.284544174707148
11.926	2.278522784277189
11.927	2.2666758989434594
11.928	2.249013778643153
11.929	2.225546683313565
11.93	2.1962848728918996
11.931000000000001	2.1514864610554794
11.932	2.101504893168782
11.933	2.0469414683362253
11.934000000000001	1.9883974856621942
11.935	1.926474244251391
11.936	1.8617730432082076
11.937000000000001	1.7948951816370162
11.938	1.7264419586425481
11.939	1.657014673329179
11.94	1.5872146248014014
11.941	1.509108719567239
11.942	1.4323498852427237
11.943	1.358056656847137
11.943999999999999	1.2873475693999008
11.945	1.2213411579203237
11.946	1.161155957428063
11.947	1.1079105029424188
11.948	1.0627233294827394
11.949	1.0267129720686086
11.95	1.0009979657193597
11.951	1.0225477075775038
11.952	1.0544570910167377
11.953	1.0956718715339053
11.954	1.1451378046259169
11.955	1.2018006457894104
11.956	1.2646061505212822
11.957	1.3325000743184727
11.958	1.4044281726775543
11.959	1.4793362010954585
11.96	1.556169915069139
11.961	1.628573695183039
11.962	1.701115967295424
11.963000000000001	1.7730637823524547
11.964	1.8436841912999071
11.965	1.9122442450839432
11.966000000000001	1.9780109946507098
11.967	2.040251490946005
11.968	2.0982327849159828
11.969	2.1512219275066746
11.97	2.198485969664193
11.971	2.227489523128104
11.972	2.2500173773966634
11.972999999999999	2.2660518827617397
11.974	2.275575389515213
11.975	2.278570247948917
11.975999999999999	2.2750188083547447
11.977	2.2649034210245396
11.978	2.2482064362502068
11.979	2.2249102043236024
11.98	2.1949970755365364
11.981	2.146825684660756
11.982	2.092706565115596
11.983	2.0333265348001
11.984	1.9693724116136357
11.985	1.9015310134552559
11.986	1.8304891582239864
11.987	1.7569336638192345
11.988	1.681551348140032
11.989	1.605029029085396
11.99	1.5280535245547537
11.991	1.4513116524471248
11.992	1.37549023066153
11.993	1.301276077097394
11.994	1.2293560096537355
11.995000000000001	1.1604168462295894
11.996	1.095145404724356
11.997	1.0342285030370648
11.998000000000001	0.9783529590667752
11.999	0.9282055907128414
12.	0.8844732158743137

==> anc/Fig5-S_chi0.6.dat <==
9.	0.013826936584465198
9.001	0.013843323542162021
9.002	0.013859751072901461
9.003	0.013876219147764223
9.004	0.0138927277378311
9.005	0.01390927681418289
9.006	0.013925866347900294
9.007	0.013942496310064107
9.008	0.013959166671755093
9.009	0.013975877404054048
9.01	0.013992628478041676
9.011	0.01400941986479877
9.012	0.014026251535406126
9.013	0.014043123460944447
9.014	0.014060035612494528
9.015	0.014076987961137162
9.016	0.014093980477953056
9.017	0.014111013134023003
9.018	0.014128085900427797
9.019	0.014145198748248142
9.02	0.014162351648564834
9.021	0.014179540401223979
9.022	0.014196769401343071
9.023	0.014214038872805005
9.024	0.014231349039492651
9.025	0.014248700125288906
9.026	0.014266092354076571
9.027	0.014283525949738548
9.028	0.014301001136157732
9.029	0.01431851813721693
9.03	0.014336077176799036
9.031	0.014353677938054582
9.032	0.014371321218370401
9.033	0.014389007274401046
9.034	0.014406736362801075
9.035	0.014424508740224952
9.036	0.014442324663327231
9.037	0.014460184388762473
9.038	0.014478088173185135
9.039	0.014496036273249779
9.04	0.014514028945610926
9.041	0.014532072392545925
9.042	0.014550160564745672
9.043	0.01456829335852395
9.044	0.014586470670194541
9.045	0.014604692396071133
9.046	0.014622958432467506
9.047	0.014641268675697443
9.048	0.014659623022074632
9.049	0.014678021367912852
9.05	0.01469646360952589
9.051	0.014714938646292624
9.052	0.014733458037942538
9.053	0.014752022347270313
9.054	0.014770632137070533
9.055	0.014789287970137876
9.056	0.01480799040926699
9.057	0.014826740017252557
9.058	0.014845537356889156
9.059	0.01486438299097147
9.06	0.014883277482294179
9.061	0.014902232293414445
9.062	0.014921236426772696
9.063	0.014940289784571941
9.064	0.01495939226901509
9.065	0.014978543782305152
9.066	0.014997744226645135
9.067	0.015016993504237951
9.068	0.015036291517286606
9.069	0.015055638167994113
9.07	0.015075033358563377
9.071	0.015094469731809612
9.072	0.01511395488928649
9.073	0.015133489173159915
9.074	0.015153072925595692
9.075	0.015172706488759728
9.076	0.015192390204817932
9.077	0.015212124415936104
9.078	0.015231909464280154
9.079	0.015251745692015988
9.08	0.01527163344130941
9.081	0.015291573854116931
9.082	0.015311566424341698
9.083	0.015331611445677353
9.084	0.01535170921181765
9.085	0.015371860016456336
9.086	0.015392064153287057
9.087	0.01541232191600356
9.088	0.015432633598299566
9.089	0.015452999493868821
9.09	0.01547341989640497
9.091	0.015493902205013834
9.092	0.01551443917734606
9.093	0.015535030676464253
9.094	0.015555676565431132
9.095	0.015576376707309412
9.096	0.015597130965161701
9.097	0.015617939202050717
9.098	0.015638801281039175
9.099	0.015659717065189684
9.1	0.015680686417564958
9.101	0.015701694943450376
9.102	0.015722757627793602
9.103	0.015743875197765073
9.104	0.015765048380535183
9.105	0.015786277903274366
9.106	0.015807564493152952
9.107	0.01582890887734137
9.108	0.015850311783010055
9.109	0.01587177393732933
9.11	0.015893296067469635
9.111	0.01591489242768627
9.112	0.01593654939824136
9.113	0.015958266886482022
9.114	0.015980044799755365
9.115	0.016001883045408387
9.116	0.016023781530788192
9.117	0.0160457401632419
9.118	0.0160677588501165
9.119	0.016089837498759106
9.12	0.01611197601651679
9.121	0.01613416564611334
9.122	0.016156415484647753
9.123	0.01617872596459584
9.124	0.016201097518433395
9.125	0.016223530578636094
9.126	0.01624602557767974
9.127	0.016268582948040136
9.128	0.016291203122192954
9.129	0.016313886532613994
9.13	0.01633663361177906
9.131	0.016359444652538666
9.132	0.016382320235455904
9.133	0.016405260801468667
9.134	0.01642826679151488
9.135	0.016451338646532355
9.136	0.016474476807459025
9.137	0.016497681715232818
9.138	0.016520953810791543
9.139	0.01654429353507313
9.14	0.016567701329015513
9.141	0.016591188686794458
9.142	0.016614744326216725
9.143	0.01663836801832704
9.144	0.016662059534169996
9.145	0.016685818644790316
9.146	0.01670964512123273
9.147	0.016733538734541826
9.148	0.01675749925576233
9.149	0.01678152645593892
9.15	0.016805620106116324
9.151	0.016829759842099352
9.152	0.01685396679049007
9.153	0.01687824194265077
9.154	0.0169025862899436
9.155	0.016927000823730855
9.156	0.01695148653537482
9.157	0.016976044416237644
9.158	0.017000675457681625
9.159	0.017025380651069042
9.16	0.01705016098776205
9.161	0.01707503585106191
9.162	0.01709998672572897
9.163	0.017125013488462418
9.164	0.017150116015961572
9.165	0.017175294184925707
9.166	0.017200547872054144
9.167	0.01722587695404607
9.168	0.017251281307600803
9.169	0.017276760809417663
9.17	0.017302315336195837
9.171	0.017327932619217945
9.172	0.01735362541668587
9.173	0.017379394341384656
9.174	0.01740524000609948
9.175	0.01743116302361553
9.176	0.01745716400671785
9.177	0.017483243568191614
9.178	0.01750940232082201
9.179	0.017535640877394086
9.18	0.017561959850693018
9.181	0.01758835992361855
9.182	0.017614841634591892
9.183	0.017641405592148707
9.184	0.017668052404824816
9.185	0.017694782681156027
9.186	0.017721597029678012
9.187	0.017748496058926585
9.188	0.017775480377437557
9.189	0.0178025505937466
9.19	0.01782970731638953
9.191	0.017856967322897675
9.192	0.017884314072872068
9.193	0.017911747194909393
9.194	0.01793926631760635
9.195	0.01796687106955948
9.196	0.017994561079365475
9.197	0.01802233597562098
9.198	0.01805019538692269
9.199	0.01807813894186714
9.2	0.018106166269051035
9.201	0.018134246804758444
9.202	0.018162412199735658
9.203	0.018190663912416496
9.204	0.01821900340123478
9.205	0.018247432124624183
9.206	0.018275951541018527
9.207	0.018304563108851632
9.208	0.01833326828655717
9.209	0.01836206853256896
9.21	0.01839096530532083
9.211	0.018419987392837026
9.212	0.018449107267621966
9.213	0.0184783247317706
9.214	0.01850763958737793
9.215	0.0185370516365388
9.216	0.01856656068134821
9.217	0.01859616652390116
9.218	0.01862586896629249
9.219	0.018655667810617213
9.22	0.018685562858970318
9.221	0.018715536480282548
9.222	0.01874560696636841
9.223	0.018775775175878306
9.224	0.018806041967462477
9.225	0.018836408199771323
9.226	0.01886687473145525
9.227	0.0188974424211645
9.228	0.01892811212754947
9.229	0.018958884709260514
9.23	0.018989761024948034
9.231	0.01902074263074235
9.232	0.019051829645542268
9.233	0.019083022885726667
9.234	0.019114323167674266
9.235	0.01914573130776395
9.236	0.019177248122374597
9.237	0.019208874427884933
9.238	0.01924061104067384
9.239	0.019272458777120197
9.24	0.01930441845360273
9.241	0.01933651264464041
9.242	0.019368719089796878
9.243	0.019401037286775683
9.244	0.019433466733280558
9.245	0.01946600692701517
9.246	0.019498657365683254
9.247	0.01953141754698836
9.248	0.019564286968634218
9.249	0.019597265128324562
9.25	0.01963035152376294
9.251	0.01966349996405534
9.252	0.019696758404509157
9.253	0.019730129111833875
9.254	0.019763614352739146
9.255	0.01979721639393462
9.256	0.019830937502129775
9.257	0.01986477994403427
9.258	0.019898745986357696
9.259	0.01993283789580971
9.26	0.019967057939099784
9.261	0.020001456497016738
9.262	0.02003598480618627
9.263	0.02007064221731305
9.264	0.020105428081101943
9.265	0.020140341748257802
9.266	0.0201753825694853
9.267	0.020210549895489305
9.268	0.02024584307697467
9.269	0.020281261464646066
9.27	0.02031680440920836
9.271	0.020352437118479207
9.272	0.020388195155316372
9.273	0.020424079939690604
9.274000000000001	0.02046009289157265
9.275	0.020496235430933082
9.276	0.020532508977742645
9.277	0.020568914951972023
9.278	0.020605454773591977
9.279	0.02064212986257306
9.28	0.020678941638886027
9.281	0.020715889771507977
9.282	0.02075297753752395
9.283	0.020790206463025526
9.284	0.020827578074104288
9.285	0.020865093896851615
9.286	0.020902755457359094
9.287	0.020940564281718303
9.288	0.020978521896020626
9.289	0.021016629826357644
9.29	0.021054889598820875
9.291	0.02109334945986546
9.292	0.021131961383682035
9.293	0.021170724064824994
9.294	0.02120963619784874
9.295	0.02124869647730747
9.296	0.02128790359775557
9.297	0.021327256253747453
9.298	0.0213667531398373
9.299	0.021406392950579518
9.3	0.021446174380528503
9.301	0.02148601729148301
9.302	0.021526003988495628
9.303	0.021566137943863514
9.304	0.021606422629883607
9.305	0.021646861518853065
9.306	0.02168745808306897
9.307	0.021728215794828476
9.308	0.021769138126428528
9.309	0.021810228550166275
9.31	0.021851490538338878
9.311	0.02189299559228862
9.312	0.021934675032294865
9.313	0.02197652820768233
9.314	0.022018554467775498
9.315	0.022060753161899087
9.316	0.022103123639377813
9.317	0.02214566524953616
9.318	0.022188377341698845
9.319	0.02223125926519058
9.32	0.022274310369335856
9.321	0.022317486418821603
9.322	0.02236083298910344
9.323	0.02240435207099928
9.324	0.022448045655326807
9.325	0.02249191573290394
9.326	0.022535964294548586
9.327	0.022580193331078434
9.328	0.022624604833311395
9.329	0.02266920079206539
9.33	0.02271398319815809
9.331	0.022758952614320933
9.332	0.022804112546009014
9.333	0.02284946507059071
9.334	0.022895012265434635
9.335	0.0229407562079094
9.336	0.022986698975383378
9.337	0.023032842645225187
9.338	0.023079189294803355
9.339	0.023125741001486504
9.34	0.023172499842642996
9.341	0.02321952773653692
9.342	0.023266763292920486
9.343	0.023314204962441125
9.344	0.023361851195746512
9.345	0.023409700443484335
9.346	0.023457751156302015
9.347	0.023506001784847234
9.348	0.023554450779767675
9.349	0.023603096591710764
9.35	0.023651937671324178
9.351	0.02370086160092568
9.352	0.023749984418785338
9.353	0.02379931129484356
9.354	0.023848847399040658
9.355	0.02389859790131705
9.356	0.023948567971612867
9.357	0.023998762779868524
9.358	0.02404918749602443
9.359	0.024099847290020716
9.36	0.0241507473317978
9.361	0.02420199624749079
9.362	0.024253489480772713
9.363	0.024305225931511576
9.364	0.024357204499575385
9.365	0.024409424084831863
9.366	0.024461883587149017
9.367	0.024514581906394856
9.368	0.024567517942437105
9.369	0.024620690595143765
9.37	0.024674098764382757
9.371	0.02472766923786924
9.372	0.024781477398057285
9.373	0.024835526515248407
9.374	0.024889819859744124
9.375	0.024944360701845657
9.376	0.024999152311854525
9.377	0.02505419796007224
9.378	0.02510950091680003
9.379	0.025165064452339413
9.38	0.025220891836991898
9.381	0.025276986032174525
9.382	0.02533335063579325
9.383	0.025389988936869744
9.384	0.025446904224425783
9.385	0.025504099787482838
9.386	0.02556157891506268
9.387	0.02561934489618708
9.388	0.025677401019877515
9.389	0.025735750575155755
9.39	0.025794396851043577
9.391	0.025853444724061144
9.392	0.025912789738913432
9.393	0.02597242902780411
9.394	0.026032359722936545
9.395	0.0260925789565144
9.396	0.026153083860741364
9.397	0.02621387156782078
9.398	0.02627493920995633
9.399000000000001	0.026336283919351694
9.4	0.02639790282821022
9.401	0.026459595934562333
9.402	0.026521569452310507
9.403	0.026583832461184072
9.404	0.026646394040912035
9.405	0.026709263271223718
9.406	0.02677244923184846
9.407	0.02683596100251526
9.408	0.026899807662953447
9.409	0.026963998292892356
9.41	0.02702854197206098
9.411	0.027093634951173798
9.412	0.02715908779527894
9.413	0.027224898240409315
9.414	0.027291064022598194
9.415	0.027357582877878733
9.416	0.027424452542284202
9.417	0.02749167075184751
9.418	0.02755923524260193
9.419	0.027627143750580733
9.42	0.027695394011816834
9.421	0.027763851509980536
9.422	0.027832654248762804
9.423	0.02790180797949127
9.424	0.027971318453493932
9.425	0.028041191422098797
9.426	0.028111432636633484
9.427	0.028182047848426
9.428	0.02825304280880435
9.429	0.02832442326909615
9.43	0.02839619498062941
9.431	0.02846836935542625
9.432	0.028540946141048053
9.433	0.028613930745750058
9.434	0.028687328577787892
9.435	0.028761145045417186
9.436	0.028835385556893176
9.437	0.02891005552047149
9.438	0.028985160344407755
9.439	0.029060705436957213
9.44	0.029136696206375486
9.441	0.029213311734254028
9.442	0.029290373229855532
9.443	0.02936787557577892
9.444	0.029445813654623107
9.445	0.029524182348986603
9.446	0.029602976541468328
9.447	0.029682191114667064
9.448	0.029761820951181732
9.449	0.029841860933610836
9.45	0.029922305944553296
9.451	0.030002801098060944
9.452	0.030083712243373133
9.453	0.030165055461182554
9.454	0.030246846832181897
9.455	0.030329102437063417
9.456	0.030411838356519803
9.457	0.03049507067124375
9.458	0.03057881546192751
9.459	0.030663088809263772
9.46	0.030747906793945234
9.461	0.030833623190832004
9.462	0.03091989592013571
9.463	0.031006720596235694
9.464	0.031094092833511455
9.465	0.031182008246342024
9.466	0.0312704624491069
9.467	0.03135945105618558
9.468	0.031448969681957095
9.469	0.031539013940800935
9.47	0.031629579447096615
9.471	0.031720420426119264
9.472	0.03181178851099492
9.473	0.03190369394574577
9.474	0.03199614697439347
9.475	0.0320891578409602
9.476	0.03218273678946811
9.477	0.03227689406393888
9.478	0.032371639908394687
9.479	0.03246698456685752
9.48	0.032562938283349545
9.481	0.03265950195917253
9.482	0.03275669574729399
9.483	0.03285453045796157
9.484	0.032953016901422355
9.485	0.03305216588792397
9.486	0.033151988227714056
9.487	0.0332524947310397
9.488	0.033353696208148535
9.489	0.033455603469288185
9.49	0.033558227324705744
9.491	0.03366193754250108
9.492	0.03376636422004825
9.493	0.03387149641257298
9.494	0.033977323175301555
9.495	0.03408383356346008
9.496	0.034191016632274855
9.497	0.03429886143697159
9.498	0.03440735703277659
9.499	0.03451649247491615
9.5	0.03462625681861598
9.501	0.03473593649468912
9.502	0.0348462657660729
9.503	0.03495727627129081
9.504	0.035068999648866915
9.505	0.035181467537325296
9.506	0.03529471157518943
9.507	0.03540876340098339
9.508	0.03552365465323105
9.509	0.0356394169704565
9.51	0.0357560819911832
9.511	0.03587436556039262
9.512	0.03599357364309344
9.513	0.03611369641075109
9.514	0.03623472403483163
9.515	0.03635664668680112
9.516	0.036479454538125004
9.517	0.03660313776026933
9.518	0.03672768652470018
9.519	0.03685309100288297
9.52	0.03697934136628376
9.521	0.03710592443508172
9.522	0.03723336423816777
9.523	0.03736168145314659
9.524000000000001	0.037490896757622856
9.525	0.037621030829200576
9.526	0.03775210434548442
9.527	0.03788413798407885
9.528	0.03801715242258856
9.529	0.038151168338617515
9.53	0.03828620640977042
9.531	0.038422246132473796
9.532	0.038559351861338756
9.533	0.03869754676979899
9.534	0.03883685403128817
9.535	0.038977296819239234
9.536	0.03911889830708588
9.537	0.03926168166826177
9.538	0.039405670076199856
9.539	0.03955088670433381
9.54	0.03969735472609707
9.541	0.039845913025444865
9.542	0.03999571962828727
9.543	0.04014674827105667
9.544	0.04029897269018548
9.545	0.04045236662210527
9.546	0.04060690380324845
9.547	0.040762557970047415
9.548	0.04091930285893375
9.549	0.04107711220633986
9.55	0.04123595974869816
9.551	0.04139424474572752
9.552	0.04155361083340411
9.553	0.04171412717099141
9.554	0.041875862917752076
9.555	0.04203888723294957
9.556000000000001	0.04220326927584741
9.557	0.04236907820570819
9.558	0.042536383181795416
9.559	0.04270525336337229
9.56	0.04287575790970231
9.561	0.043049496251941724
9.562	0.04322491453370927
9.563	0.04340198917051731
9.564	0.0435806965778773
9.565	0.04376101317130162
9.566	0.04394291536630267
9.567	0.04412637957839186
9.568	0.044311382223081605
9.569	0.0444978997158843
9.57	0.04468590847231134
9.571	0.044874173153265966
9.572	0.045063955368542706
9.573	0.04525530497332725
9.574	0.04544827182280427
9.575	0.045642905772159466
9.576	0.04583925667657854
9.577	0.046037374391246146
9.578	0.04623730877134799
9.579	0.04643910967206978
9.58	0.04664282694859616
9.581	0.04684828226373809
9.582	0.04705576749489694
9.583	0.047265346327098216
9.584	0.04747708244536853
9.585	0.04769103953473452
9.586	0.047907281280221654
9.587	0.04812587136685658
9.588	0.048346873479665535
9.589	0.04857035130367516
9.59	0.04879636852391092
9.591	0.049027967092501734
9.592	0.04926205192633548
9.593	0.049498506209401084
9.594	0.04973721312568869
9.595	0.049978055859188485
9.596	0.05022091759388935
9.597	0.05046568151378146
9.598	0.05071223080285501
9.599	0.050960448645098855
9.6	0.05121021822450318
9.600999999999999	0.0514556869202669
9.602	0.05170282134570381
9.603	0.051951852309335564
9.604	0.05220301061968512
9.605	0.05245652708527544
9.606	0.05271263251462817
9.607	0.052971557716266264
9.608	0.05323353349871272
9.609	0.053498790670489134
9.61	0.05376756004011849
9.611	0.05404539049083286
9.612	0.0543268724488866
9.613	0.0546119144152446
9.614	0.05490042489087178
9.615	0.05519231237673152
9.616	0.055487485373788725
9.617	0.055785852383008316
9.618	0.05608732190535365
9.619	0.056391802441789644
9.62	0.0566992024932807
9.621	0.05700572679678825
9.622	0.057315212087824786
9.623	0.05762779133790092
9.624	0.05794359751852728
9.625	0.05826276360121281
9.626	0.05858542255746813
9.627	0.058911707358803904
9.628	0.05924175097672903
9.629	0.059575686382754144
9.63	0.059913646548389925
9.631	0.060255752739436154
9.632	0.060602150342549496
9.633	0.06095297303867693
9.634	0.061308354508766066
9.635	0.061668428433762634
9.636	0.06203332849461423
9.637	0.062403188372268506
9.638	0.06277814174767113
9.639	0.06315832230176972
9.64	0.06354386371551196
9.641	0.0639404392324858
9.642	0.06434230723992732
9.643	0.064749265687715
9.644	0.06516111252572515
9.645	0.06557764570383623
9.646	0.06599866317192675
9.647	0.06642396287987296
9.648	0.06685334277755335
9.649000000000001	0.06728660081484644
9.65	0.06772353494162844
9.651	0.06815171463883614
9.652	0.0685839074446188
9.653	0.06902065242818478
9.654	0.06946248865874008
9.655	0.069909955205493
9.656	0.0703635911376519
9.657	0.07082393552442275
9.658	0.07129152743501388
9.659	0.0717669059386337
9.66	0.07225061010448806
9.661	0.07275652881463868
9.662	0.07327104224587384
9.663	0.0737938803878324
9.664	0.07432477323015595
9.665	0.07486345076248517
9.666	0.07540964297446172
9.667	0.07596307985572434
9.668	0.07652349139591469
9.669	0.07709060758467445
9.67	0.07766415841164231
9.671	0.0782316698390712
9.672	0.07880581552201513
9.673	0.07938706508813631
9.674	0.07997588816509998
9.675	0.08057275438057149
9.676	0.08117813336221293
9.677	0.0817924947376896
9.678	0.08241630813466687
9.679	0.08305004318080676
9.68	0.08369416950377462
9.681000000000001	0.08434885485923815
9.682	0.08501488904212957
9.683	0.08569275997538688
9.684	0.08638295558194689
9.685	0.08708596378474769
9.686	0.08780227250672364
9.687	0.08853236967081278
9.688	0.0892767431999533
9.689	0.09003588101707938
9.69	0.09081027104512915
9.691	0.0916238587162903
9.692	0.09245225277702014
9.693	0.0932945194830297
9.694	0.09414972509003014
9.695	0.09501693585372799
9.696	0.09589521802983435
9.697	0.09678363787405883
9.698	0.09768126164211263
9.699	0.09858715558970216
9.7	0.0995003859725386
9.701	0.10036592722170287
9.702	0.10124021570993356
9.703	0.10212559598534361
9.704	0.10302441259604606
9.705	0.10393901009014914
9.706	0.10487173301576587
9.707	0.1058249259210094
9.708	0.10680093335398773
9.709	0.107802099862814
9.71	0.10883076999560148
9.711	0.10995383028770435
9.712	0.11110517166439873
9.713	0.11228322703820538
9.714	0.11348642932164718
9.715	0.11471321142724061
9.716	0.11596200626750851
9.717	0.1172312467549739
9.718	0.118519365802153
9.719	0.1198247963215688
9.72	0.12114597122574439
9.721	0.12241315365310636
9.722	0.1236970777917272
9.723	0.12500030805558993
9.724	0.12632540885867066
9.725	0.12767494461495238
9.725999999999999	0.12905147973841577
9.727	0.13045757864304405
9.728	0.13189580574281298
9.729	0.1333687254517057
9.73	0.1348789021837056
9.731	0.13642733143521119
9.732	0.13801824162369647
9.733	0.13965429224905876
9.734	0.14133814281118676
9.735	0.14307245280997777
9.736	0.14485988174532946
9.737	0.14670308911712995
9.738	0.1486047344252768
9.739	0.15056747716966803
9.74	0.1525939768501911
9.741	0.15485452233717611
9.742	0.15717398440430572
9.743	0.15954486319568234
9.744	0.16195965885542077
9.745	0.16441087152763167
9.746	0.16689100135643017
9.747	0.16939254848591817
9.748	0.1719080130602107
9.749	0.17442989522342295
9.75	0.17695069511965664
9.751	0.17903913220785353
9.752	0.18113717099519078
9.753	0.18326299530366083
9.754	0.18543478895526744
9.755	0.18767073577201457
9.756	0.18998901957589426
9.757	0.1924078241889104
9.758	0.19494533343306292
9.759	0.19761973113035672
9.76	0.20044920110278222
9.761	0.20408880908116317
9.762	0.20788125807512248
9.763	0.21180613300308188
9.764	0.21584301878348322
9.765	0.21997150033476903
9.766	0.2241711625753599
9.767	0.22842159042369828
9.768	0.23270236879822698
9.769	0.23699308261736596
9.77	0.24127331679955802
9.771	0.2446621703843078
9.772	0.24805186482830455
9.773	0.2514741357093189
9.774000000000001	0.2549607186051218
9.775	0.2585433490934656
9.776	0.26225376275212103
9.777	0.2661236951588527
9.778	0.2701848818914327
9.779	0.2744690585276112
9.78	0.27900796064516004
9.781	0.2838102804475993
9.782	0.2889321934550665
9.783	0.294406831813471
9.784	0.3002673276687248
9.785	0.30654681316670845
9.786	0.3132784204533331
9.787	0.32049528167451324
9.788	0.3282305289761245
9.789	0.3365172945040804
9.79	0.3453887104042822
9.791	0.3578407933704667
9.792	0.37076422224020444
9.793	0.38401256039894494
9.794	0.39743937123214
9.795	0.4108982181251697
9.796	0.4242426644634857
9.797	0.4373262736325387
9.798	0.45000260901771005
9.799	0.4621252340044511
9.8	0.47354771197820944
9.801	0.4759714903196815
9.802	0.47789631605565436
9.803	0.4796698202082065
9.804	0.4816396337994073
9.805	0.4841533878513352
9.806000000000001	0.4875587133860725
9.807	0.4922032414256828
9.808	0.49843460299224646
9.809	0.5066004291078388
9.81	0.5170483507945556
9.811	0.5304930091285022
9.812	0.5468927820441238
9.813	0.5665730575299541
9.814	0.5898592235744191
9.815	0.6170766681660462
9.816	0.6485507792933907
9.817	0.6846069449448366
9.818	0.7255705531089317
9.819	0.7717669917742581
9.82	0.8235216489291477
9.821	0.8941147533817689
9.822	0.9701317104331681
9.823	1.0511127662041353
9.824	1.1365981668150242
9.825	1.2261281583866164
9.826	1.3192429870397222
9.827	1.415482898894652
9.828	1.5143881400722103
9.829	1.6154989566932205
9.83	1.7183555948779645
9.831	1.8228668463393516
9.832	1.928182075509632
9.833	2.033819192412582
9.834	2.13929610707254
9.835	2.244130729513844
9.836	2.347840969760272
9.837	2.4499447378361623
9.838	2.5499599437656673
9.839	2.6474044975731092
9.84	2.741796309282293
9.841	2.8251065490730745
9.842	2.904857244986607
9.843	2.9810236852191503
9.844	3.0535811579673937
9.845	3.1225049514279988
9.846	3.187770353797265
9.847	3.249352653271861
9.848	3.30722713804843
9.849	3.36136909632331
9.85	3.41175381629315
9.850999999999999	3.457716228906294
9.852	3.4999107891377506
9.853	3.5383515947141078
9.854	3.5730527433621813
9.855	3.6040283328087597
9.856	3.631292460780471
9.857	3.6548592250041105
9.858	3.6747427232064482
9.859	3.69095705311415
9.86	3.703516312453993
9.861	3.7183307114070017
9.862	3.7291608950968524
9.863	3.7356636211015695
9.864	3.7374956469991463
9.865	3.7343137303675706
9.866	3.7257746287848437
9.867	3.71153509982893
9.868	3.691251901077874
9.869	3.6645817901096494
9.87	3.6311815245022516
9.871	3.5771746696185214
9.872	3.516571368719274
9.873	3.4498485728499926
9.874	3.3774832330561164
9.875	3.2999523003834748
9.876	3.2177327258775166
9.877	3.131301460583657
9.878	3.041135455547777
9.879	2.9477116618152976
9.88	2.851507030431619
9.881	2.752614849076325
9.882	2.6519189844863824
9.883	2.5499196400325954
9.884	2.447117019085585
9.885	2.3440113250165218
9.886	2.2411027611960277
9.887	2.1388915309947274
9.888	2.037877837783788
9.889	1.9385618849338322
9.89	1.8414438758154938
9.891	1.7522655882626603
9.892	1.6659679800036649
9.893	1.5827335832296072
9.894	1.5027449301320286
9.895	1.4261845529020225
9.896	1.3532349837307085
9.897	1.2840787548095902
9.898	1.21889839832978
9.899000000000001	1.1578764464824183
9.9	1.101195431458967
9.901	1.0584992649843066
9.902	1.0199356827744954
9.903	0.9851138000792812
9.904	0.9536427321485931
9.905	0.9251315942321723
9.906	0.8991895015797812
9.907	0.8754255694413174
9.908	0.853448913066539
9.909	0.8328686477052167
9.91	0.8132938886072294
9.911	0.7874351875092176
9.912	0.7622183179324423
9.913	0.7376704898851701
9.914	0.713818913375533
9.915	0.6906907984117082
9.916	0.6683133550018336
9.917	0.6467137931541661
9.918	0.6259193228768424
9.919	0.6059571541780049
9.92	0.5868544970659019
9.921	0.5696563225861133
9.922	0.5533103972222316
9.923	0.5377822484953745
9.924	0.5230374039265717
9.925	0.5090413910368591
9.926	0.49575973734734574
9.927	0.48315797037906605
9.928	0.47120161765305896
9.929	0.45985620669042665
9.93	0.4490872650122071
9.931000000000001	0.43888941253267383
9.932	0.42919732120434384
9.933	0.419974755372911
9.934	0.41118547938408756
9.935	0.4027932575835713
9.936	0.3947618543171045
9.937	0.38705503393038404
9.938	0.37963656076910945
9.939	0.3724701991790194
9.94	0.3655197135058128
9.941	0.3579843628300514
9.942	0.3506387504150443
9.943	0.3434929742589227
9.944	0.3365571323598195
9.945	0.32984132271590416
9.946	0.32335564332530903
9.947	0.31711019218617903
9.948	0.31111506729664856
9.949	0.30538036665488383
9.95	0.2999161882590189
9.951	0.29524778083065445
9.952	0.2908388703885206
9.953	0.28666833367478606
9.954	0.28271504743162157
9.955	0.2789578884012185
9.956	0.275375733325747
9.957	0.27194745894737854
9.958	0.26865194200830267
9.959	0.2654680592506906
9.96	0.26237468741671427
9.961	0.2589647237673358
9.962	0.25562641722178514
9.963	0.2523620372180716
9.964	0.2491738531941988
9.965	0.2460641345881874
9.966	0.24303515083804095
9.967	0.2400891713817635
9.968	0.23722846565737482
9.969	0.23445530310287888
9.97	0.23177195315628027
9.971	0.22926268345396544
9.972	0.22684279564779128
9.973	0.2245095895879832
9.974	0.22226036512477884
9.975	0.22009242210840346
9.975999999999999	0.21800306038908643
9.977	0.2159895798170537
9.978	0.2140492802425418
9.979	0.21217946151577652
9.98	0.21037742348698413
9.981	0.20864268934410374
9.982	0.20697020085191864
9.983	0.20535712311291582
9.984	0.20380062122959083
9.985	0.20229786030443062
9.986	0.20084600543992243
9.987	0.19944222173856127
9.988	0.19808367430283436
9.989	0.19676752823522917
9.99	0.19549094863824024
9.991	0.19418495434290564
9.992	0.1929168655880987
9.993	0.19168785634125002
9.994	0.19049910056978347
9.995	0.18935177224112523
9.996	0.1882470453226995
9.997	0.18718609378193635
9.998	0.1861700915862599
9.999	0.18520021270309467
10.	0.18427763109987022
10.001	0.1834604672665526
10.002	0.18268949734362852
10.003	0.18196244399413036
10.004	0.18127702988108643
10.005	0.1806309776675253
10.006	0.18002201001647894
10.007	0.17944784959097584
10.008	0.17890621905404572
10.009	0.17839484106871734
10.01	0.17791143829802222
10.011	0.17741345779019363
10.012	0.17694133876940712
10.013	0.17649524484504536
10.014	0.1760753396264884
10.015	0.17568178672311646
10.016	0.17531474974431185
10.017	0.17497439229945483
10.018	0.17466087799792576
10.019	0.17437437044910667
10.02	0.17411503326237793
10.021	0.1738858708406969
10.022	0.17368403383056077
10.023	0.17350951367204243
10.024000000000001	0.17336230180521478
10.025	0.17324238967015165
10.026	0.17314976870692594
10.027	0.17308443035561094
10.028	0.17304636605627982
10.029	0.17303556724900596
10.03	0.1730520253738625
10.031	0.173095868503698
10.032	0.17316694316503609
10.033	0.17326523251717574
10.034	0.17339071971941625
10.035	0.17354338793105611
10.036	0.17372322031139453
10.036999999999999	0.17393020001973047
10.038	0.17416431021536338
10.039	0.17442553405759137
10.04	0.17471385470571382
10.041	0.1750400267036021
10.042	0.1753926090147961
10.043	0.1757709319874092
10.044	0.17617432596955493
10.045	0.17660212130934466
10.046	0.1770536483548919
10.047	0.17752823745431037
10.048	0.17802521895571116
10.049	0.1785439232072079
10.05	0.1790836805569144
10.051	0.179602227245933
10.052	0.1801430085843562
10.053	0.18070787577526806
10.054	0.18129868002174965
10.055	0.18191727252688492
10.056000000000001	0.1825655044937581
10.057	0.18324522712544994
10.058	0.18395829162504457
10.059	0.184706549195625
10.06	0.1854918510402757
10.061	0.186371199959663
10.062	0.18728795303821938
10.063	0.18824061895796376
10.064	0.18922770640091
10.065	0.19024772404907694
10.066	0.19129918058448367
10.067	0.19238058468914368
10.068	0.19349044504507604
10.068999999999999	0.1946272703342979
10.07	0.19578956923882862
10.071	0.196909775753279
10.072	0.19805647777357974
10.073	0.19923218850825944
10.074	0.2004394211658403
10.075	0.20168068895485083
10.076	0.2029585050838198
10.077	0.20427538276126903
10.078	0.20563383519572725
10.079	0.20703637559572344
10.08	0.20848551716977898
10.081	0.20998174377069315
10.082	0.21152972095398115
10.083	0.2131320849194203
10.084	0.214791471866796
10.085	0.21651051799589419
10.086	0.21829185950649152
10.087	0.22013813259837378
10.088000000000001	0.22205197347132716
10.089	0.22403601832512768
10.09	0.22609290335956145
10.091	0.22838868703532236
10.092	0.2307526789118372
10.093	0.2331776108094311
10.094	0.2356562145484419
10.095	0.23818122194920768
10.096	0.24074536483205314
10.097	0.2433413750173163
10.098	0.24596198432533548
10.099	0.24859992457643498
10.1	0.25124792759095305
10.100999999999999	0.25348805770007676
10.102	0.25574860315202647
10.103	0.2580471847058639
10.104	0.26040142312066283
10.105	0.2628289391554974
10.106	0.2653473535694287
10.107	0.2679742871215307
10.108	0.2707273605708783
10.109	0.27362419467653143
10.11	0.27668241019756457
10.111	0.28051226350965
10.112	0.28450282244515157
10.113	0.28863579045304916
10.114	0.2928928709823235
10.115	0.29725576748193255
10.116	0.30170618340085686
10.117	0.3062258221880776
10.118	0.3107963872925517
10.119	0.3153995821632604
10.120000000000001	0.3200171102491849
10.121	0.32385798652344483
10.122	0.3277234325154547
10.123	0.33164198127878375
10.124	0.33564216586700835
10.125	0.3397525193336836
10.126	0.34400157473238574
10.127	0.34841786511669204
10.128	0.353029923540156
10.129	0.3578662830563546
10.13	0.3629554767188663
10.131	0.36830658240580844
10.132	0.37396876744773433
10.133	0.3799717439997547
10.134	0.3863452242169919
10.135	0.39311892025453393
10.136	0.4003225442675025
10.137	0.4079858084110224
10.138	0.41613842484017693
10.139	0.4248101057100901
10.14	0.43403056317588945
10.141	0.44661118061445604
10.142	0.45963141282445874
10.143	0.47295238582637755
10.144	0.486435225640621
10.145	0.49994105828766877
10.146	0.5133310097880004
10.147	0.5264662061620243
10.148	0.5392077734302206
10.149000000000001	0.5514168376130666
10.15	0.5629545247309746
10.151	0.5659642313788213
10.152000000000001	0.5684925541799777
10.153	0.5708683603321998
10.154	0.5734205170332574
10.155	0.5764778914809152
10.156	0.580369350872946
10.157	0.5854237624071014
10.158	0.5919699932811519
10.159	0.6003369106928792
10.16	0.6108533818400189
10.161	0.6275121714323033
10.161999999999999	0.6467561947608791
10.163	0.668692264628889
10.164	0.6934271938393562
10.165	0.7210677951954187
10.166	0.7517208815002345
10.167	0.7854932655567963
10.168	0.8224917601682568
10.169	0.8628231781377919
10.17	0.9065943322683595
10.171	0.9579809386635636
10.172	1.0127743066261456
10.173	1.0708346487589855
10.174	1.132022177665253
10.175	1.1961971059481395
10.176	1.2632196462104923
10.177	1.3329500110554975
10.178	1.405248413086361
10.179	1.479975064905901
10.18	1.5569901791173184
10.181000000000001	1.6362531691132332
10.182	1.7175190345379818
10.183	1.800641975825724
10.184	1.8854761934104802
10.185	1.971875887726425
10.186	2.0596952592072726
10.187	2.148788508287195
10.188	2.2390098354003745
10.189	2.33021344098051
10.19	2.4222535254617816
10.191	2.4990091765375535
10.192	2.5772778960333245
10.193	2.657882073034207
10.193999999999999	2.741644096625177
10.195	2.829386355891372
10.196	2.921931239917457
10.197	3.0201011377885614
10.198	3.1247184385898534
10.199	3.2366055314059397
10.2	3.3565848053219765
10.201	3.530521217404722
10.202	3.7114647361521342
10.203	3.897507898044557
10.204	4.086743239562372
10.205	4.277263297184946
10.206	4.467160607392655
10.207	4.654527706665872
10.208	4.837457131483973
10.209	5.0140414183273325
10.21	5.182373103676287
10.211	5.3222005470580935
10.212	5.451072230205418
10.213000000000001	5.56819245789863
10.214	5.672765534917486
10.215	5.76399576604238
10.216	5.841087456053485
10.217	5.90324490973107
10.218	5.949672431855088
10.219	5.979574327205837
10.22	5.992154900563497
10.221	5.955307344611593
10.222	5.901444719384307
10.223	5.831668972819044
10.224	5.747082052853593
10.225	5.648785907425387
10.225999999999999	5.537882484471967
10.227	5.415473731930647
10.228	5.282661597739406
10.229	5.140548029835577
10.23	4.990234976156428
10.231	4.83205868394559
10.232	4.667933207937486
10.233	4.499006902172044
10.234	4.326428120690104
10.235	4.1513452175316035
10.236	3.9749065467364635
10.237	3.7982604623455485
10.238	3.622555318398781
10.239	3.4489394689360897
10.24	3.2785612679983283
10.241	3.1270408713328584
10.242	2.980177752380863
10.243	2.83824318629174
10.244	2.701508448214101
10.245000000000001	2.5702448132965943
10.246	2.444723556688562
10.247	2.325215953538643
10.248	2.2119932789957133
10.249	2.1053268082084657
10.25	2.005487816326156
10.251	1.9267830871679084
10.252	1.8545977503229156
10.253	1.7883524440511933
10.254	1.7274678066123665
10.255	1.671364476266099
10.256	1.6194630912723489
10.257	1.5711842898907715
10.258	1.5259487103811264
10.259	1.4831769910030987
10.26	1.4422897700165989
10.261	1.3924713945003495
10.262	1.3439991751786777
10.263	1.296914131595209
10.264	1.2512572832933095
10.265	1.2070696498163547
10.266	1.1643922507079554
10.267	1.1232661055114845
10.268	1.0837322337703268
10.269	1.0458316550280757
10.27	1.0096053888281131
10.271	0.9767217937124418
10.272	0.9454959236200489
10.273	0.9158701714883517
10.274000000000001	0.8877869302547786
10.275	0.8611885928569066
10.276	0.8360175522321615
10.277000000000001	0.8122162013179793
10.278	0.7897269330519217
10.279	0.7684921403714222
10.28	0.748454216213958
10.281	0.7299254974037824
10.282	0.7124560121500054
10.283	0.6959657325484456
10.284	0.6803746306949283
10.285	0.6656026786853614
10.286	0.6515698486155688
10.286999999999999	0.6381961125814027
10.288	0.6254014426786935
10.289	0.6131058110033389
10.29	0.6012291896511681
10.291	0.5880652299520622
10.292	0.5752587896627746
10.293	0.5628284057740395
10.294	0.5507926152765943
10.295	0.5391699551612401
10.296	0.5279789624187132
10.297	0.5172381740397535
10.298	0.5069661270151572
10.299	0.4971813583356631
10.3	0.4879024049920135
10.301	0.48010359027628535
10.302	0.47278973843543204
10.303	0.4659214600176979
10.304	0.4594593655713634
10.305	0.45336406564467213
10.306000000000001	0.4475961707858703
10.307	0.4421162915432344
10.308	0.43688503846501003
10.309	0.4318630220994535
10.31	0.4270108529948123
10.311	0.42158109051593773
10.312	0.41628530858743396
10.313	0.4111270299504826
10.314	0.40610977734629283
10.315	0.4012370735160461
10.316	0.3965124412009249
10.317	0.3919394031421368
10.318	0.3875214820808641
10.318999999999999	0.38326220075829753
10.32	0.3791650819156207
10.321	0.37535978165572575
10.322	0.3717160449119465
10.323	0.3682297499793047
10.324	0.3648967751528407
10.325	0.3617129987275762
10.326	0.35867429899853376
10.327	0.35577655426075216
10.328	0.35301564280925385
10.329	0.35038744293906215
10.33	0.3478878329452144
10.331	0.34551349138712895
10.332	0.3432594477945622
10.333	0.3411215319616776
10.334	0.3390955736826266
10.335	0.3371774027515614
10.336	0.3353628489626443
10.337	0.33364774211002723
10.338000000000001	0.332027911987863
10.339	0.33049918839031284
10.34	0.32905740111152926
10.341	0.32763195777992377
10.342	0.3262891359411962
10.343	0.32502879097530957
10.344	0.32385077826221953
10.345	0.32275495318188235
10.346	0.3217411711142602
10.347	0.32080928743930914
10.348	0.31995915753698595
10.349	0.3191906367872518
10.35	0.3185035805700633
10.350999999999999	0.31787538324140946
10.352	0.31732972247939667
10.353	0.3168678149381649
10.354	0.31649087727185127
10.355	0.3162001261345935
10.356	0.3159967781805306
10.357	0.31588205006380027
10.358	0.3158571584385405
10.359	0.31592331995888956
10.36	0.31608175127898547
10.361	0.31642591270642423
10.362	0.3168591867174335
10.363	0.31737719944170006
10.364	0.31797557700891116
10.365	0.31864994554875087
10.366	0.3193959311909063
10.367	0.32020916006506517
10.368	0.3210852583009107
10.369	0.3220198520281305
10.370000000000001	0.3230085673764125
10.371	0.32385671846752817
10.372	0.3247617775001621
10.373	0.325730904665086
10.374	0.3267712601530734
10.375	0.3278900041548923
10.376	0.32909429686131614
10.377	0.33039129846311904
10.378	0.331788169151068
10.379	0.333292069115937
10.38	0.3349101585485007
10.381	0.3366462903332227
10.382	0.33851113240998587
10.383	0.3405120454123682
10.384	0.3426563899739515
10.385	0.344951526728306
10.386	0.3474048163090132
10.387	0.3500236193496559
10.388	0.35281529648380267
10.389	0.35578720834503585
10.39	0.3589467155669391
10.391	0.3629415242257204
10.392	0.36709984069761625
10.393	0.3713902168015068
10.394	0.37578120435624907
10.395	0.38024135518072305
10.396	0.38473922109380904
10.397	0.3892433539143635
10.398	0.3937223054612667
10.399000000000001	0.3981446275533988
10.4	0.40247887200961646
10.401	0.4049360475610134
10.402000000000001	0.407348766877149
10.403	0.4097920995397831
10.404	0.41234111513068844
10.405	0.41507088323163344
10.406	0.41805647342439217
10.407	0.42137295529072255
10.408	0.42509539841239796
10.409	0.42929887237119485
10.41	0.4340584467488668
10.411	0.44217183784441777
10.411999999999999	0.4508264596304346
10.413	0.45993237279674914
10.414	0.46939963803314433
10.415	0.4791383160294513
10.416	0.4890584674755031
10.417	0.4990701530610797
10.418	0.509083433476014
10.419	0.519008369410139
10.42	0.5287550215532343
10.421	0.5344678376882795
10.422	0.540050710376005
10.423	0.5456419192702582
10.424	0.5513797440249157
10.425	0.5574024642938555
10.426	0.5638483597309233
10.427	0.5708557099899962
10.428	0.5785627947249556
10.429	0.5871078935896412
10.43	0.5966292862379328
10.431000000000001	0.6071792634257949
10.432	0.6189873051533381
10.433	0.632196902522806
10.434	0.6469515466364243
10.435	0.6633947285964495
10.436	0.6816699395050494
10.437	0.7019206704644771
10.438	0.7242904125770002
10.439	0.7489226569447653
10.44	0.7759608946700359
10.441	0.799798290188928
10.442	0.8266771659161715
10.443	0.8570895176004649
10.443999999999999	0.8915273409904676
10.445	0.930482631834912
10.446	0.9744473858823192
10.447	1.0239135988814134
10.448	1.079373266580958
10.449	1.141318384729415
10.45	1.2102409490755373
10.451	1.3132171821244516
10.452	1.4225436876102167
10.453	1.5371012960237143
10.454	1.6557708378558624
10.455	1.777433143596943
10.456	1.9009690437378683
10.457	2.0252593687695635
10.458	2.14918494918229
10.459	2.2716266154669738
10.46	2.3914651981145285
10.461	2.4916659256930433
10.462	2.5879898125503047
10.463000000000001	2.680282271111854
10.464	2.7683887138027456
10.465	2.852154553048528
10.466	2.931425201274583
10.467	3.006046070906421
10.468	3.075862574369158
10.469	3.140720124088312
10.47	3.200464132489367
10.471	3.2491265925378547
10.472	3.2927186645710034
10.473	3.331438089466358
10.474	3.365482608101262
10.475	3.395049961353268
10.475999999999999	3.4203378900998564
10.477	3.441544135218543
10.478	3.4588664375867317
10.479	3.4725025380819456
10.48	3.482650177581679
10.481	3.4893367483409086
10.482	3.492940664018542
10.483	3.4936699896509955
10.484	3.491732790274685
10.485	3.487337130926033
10.486	3.4806910766414423
10.487	3.4720026924573553
10.488	3.4614800434101807
10.489	3.4493311945363128
10.49	3.435764210872213
10.491	3.427195417707786
10.492	3.417248361628742
10.493	3.405754849474352
10.494	3.392546688083837
10.495000000000001	3.3774556842964025
10.496	3.360313644951339
10.497	3.340952376887858
10.498	3.319203686945195
10.499	3.2948993819625403
10.5	3.2678712687792166
10.501	3.2288681364263105
10.502	3.187355295478855
10.503	3.1437150387039963
10.504	3.0983296588686637
10.505	3.051581448739772
10.506	3.0038527010844884
10.507	2.9555257086697297
10.508	2.9069827642624957
10.509	2.858606160629701
10.51	2.8107781905385174
10.511	2.769461663029683
10.512	2.729120141488797
10.513	2.6897977055755
10.514	2.6515384349492135
10.515	2.6143864092693687
10.516	2.578385708195593
10.517	2.543580411387315
10.518	2.5100145985039717
10.519	2.4777323492051773
10.52	2.4467777431503674
10.521	2.4188420483638016
10.522	2.392222326542394
10.523	2.366862827747722
10.524000000000001	2.3427078020413727
10.525	2.3197014994850593
10.526	2.297788170140366
10.527000000000001	2.276912064068885
10.528	2.2570174313323186
10.529	2.238048521992257
10.53	2.219949586110328
10.531	2.202674129522016
10.532	2.1861565855591305
10.533	2.1703406433272767
10.534	2.1551699919320626
10.535	2.140588320479177
10.536	2.126539318074228
10.536999999999999	2.11296667382285
10.538	2.099814076830656
10.539	2.087025216203327
10.54	2.0745437810464744
10.541	2.0612417169189667
10.542	2.048199410627578
10.543	2.0354255054322667
10.544	2.022928644592995
10.545	2.010717471369789
10.546	1.9988006290226108
10.547	1.9871867608114222
10.548	1.9758845099962479
10.549	1.96490251983705
10.55	1.9542494335937932
10.551	1.9443916456981176
10.552	1.9348523057431182
10.553	1.9256123144935122
10.554	1.916652572714066
10.555	1.907953981169496
10.556000000000001	1.8994974406245213
10.557	1.8912638518439053
10.558	1.8832341155923662
10.559	1.8753891326346372
10.56	1.8677098037354387
10.561	1.8598421871958275
10.562	1.852122319726876
10.563	1.8445513955759523
10.564	1.837130608990466
10.565	1.8298611542177856
10.566	1.8227442255052806
10.567	1.8157810171003586
10.568	1.8089727232503887
10.568999999999999	1.8023205382027534
10.57	1.7958256562048232
10.571	1.7895580711170436
10.572	1.7834460079002272
10.573	1.7774864911282284
10.574	1.7716765453749328
10.575	1.766013195214194
10.576	1.7604934652198672
10.577	1.7551143799658364
10.578	1.7498729640259563
10.579	1.7447662419740826
10.58	1.7397912383840977
10.581	1.7349629217317153
10.582	1.73025928517973
10.583	1.7256762657928197
10.584	1.7212098006356369
10.585	1.716855826772835
10.586	1.7126102812690907
10.587	1.7084691011890567
10.588000000000001	1.7044282235973875
10.589	1.7004835855587581
10.59	1.6966311241378227
10.591	1.6927763469989097
10.592	1.689011101176723
10.593	1.685336804305654
10.594	1.6817548740200745
10.595	1.6782667279543564
10.596	1.67487378374289
10.597	1.6715774590200474
10.598	1.668379171420201
10.599	1.6652803385777406
10.6	1.6622823781270382
10.600999999999999	1.6594665803539475
10.602	1.6567496494746103
10.603	1.6541281623566588
10.604	1.6515986958677098
10.605	1.649157826875381
10.606	1.6468021322473037
10.607	1.644528188851095
10.608	1.6423325735543735
10.609	1.6402118632247686
10.61	1.6381626347298992
10.611	1.6361020697136566
10.612	1.634110952099138
10.613	1.6321906705857026
10.614	1.6303426138727102
10.615	1.628568170659531
10.616	1.6268687296455242
10.617	1.6252456795300503
10.618	1.623700409012478
10.619	1.6222343067921676
10.620000000000001	1.62084876156848
10.621	1.619602439755888
10.622	1.6184359809619737
10.623	1.6173473025094278
10.624	1.6163343217209385
10.625	1.615394955919199
10.626	1.6145271224268978
10.627	1.6137287385667236
10.628	1.6129977216613693
10.629	1.6123319890335235
10.63	1.611729458005875
10.631	1.6111936022587587
10.632	1.610716446008273
10.633	1.6102955698281596
10.634	1.6099285542921604
10.635	1.6096129799740184
10.636	1.6093464274474751
10.637	1.609126477286272
10.638	1.6089507100641518
10.639	1.6088167063548564
10.64	1.6087220467321275
10.641	1.6086322706628269
10.642	1.6085789417128427
10.643	1.608561582341182
10.644	1.6085797150068526
10.645	1.608632862168862
10.646	1.6087205462862175
10.647	1.6088422898179267
10.648	1.608997615222997
10.649000000000001	1.6091860449604363
10.65	1.6094071014892515
10.651	1.609630451157494
10.652000000000001	1.6098872819963983
10.653	1.610178925926241
10.654	1.6105067148672998
10.655	1.6108719807398528
10.656	1.6112760554641783
10.657	1.611720270960552
10.658	1.6122059591492526
10.659	1.6127344519505584
10.66	1.6133070812847452
10.661	1.6139008721395214
10.662	1.6145429365151642
10.663	1.6152360794793774
10.664	1.6159831060998686
10.665	1.6167868214443435
10.666	1.6176500305805097
10.667	1.6185755385760703
10.668	1.6195661504987329
10.669	1.6206246714162056
10.67	1.6217539063961905
10.671	1.6230366010071
10.672	1.6243907749371078
10.673	1.6258143883750844
10.674	1.6273054015099075
10.675	1.6288617745304559
10.676	1.6304814676255994
10.677	1.6321624409842161
10.678	1.6339026547951847
10.679	1.6357000692473747
10.68	1.6375526445296642
10.681000000000001	1.6394684507121289
10.682	1.6414347253823687
10.683	1.6434488160091896
10.684	1.645508070061395
10.685	1.6476098350077915
10.686	1.6497514583171746
10.687	1.651930287458351
10.688	1.6541436699001277
10.689	1.6563889531112999
10.69	1.6586634845606745
10.691	1.6609113869914622
10.692	1.6631864583389995
10.693	1.6654892718130387
10.693999999999999	1.667820400623328
10.695	1.6701804179796198
10.696	1.6725698970916538
10.697	1.6749894111691825
10.698	1.6774395334219587
10.699	1.6799208370597218
10.7	1.6824338952922244
10.701	1.6850474875812165
10.702	1.6876898471721975
10.703	1.6903574135626782
10.704	1.6930466262501693
10.705	1.6957539247321674
10.706	1.6984757485061828
10.707	1.7012085370697265
10.708	1.7039487299202951
10.709	1.7066927665553993
10.71	1.7094370864725497
10.711	1.7121277532453283
10.712	1.714814635381458
10.713000000000001	1.7174972254647476
10.714	1.7201750160789915
10.715	1.7228474998079981
10.716	1.7255141692355713
10.717	1.7281745169455196
10.718	1.7308280355216372
10.719	1.7334742175477331
10.72	1.7361125556076153
10.721	1.7386990253279495
10.722	1.7412792736410143
10.723	1.7438554305219591
10.724	1.7464296259459202
10.725	1.749003989888047
10.725999999999999	1.7515806523234843
10.727	1.7541617432273817
10.728	1.7567493925748752
10.729	1.7593457303411142
10.73	1.7619528865012484
10.731	1.76462758904692
10.732	1.7673140609660751
10.733	1.7700111232631655
10.734	1.7727175969426296
10.735	1.7754323030089196
10.736	1.7781540624664882
10.737	1.780881696319773
10.738	1.783614025573227
10.739	1.7863498712313022
10.74	1.7890880542984364
10.741	1.791728871618281
10.742	1.7943756395173507
10.743	1.7970331501613437
10.744	1.7997061957159732
10.745000000000001	1.8023995683469527
10.746	1.8051180602199803
10.747	1.8078664635007697
10.748	1.8106495703550287
10.749	1.813472172948471
10.75	1.8163390634467946
10.751	1.8194223685378241
10.752	1.8225494043789736
10.753	1.8257148216497519
10.754	1.828913271029684
10.755	1.8321394031982956
10.756	1.835387868835095
10.757	1.8386533186196075
10.758	1.841930403231353
10.759	1.8452137733498573
10.76	1.848498079654628
10.761	1.8516222323975409
10.762	1.8547460614995683
10.763	1.857873656454016
10.764	1.8610091067542058
10.765	1.8641565018934605
10.766	1.8673199313650852
10.767	1.8705034846624027
10.768	1.8737112512787353
10.769	1.876947320707388
10.77	1.8802157824416834
10.771	1.8836448970272477
10.772	1.8871070573867605
10.773	1.8905988274952235
10.774000000000001	1.8941167713276381
10.775	1.8976574528589873
10.776	1.9012174360642724
10.777000000000001	1.9047932849184952
10.778	1.9083815633966386
10.779	1.9119788354737037
10.78	1.9155816651246862
10.781	1.9190453869521817
10.782	1.9225163536594825
10.783	1.9259996885774935
10.784	1.9295005150371192
10.785	1.9330239563692462
10.786	1.9365751359047791
10.787	1.9401591769746234
10.788	1.9437812029096648
10.789	1.9474463370408084
10.79	1.951159702698953
10.791	1.9552389094087408
10.792	1.9593576557501238
10.793	1.9635021264968113
10.794	1.9676585064225134
10.795	1.971812980300918
10.796	1.9759517329057346
10.797	1.9800609490106735
10.798	1.9841268133894223
10.799	1.988135510815691
10.8	1.992073226063189
10.801	1.9955333955574668
10.802	1.9989187553505623
10.803	2.002239293146374
10.804	2.005504996648783
10.805	2.0087258535616876
10.806000000000001	2.0119118515889864
10.807	2.0150729784345613
10.808	2.0182192218023096
10.809	2.021360569396125
10.81	2.0245070089199055
10.811	2.027823349830198
10.812	2.03115537494171
10.813	2.0345036888218155
10.814	2.03786889603787
10.815	2.0412516011572466
10.816	2.0446524087473192
10.817	2.048071923375443
10.818	2.051510749608992
10.818999999999999	2.0549694920153336
10.82	2.0584487551618413
10.821	2.062114495600644
10.822	2.065791944581931
10.823	2.069471685340666
10.824	2.0731443011117934
10.825	2.0768003751302766
10.826	2.080430490631079
10.827	2.084025230849145
10.828	2.087575179019438
10.829	2.0910709183769214
10.83	2.094503032156539
10.831	2.0975057754004722
10.832	2.1004476551845133
10.833	2.103340850391656
10.834	2.1061975399049104
10.835	2.109029902607286
10.836	2.1118501173817767
10.837	2.114670363111393
10.838000000000001	2.117502818679143
10.839	2.120359662968023
10.84	2.123253074861041
10.841	2.1266291729200404
10.842	2.130039896974718
10.843	2.1334711265335917
10.844	2.136908741105197
10.845	2.140338620198069
10.846	2.1437466433207253
10.847	2.147118689981702
10.848	2.1504406396895335
10.849	2.153698371952738
10.85	2.1568777662798504
10.850999999999999	2.159609399533447
10.852	2.1622559873617098
10.853	2.1648249427668524
10.854	2.167323678751104
10.855	2.169759608316692
10.856	2.172140144465832
10.857	2.1744727002007513
10.858	2.176764688523678
10.859	2.179023522436827
10.86	2.181256614942427
10.861	2.183511613321368
10.862	2.1857532578560717
10.863	2.1879865231076345
10.864	2.190216383637153
10.865	2.192447814005712
10.866	2.1946857887744082
10.867	2.1969352825043376
10.868	2.199201269756585
10.869	2.2014887250922466
10.870000000000001	2.20380262307242
10.871	2.206532132179457
10.872	2.2092747485731095
10.873	2.2120121623343927
10.874	2.2147260635443278
10.875	2.21739814228392
10.876	2.220010088634191
10.877	2.2225435926761596
10.878	2.224980344490833
10.879	2.2273020341592322
10.88	2.229490351762376
10.881	2.2308393244423277
10.882	2.2320599817608056
10.883	2.23317569034058
10.884	2.2342098168044227
10.885	2.2351857277750993
10.886	2.2361267898753816
10.887	2.2370563697280414
10.888	2.2379978339558457
10.889	2.2389745491815654
10.89	2.240009882027972
10.891	2.241762750927445
10.892	2.2435824524016517
10.893	2.2454538347818733
10.894	2.247361746399382
10.895	2.249291035585459
10.896	2.2512265506713858
10.897	2.253153139988434
10.898	2.2550556518678855
10.899000000000001	2.2569189346410212
10.9	2.258727836639113
10.901	2.2601738277399406
10.902000000000001	2.2615529152406197
10.903	2.2628677279847578
10.904	2.264120894815968
10.905	2.2653150445778634
10.906	2.2664528061140565
10.907	2.2675368082681557
10.908	2.2685696798837744
10.909	2.269554049804526
10.91	2.270492546874019
10.911	2.271177335316355
10.912	2.2718342640261437
10.913	2.2724787172784806
10.914	2.273126079348464
10.915	2.2737917345111907
10.916	2.2744910670417595
10.917	2.275239461215265
10.918	2.276052301306806
10.919	2.2769449715914813
10.92	2.277932856344385
10.921	2.27963549888107
10.922	2.2814275087367615
10.923	2.283287654487128
10.924	2.2851947047078487
10.925	2.2871274279746032
10.926	2.2890645928630597
10.927	2.2909849679488983
10.928	2.292867321807797
10.929	2.2946904230154255
10.93	2.2964330401474626
10.931000000000001	2.2975151217999032
10.932	2.298508124405659
10.933	2.2994246844179638
10.934	2.30027743829005
10.935	2.301079022475151
10.936	2.301842073426497
10.937	2.302579227597321
10.938	2.303303121440857
10.939	2.3040263914103343
10.94	2.3047616739589865
10.941	2.3054692147321187
10.942	2.3062172161913703
10.943	2.307021489990454
10.943999999999999	2.3078978477830843
10.945	2.308862101222975
10.946	2.3099300619638345
10.947	2.3111175416593785
10.948	2.312440351963322
10.949	2.3139143045293733
10.95	2.3155552110112465
10.951	2.318255013472035
10.952	2.321100294343378
10.953	2.324053766466303
10.954	2.327078142681839
10.955	2.3301361358309984
10.956	2.3331904587548107
10.957	2.3362038242943037
10.958	2.339138945290491
10.959	2.3419585345844007
10.96	2.3446253050170616
10.961	2.3459243244303734
10.962	2.347067323088667
10.963000000000001	2.3480883862571558
10.964	2.349021599201049
10.965	2.34990104718556
10.966	2.3507608154759008
10.967	2.3516349893372857
10.968	2.352557654034923
10.969	2.353562894834027
10.97	2.3546847969998117
10.971	2.3567219925075213
10.972	2.3588976837480895
10.973	2.3611996198224867
10.974	2.3636155498316733
10.975	2.3661332228766203
10.975999999999999	2.3687403880582956
10.977	2.371424794477671
10.978	2.374174191235704
10.979	2.3769763274333684
10.98	2.379818952171635
10.981	2.383008484491205
10.982	2.3861946902236273
10.983	2.389346005140192
10.984	2.392430865012175
10.985	2.395417705610867
10.986	2.3982749627075606
10.987	2.4009710720735304
10.988	2.4034744694800683
10.989	2.4057535906984637
10.99	2.4077768714999954
10.991	2.4083205746484633
10.992	2.4086175618321883
10.993	2.4087085217320006
10.994	2.408634143028732
10.995000000000001	2.408435114403213
10.996	2.4081521245362745
10.997	2.407825862108748
10.998	2.407497015801464
10.999	2.407206274295253
11.	2.406994326270947
11.001	2.4079133658415044
11.002	2.4089312728961074
11.003	2.41002743275606
11.004	2.411181230742671
11.004999999999999	2.41237205217725
11.006	2.4135792823811064
11.007	2.4147823066755434
11.008	2.415960510381872
11.009	2.4170932788214015
11.01	2.418159997315436
11.011	2.419304122673282
11.012	2.4203310250017074
11.013	2.4212101458954716
11.014	2.421910926949339
11.015	2.422402809758074
11.016	2.422655235916437
11.017	2.4226376470191915
11.018	2.4223194846610996
11.019	2.421670190436926
11.02	2.4206592059414325
11.021	2.4179360460226373
11.022	2.414870074582461
11.023	2.41151072877607
11.024000000000001	2.4079074457586294
11.025	2.4041096626853222
11.026	2.4001668167113146
11.027000000000001	2.3961283449917694
11.028	2.392043684681873
11.029	2.387962272936789
11.030000000000001	2.383933546911682
11.031	2.3807284220599696
11.032	2.3776311312811145
11.033	2.3746473857728194
11.034	2.3717828967327823
11.035	2.3690433753587152
11.036	2.366434532848316
11.036999999999999	2.363962080399287
11.038	2.3616317292093267
11.039	2.3594491904761465
11.04	2.357420175397444
11.041	2.356602003774399
11.042	2.3558850443464827
11.043	2.3552112744566394
11.044	2.3545226714478145
11.045	2.3537612126629566
11.046	2.352868875445011
11.047	2.3517876371369217
11.048	2.350459475081639
11.049	2.348826366622108
11.05	2.3468302891012707
11.051	2.3420881945261103
11.052	2.3370079962019625
11.053	2.3316725820981867
11.054	2.3261648401841697
11.055	2.320567658429271
11.056000000000001	2.31496392480285
11.057	2.3094365272742947
11.058	2.304068353812964
11.059000000000001	2.2989422923882175
11.06	2.294141230969442
11.061	2.2911909760873335
11.062	2.2886440475401457
11.063	2.286495883687467
11.064	2.284741922888895
11.065	2.2833776035040163
11.065999999999999	2.282398363892422
11.067	2.2817996424137017
11.068	2.2815768774274487
11.068999999999999	2.281725507293252
11.07	2.282240970370704
11.071	2.2838800265018637
11.072	2.285830651867945
11.073	2.288042144132635
11.074	2.29046380095961
11.075	2.293044920012557
11.076	2.2957347989551637
11.077	2.2984827354511044
11.078	2.3012380271640676
11.079	2.3039499717577407
11.08	2.3065678668957985
11.081	2.307806757386866
11.082	2.3089249969530283
11.083	2.309946686461302
11.084	2.3108959267787106
11.085	2.311796818772275
11.086	2.3126734633090136
11.087	2.3135499612559483
11.088000000000001	2.3144504134801007
11.089	2.3153989208484886
11.09	2.3164195842281345
11.091000000000001	2.3171310668521485
11.092	2.317987479199273
11.093	2.3190374941143426
11.094	2.3203297844421904
11.095	2.321913023027653
11.096	2.323835882715558
11.097	2.3261470363507413
11.097999999999999	2.328895156778036
11.099	2.3321289168422825
11.1	2.335896989388302
11.100999999999999	2.3430346576652217
11.102	2.3506350986345526
11.103	2.358578099662054
11.104	2.366743448113523
11.105	2.3750109313547623
11.106	2.3832603367515266
11.107	2.3913714516696163
11.108	2.399224063474831
11.109	2.406697959532929
11.11	2.413672927209709
11.111	2.417698104903842
11.112	2.4211251804007743
11.113	2.4239751925188515
11.114	2.426269180076416
11.115	2.4280281818917975
11.116	2.42927323678334
11.117	2.4300253835693812
11.118	2.4303056610682585
11.119	2.430135108098311
11.120000000000001	2.4295347634778763
11.121	2.4279199079076204
11.122	2.4259540509367477
11.123000000000001	2.423694943996784
11.124	2.4212003385192697
11.125	2.4185279859357305
11.126	2.4157356376776975
11.127	2.4128810451766967
11.128	2.4100219598642685
11.129	2.4072161331719393
11.129999999999999	2.404521316531239
11.131	2.402633651663737
11.132	2.4009338093903208
11.133	2.399440850821909
11.134	2.3981738370694226
11.135	2.397151829243787
11.136	2.3963938884559233
11.137	2.395919075816752
11.138	2.395746452437198
11.139	2.3958950794281817
11.14	2.3963840179006266
11.141	2.4006646509260854
11.142	2.405115698142083
11.143	2.4095482011467846
11.144	2.4137732015383313
11.145	2.4176017409148876
11.146	2.4208448608746154
11.147	2.42331360301566
11.148	2.4248190089361845
11.149000000000001	2.425172120234346
11.15	2.424183978508299
11.151	2.414000892702708
11.152000000000001	2.4025631663209297
11.153	2.3901463702128884
11.154	2.377026075228448
11.155000000000001	2.363477852217468
11.156	2.34977727202988
11.157	2.3361999055155436
11.158	2.3230213235243427
11.159	2.3105170969061386
11.16	2.2989627965108594
11.161	2.2942620010460923
11.161999999999999	2.2907211821186784
11.163	2.28827481919318
11.164	2.286857391734174
11.165	2.286403379206221
11.166	2.2868472610738904
11.167	2.288123516801747
11.168	2.290166625854358
11.169	2.292911067696296
11.17	2.2962913217921175
11.171	2.3004167225270877
11.172	2.305036297177168
11.173	2.310073927938988
11.174	2.3154534970092016
11.175	2.321098886584465
11.176	2.3269339788614047
11.177	2.3328826560366767
11.178	2.338868800306937
11.179	2.3448162938688113
11.18	2.350649018918956
11.181000000000001	2.354722609832871
11.182	2.3586242419508356
11.183	2.3623728427919977
11.184000000000001	2.365987339875503
11.185	2.36948666072048
11.186	2.3728897328460743
11.187	2.3762154837714267
11.188	2.379482841015683
11.189	2.3827107320979724
11.19	2.3859180845374404
11.190999999999999	2.3885320075022602
11.192	2.3911991146413905
11.193	2.3939742012528087
11.193999999999999	2.396912062634506
11.195	2.400067494084475
11.196	2.403495290900691
11.197	2.407250248381146
11.198	2.411387161823835
11.199	2.41596082652673
11.2	2.421026037787824
11.201	2.4297409895839253
11.202	2.438868993765772
11.203	2.4482767608629534
11.204	2.4578310014050615
11.205	2.467398425921636
11.206	2.4768457449422683
11.207	2.486039668996549
11.208	2.4948469086140204
11.209	2.5031341743242725
11.21	2.5107681766568932
11.211	2.5155927994583984
11.212	2.519620175497955
11.213000000000001	2.52283961086169
11.214	2.5252404116357132
11.215	2.526811883906153
11.216000000000001	2.5275433337591315
11.217	2.5274240672807675
11.218	2.5264433905571853
11.219	2.524590609674506
11.22	2.5218550307188456
11.221	2.515999682908398
11.222	2.5093750750680024
11.222999999999999	2.5021054391545645
11.224	2.4943150071249756
11.225	2.486128010936169
11.225999999999999	2.477668682545037
11.227	2.46906125390847
11.228	2.4604299569834045
11.229	2.4518990237267304
11.23	2.4435926860953394
11.231	2.437421407149143
11.232	2.431614931311572
11.233	2.4261892341090396
11.234	2.421160291067987
11.235	2.416544077714827
11.236	2.4123565695759748
11.237	2.408613742177867
11.238	2.405331571046919
11.239	2.4025260317095483
11.24	2.4002130996921864
11.241	2.399601086059207
11.242	2.3994413680392
11.243	2.3996776583987125
11.244	2.40025366990429
11.245000000000001	2.401113115322481
11.246	2.4021997074198276
11.247	2.403457158962878
11.248000000000001	2.4048291827181814
11.249	2.406259491452278
11.25	2.4076917979317174
11.251	2.4074540234668818
11.252	2.4072035990353995
11.253	2.406982164158737
11.254	2.406831358358359
11.254999999999999	2.4067928211557303
11.256	2.4069081920723168
11.257	2.4072191106295833
11.258	2.4077672163489945
11.259	2.408594148752018
11.26	2.409741547360116
11.261	2.4110210351911827
11.262	2.412718208664415
11.263	2.414888647695427
11.264	2.4175879321998432
11.265	2.420871642093291
11.266	2.424795357291379
11.267	2.4294146577097346
11.268	2.434785123263988
11.269	2.440962333869742
11.27	2.448001869442626
11.271	2.459253511409086
11.272	2.471278989597487
11.273	2.4839342353470566
11.274000000000001	2.497075179997028
11.275	2.5105577548865625
11.276	2.524237891354893
11.277000000000001	2.537971520741251
11.278	2.551614574384798
11.279	2.5650229836247673
11.280000000000001	2.5780526798003893
11.281	2.588947125290437
11.282	2.599272445786071
11.283	2.6089822980180406
11.284	2.6180303387171073
11.285	2.6263702246139875
11.286	2.6339556124394448
11.286999999999999	2.640740158924227
11.288	2.6466775207990922
11.289	2.6517213547947662
11.29	2.655825317642008
11.291	2.657779206842308
11.292	2.658771075278652
11.293	2.658825116604777
11.294	2.6579655244744145
11.295	2.6562164925413
11.296	2.6536022144591658
11.297	2.6501468838817384
11.298	2.6458746944627625
11.299	2.640809839855966
11.3	2.634976513715071
11.301	2.6262933235380768
11.302	2.617017660416628
11.303	2.607301329286607
11.304	2.597296135083947
11.305	2.5871538827445324
11.306000000000001	2.5770263772042443
11.307	2.5670654233990184
11.308	2.5574228262647365
11.309000000000001	2.548250390737283
11.31	2.5396999217525895
11.311	2.535507683516437
11.312	2.5320237817390767
11.313	2.5291827814006527
11.314	2.526919247481324
11.315	2.525167744961233
11.315999999999999	2.523862838820528
11.317	2.5229390940393577
11.318	2.5223310755978727
11.318999999999999	2.52197334847622
11.32	2.521800477654548
11.321	2.520438450096175
11.322	2.5192097165566754
11.323	2.5181281497747925
11.324	2.5172076224892743
11.325	2.516462007438863
11.326	2.5159051773623022
11.327	2.5155510049983385
11.328	2.515413363085715
11.329	2.5155061243631764
11.33	2.515843161569467
11.331	2.516007540923378
11.332	2.5164700511696663
11.333	2.517270674533131
11.334	2.5184493932385754
11.335	2.520046189510805
11.336	2.5221010455746162
11.337	2.524653943654813
11.338000000000001	2.5277448659762043
11.339	2.531413794763581
11.34	2.5357007122417494
11.341000000000001	2.5411817440529343
11.342	2.547328235464057
11.343	2.5541476751594803
11.344	2.561647551823557
11.345	2.569835354140655
11.346	2.578718570795098
11.347	2.5883046904712534
11.347999999999999	2.598601201853474
11.349	2.6096155936261325
11.35	2.6213553544735433
11.350999999999999	2.6375522906093627
11.352	2.654263856974793
11.353	2.671271826040232
11.354	2.6883579702761664
11.355	2.7053040621530826
11.356	2.721891874141378
11.357	2.7379031787115387
11.358	2.7531197483340497
11.359	2.7673233554793124
11.36	2.780295772617813
11.361	2.7880158283289194
11.362	2.7942987204221073
11.363	2.7991567028157944
11.364	2.802602029428388
11.365	2.804646954178278
11.366	2.8053037309838746
11.367	2.804584613763577
11.368	2.802501856435791
11.369	2.799067712918918
11.370000000000001	2.794294437131352
11.371	2.785427980056585
11.372	2.775414553271268
11.373000000000001	2.7644340654171113
11.374	2.752666425135885
11.375	2.7402915410693023
11.376	2.7274893218590934
11.377	2.714439676146966
11.378	2.701322512574699
11.379	2.688317739783999
11.379999999999999	2.6756052664165977
11.381	2.6658389483167806
11.382	2.656574810729647
11.383	2.6478428261028153
11.384	2.6396729668839076
11.385	2.632095205520589
11.386	2.6251395144604803
11.387	2.6188358661512074
11.388	2.613214233040428
11.389	2.6083045875757667
11.39	2.604136902204853
11.391	2.6014123701465914
11.392	2.5994490630306135
11.393	2.5982362732578106
11.394	2.597763293229081
11.395	2.598019415345315
11.396	2.5989939320074087
11.397	2.600676135616251
11.398	2.603055318572738
11.399000000000001	2.606120773277768
11.4	2.6098617921322234
11.401	2.615208022163601
11.402000000000001	2.621151409956717
11.403	2.6276242567229513
11.404	2.6345588636737176
11.405000000000001	2.641887532020432
11.406	2.64954256297447
11.407	2.6574562577472483
11.408	2.6655609175501684
11.409	2.6737888435946484
11.41	2.682072337092061
11.411	2.6886087809966033
11.411999999999999	2.695170541337942
11.413	2.701795065888535
11.414	2.708519802420805
11.415	2.7153821987072098
11.416	2.7224197025202086
11.417	2.7296697616322225
11.418	2.73716982381571
11.419	2.7449573368431315
11.42	2.7530697484869058
11.421	2.764015782046857
11.422	2.775211835493702
11.423	2.78654558232546
11.424	2.797904696040212
11.425	2.809176850136039
11.426	2.8202497181109605
11.427	2.8310109734630577
11.428	2.841348289690409
11.429	2.8511493402910384
11.43	2.860301798763025
11.431000000000001	2.8673849347878413
11.432	2.873674122881129
11.433	2.879136333741968
11.434000000000001	2.883738538069432
11.435	2.8874477065625705
11.436	2.8902308099204603
11.437	2.892054818842167
11.438	2.892886704026758
11.439	2.892693436173297
11.44	2.891441985980853
11.440999999999999	2.8882104839206333
11.442	2.8839086100242732
11.443	2.8785572040955745
11.443999999999999	2.8721771059383148
11.445	2.8647891553562657
11.446	2.856414192153238
11.447	2.847073056133006
11.448	2.836786587099335
11.449	2.825575624856047
11.45	2.81346100920691
11.451	2.7964286032894705
11.452	2.7787787676141584
11.453	2.7607768860251047
11.454	2.742688342366439
11.455	2.724778520482387
11.456	2.7073128042170778
11.457	2.690556577414643
11.458	2.6747752239193043
11.459	2.660234127575192
11.46	2.6471986722264464
11.461	2.6406155765672548
11.462	2.635785172328139
11.463000000000001	2.632689126089621
11.464	2.6313091044322383
11.465	2.63162677393651
11.466000000000001	2.6336238011829676
11.467	2.63728185275213
11.468	2.642582595224526
11.469	2.649507695180682
11.47	2.6580388192011406
11.471	2.6712475816748427
11.472	2.6858384318097355
11.472999999999999	2.7016057666221975
11.474	2.718343983128637
11.475	2.7358474783453737
11.475999999999999	2.753910649288814
11.477	2.7723278929753694
11.478	2.7908936064213523
11.479	2.809402186643174
11.48	2.8276480306572447
11.481	2.8428745111637923
11.482	2.8575816570296215
11.483	2.871718472805443
11.484	2.8852339630418924
11.485	2.898077132289682
11.486	2.9101969850995193
11.487	2.9215425260220473
11.488	2.932062759607975
11.489	2.941706690408004
11.49	2.9504233229727874
11.491	2.9579961434809268
11.492	2.9645497062717125
11.493	2.9700430473122985
11.494	2.9744352025698753
11.495000000000001	2.977685208011625
11.496	2.9797520996047124
11.497	2.980594913316323
11.498000000000001	2.9801726851136316
11.499	2.9784444509638175
11.5	2.9753692468340582
11.501	2.967387952778748
11.502	2.9581909822483015
11.503	2.9479505927804004
11.504	2.936839041912679
11.504999999999999	2.9250285871827857
11.506	2.912691486128347
11.507	2.899999996287056
11.508	2.887126375196541
11.509	2.8742428803944264
11.51	2.8615217694184083
11.511	2.8520562409444143
11.512	2.842920584636121
11.513	2.834110031295556
11.514	2.8256198117246956
11.515	2.817445156725521
11.516	2.8095812971000558
11.517	2.802023463650279
11.518	2.7947668871781732
11.519	2.7878067984857577
11.52	2.7811384283750145
11.521	2.773660511039207
11.522	2.766531228228996
11.523	2.759812265086285
11.524000000000001	2.75356530675298
11.525	2.747852038371019
11.526	2.742734145082308
11.527000000000001	2.7382733120287557
11.528	2.734531224352295
11.529	2.7315695671948337
11.530000000000001	2.7294500256982857
11.531	2.7293657413819337
11.532	2.730178369896552
11.533	2.7318810232702777
11.534	2.7344668135312538
11.535	2.737928852707608
11.536	2.7422602528274824
11.536999999999999	2.7474541259190137
11.538	2.753503584010351
11.539	2.7604017391296103
11.54	2.7681417033049383
11.541	2.77764681279389
11.542	2.7879235781691447
11.543	2.7989087342328327
11.544	2.810539015787088
11.545	2.8227511576339825
11.546	2.8354818945756497
11.547	2.8486679614142267
11.548	2.8622460929517795
11.549	2.8761530239904443
11.55	2.89032548933236
11.551	2.9069846615668853
11.552	2.923644386933875
11.553	2.9401029494604836
11.554	2.956158633173778
11.555	2.971609722100914
11.556000000000001	2.986254500269042
11.557	2.9998912517052356
11.558	3.012318260436648
11.559000000000001	3.0233338104904224
11.56	3.0327361858936452
11.561	3.036650480748965
11.562	3.0387707865791875
11.563	3.0391180049826185
11.564	3.0377130375575647
11.565	3.0345767859023356
11.565999999999999	3.029730151615238
11.567	3.023194036294566
11.568	3.0149893415386506
11.568999999999999	3.0051369689457887
11.57	2.993657820114266
11.571	2.976527497288527
11.572	2.9580573710785756
11.573	2.9385135127404953
11.574	2.9181619935304752
11.575	2.8972688847046015
11.576	2.876100257518955
11.577	2.8549221832297316
11.578	2.834000733093012
11.579	2.813601978364881
11.58	2.79399199030153
11.581	2.778985219454817
11.582	2.76508430449441
11.583	2.7523402633858245
11.584	2.7408041140945016
11.585	2.7305268745858906
11.586	2.7215595628254947
11.587	2.713953196778761
11.588000000000001	2.707758794411146
11.589	2.7030273736881387
11.59	2.699809952575193
11.591000000000001	2.6983994313589363
11.592	2.6985902861490625
11.593	2.7004188753764184
11.594	2.7039215574718547
11.595	2.709134690866233
11.596	2.716094633990385
11.597	2.7248377452751695
11.597999999999999	2.7354003831514375
11.599	2.7478189060500626
11.6	2.762129672401852
11.600999999999999	2.7852090123762063
11.602	2.8098387689237634
11.603	2.835640756733556
11.604	2.8622367904947494
11.605	2.8892486848965135
11.606	2.9162982546278737
11.607	2.9430073143780002
11.608	2.9689976788360597
11.609	2.993891162691081
11.61	3.0173095806322343
11.611	3.032875660245927
11.612	3.0465738843604946
11.613	3.058389648701618
11.614	3.0683083489949636
11.615	3.0763153809661485
11.616	3.0823961403408418
11.617	3.0865360228447014
11.618	3.0887204242033635
11.619	3.0889347401424883
11.620000000000001	3.0871643663877224
11.621	3.080212408610667
11.622	3.0714394186549105
11.623000000000001	3.0610236583099657
11.624	3.0491433893654034
11.625	3.0359768736107395
11.626	3.0217023728355077
11.627	3.0064981488292126
11.628	2.990542463381442
11.629	2.9740135782817037
11.629999999999999	2.95708975531953
11.631	2.9413377251487685
11.632	2.925463131066524
11.633	2.909560085234161
11.634	2.893722699813042
11.635	2.878045086964615
11.636	2.8626213588502427
11.637	2.8475456276312907
11.638	2.8329120054692036
11.639	2.818814604525346
11.64	2.805347536961085
11.641	2.7916943340231475
11.642	2.778914875509717
11.643	2.767158460304269
11.644	2.7565743872903403
11.645	2.7473119553514045
11.646	2.739520463370944
11.647	2.7333492102324817
11.648	2.728947494819498
11.649000000000001	2.726464616015485
11.65	2.726049872703947
11.651	2.7359759158769634
11.652000000000001	2.747776367939244
11.653	2.7611082034040244
11.654	2.7756283967846027
11.655000000000001	2.790993922594284
11.656	2.8068617553462913
11.657	2.82288886955393
11.658	2.8387322397304775
11.659	2.8540488403892383
11.66	2.868495646043436
11.661	2.871741287982741
11.661999999999999	2.8740364380788317
11.663	2.8756434249797533
11.664	2.876824577333544
11.665	2.8778422237882504
11.666	2.8789586929919175
11.667	2.8804363135925852
11.668	2.882537414238298
11.669	2.8855243235771058
11.67	2.889659370257041
11.671	2.9059801803961274
11.672	2.923320736840951
11.673	2.9412903199079787
11.674	2.9594982099137717
11.675	2.977553687174892
11.676	2.995066032007804
11.677	3.0116445247290713
11.678	3.026898445655249
11.679	3.0404370751028127
11.68	3.051869693388321
11.681000000000001	3.0513137367014407
11.682	3.04844559276598
11.683	3.0434498051788847
11.684000000000001	3.036510917537086
11.685	3.027813473437555
11.686	3.017542016477226
11.687000000000001	3.005881090253022
11.688	2.9930152383619304
11.689	2.9791290044008765
11.69	2.9644069319668063
11.690999999999999	2.94940220365518
11.692	2.933908382306914
11.693	2.918087669761523
11.693999999999999	2.9021022678584396
11.695	2.886114378437095
11.696	2.8702862033370056
11.697	2.854779944397603
11.698	2.83975780345832
11.699	2.8253819823586697
11.7	2.8118146829380852
11.701	2.8007311553487892
11.702	2.7906888532197542
11.703	2.781758278492675
11.704	2.774009933109254
11.705	2.7675143190112337
11.706	2.7623419381403154
11.707	2.758563292438208
11.708	2.756248883846641
11.709	2.7554692143073214
11.71	2.756294785761967
11.711	2.761252143564033
11.712	2.767806895127629
11.713000000000001	2.7758806912786236
11.714	2.7853951828428394
11.715	2.7962720206461427
11.716000000000001	2.8084328555144076
11.717	2.8217993382734434
11.718	2.836293119749123
11.719	2.8518358507672987
11.72	2.8683491821538527
11.721	2.8885763195407623
11.722	2.909446355626138
11.722999999999999	2.930709937914245
11.724	2.9521177139093875
11.725	2.9734203311157543
11.725999999999999	2.994368437037649
11.727	3.0147126791793726
11.728	3.034203705045118
11.729	3.052592162139188
11.73	3.069628697965877
11.731	3.0809914622562213
11.732	3.0907504183345447
11.733	3.098903031751984
11.734	3.1054467680596347
11.735	3.110379092808636
11.736	3.1136974715501164
11.737	3.115399369835189
11.738	3.115482253214984
11.739	3.1139435872406223
11.74	3.110780837463232
11.741	3.1049878674231306
11.742	3.097626569046525
11.743	3.088755232248856
11.744	3.078432146945528
11.745000000000001	3.0667156030519336
11.746	3.0536638904835294
11.747	3.039335299155712
11.748000000000001	3.0237881189838673
11.749	3.0070806398834655
11.75	2.989271151769896
11.751	2.965549907592193
11.752	2.9411382667755253
11.753	2.9163895517788117
11.754	2.891657085060842
11.754999999999999	2.8672941890804475
11.756	2.8436541862964195
11.757	2.8210903991676743
11.758	2.799956150153001
11.759	2.7806047617111984
11.76	2.763389556301169
11.761	2.7547429487950024
11.762	2.7485707393949976
11.763	2.744857820716779
11.764	2.7435890853759357
11.765	2.744749425988074
11.766	2.7483237351687917
11.767	2.7542969055336917
11.768	2.762653829698393
11.769	2.7733794002784675
11.77	2.7864585098895316
11.771	2.807035156947524
11.772	2.829622455188869
11.773	2.853892624150398
11.774000000000001	2.8795178833689548
11.775	2.906170452381244
11.776	2.933522550724107
11.777000000000001	2.9612463979343904
11.778	2.9890142135487907
11.779	3.0164982171041546
11.780000000000001	3.0433706281373256
11.781	3.065434129763347
11.782	3.0864649952996097
11.783	3.1063699616417986
11.784	3.12505576568563
11.785	3.1424291443267234
11.786	3.158396834460796
11.786999999999999	3.172865572983534
11.788	3.185742096790644
11.789	3.1969331427777634
11.79	3.206345447840602
11.791	3.214210721996583
11.792	3.2200910336789264
11.793	3.223873424442622
11.794	3.2254449358426447
11.795	3.224692609433963
11.796	3.2215034867715553
11.797	3.215764609410384
11.798	3.207363018905443
11.799	3.196185756811699
11.8	3.182119864684098
11.801	3.1543229768516556
11.802	3.124061809199939
11.803	3.0918736703884684
11.804	3.0582958690769395
11.805	3.023865713924876
11.806000000000001	2.989120513591797
11.807	2.9545975767374055
11.808	2.9208342120212207
11.809000000000001	2.888367728102766
11.81	2.8577354336417375
11.811	2.837072073602591
11.812000000000001	2.8188570696547943
11.813	2.8031672797728455
11.814	2.790079561931142
11.815	2.7796707741041167
11.815999999999999	2.772017774266203
11.817	2.767197420391828
11.818	2.7652865704554404
11.818999999999999	2.7663620824314634
11.82	2.770500814294339
11.821	2.7839411031234316
11.822	2.8002249048121763
11.823	2.819055654358984
11.824	2.840136786762163
11.825	2.863171737020121
11.826	2.8878639401312785
11.827	2.913916831093924
11.828	2.9410338449064746
11.829	2.9689184165673574
11.83	2.9972739810748483
11.831	3.023804560205949
11.832	3.050334178739379
11.833	3.076687448232295
11.834	3.102688980241993
11.835	3.1281633863257676
11.836	3.1529352780407787
11.837	3.1768292669443214
11.838000000000001	3.1996699645936855
11.839	3.221281982546039
11.84	3.2414899323586734
11.841000000000001	3.2619544362896282
11.842	3.2805528218195223
11.843	3.2969984271298403
11.844	3.311004590402029
11.845	3.3222846498175524
11.846	3.330551943557817
11.847	3.335519809804292
11.847999999999999	3.336901586738424
11.849	3.3344106125416517
11.85	3.3277602253954304
11.850999999999999	3.301686148501452
11.852	3.2717870692620576
11.853	3.2386840600999967
11.854	3.2029981934378626
11.855	3.1653505416982295
11.856	3.126362177303875
11.857	3.0866541726773775
11.858	3.0468476002413087
11.859	3.007563532418454
11.86	2.969423041631386
11.861	2.940388077924835
11.862	2.913293934425342
11.863	2.8883167818814277
11.864	2.8656327910416284
11.865	2.8454181326546
11.866	2.827848977468874
11.867	2.8131014962330023
11.868	2.8013518596956115
11.869	2.792776238605247
11.870000000000001	2.7875508037104777
11.871	2.792733680232627
11.872	2.8012019962976638
11.873000000000001	2.812714834504324
11.874	2.8270312774512796
11.875	2.84391040773726
11.876	2.8631113079609785
11.877	2.884393060721187
11.878	2.907514748616521
11.879	2.9322354542457307
11.879999999999999	2.9583142602075276
11.881	2.985149049469178
11.882	3.0128819951475507
11.883	3.0412940707281626
11.884	3.0701662496965354
11.885	3.099279505538035
11.886	3.128414811738183
11.887	3.1573531417825
11.888	3.1858754691563527
11.889	3.2137627673452624
11.89	3.240796009834746
11.891	3.2696290594995596
11.892	3.2969958859273922
11.893	3.3225033480953092
11.894	3.345758304980243
11.895	3.3663676155592617
11.896	3.383938138809417
11.897	3.3980767337076685
11.898	3.408390259231073
11.899000000000001	3.414485574356659
11.9	3.415969538061428
11.901	3.396190837651869
11.902000000000001	3.3719998475131137
11.903	3.3439887703598794
11.904	3.312749808906757
11.905000000000001	3.2788751658683144
11.906	3.242957043959304
11.907	3.205587645894298
11.908	3.1673591743879266
11.909	3.128863832154752
11.91	3.0906938219095426
11.911	3.0594623483160235
11.911999999999999	3.0293757029306216
11.913	3.000661179258879
11.914	2.9735460708064876
11.915	2.948257671078986
11.916	2.925023273581926
11.917	2.904070171820981
11.918	2.885625659301698
11.919	2.8699170295296423
11.92	2.8571715760104612
11.921	2.853227260686191
11.922	2.8523606681146454
11.923	2.8544590512901173
11.924	2.859409663206892
11.925	2.8670997568592744
11.926	2.877416585241527
11.927	2.89024740134795
11.928	2.905479458172862
11.929	2.9230000087104986
11.93	2.9426963059551734
11.931000000000001	2.966970465073403
11.932	2.9930424609979847
11.933	3.020647130834027
11.934000000000001	3.0495193116866486
11.935	3.0793938406608126
11.936	3.1100055548616363
11.937000000000001	3.141089291394241
11.938	3.172379887363583
11.939	3.2036121798747828
11.94	3.234521006032907
11.941	3.267987793336295
11.942	3.3004100860486068
11.943	3.331332018826895
11.943999999999999	3.3602977263281524
11.945	3.386851343209417
11.946	3.4105370041275873
11.947	3.4308988437397057
11.948	3.447480996702791
11.949	3.4598275976737765
11.95	3.4674827813096885
11.951	3.4536550118926828
11.952	3.4352141350833847
11.953	3.4126943261675433
11.954	3.3866297604308766
11.955	3.3575546131592464
11.956	3.3260030596383774
11.957	3.2925092751539773
11.958	3.2576074349919333
11.959	3.221831714437956
11.96	3.1857162887777486
11.961	3.15412424046802
11.962	3.1229984796133117
11.963000000000001	3.092610823488986
11.964	3.0632330893705673
11.965	3.035137094533418
11.966000000000001	3.008594656252908
11.967	2.9838775918045486
11.968	2.9612577184637074
11.969	2.9410068535058005
11.97	2.923396814206215
11.971	2.9137178481195956
11.972	2.9069191949525135
11.972999999999999	2.902968524690739
11.974	2.901833507320043
11.975	2.9034818128262
11.975999999999999	2.9078811111949747
11.977	2.9149990724121535
11.978	2.9248033664634807
11.979	2.9372616633347373
11.98	2.952341633011722
11.981	2.974085785391017
11.982	2.9981399905529544
11.983	3.024224958488754
11.984	3.052061399189496
11.985	3.081370022646397
11.986	3.111871538850685
11.987	3.143286657793423
11.988	3.1753360894658385
11.989	3.20774054385916
11.99	3.2402207309644457
11.991	3.272497360772925
11.992	3.304291143275827
11.993	3.3353227884642096
11.994	3.3653130063293033
11.995000000000001	3.3939825068623306
11.996	3.421052000054361
11.997	3.4462421958966196
11.998000000000001	3.4692738043803177
11.999	3.489867535496546
12.	3.5077440992365196

==> anc/Fig5-S_chi1.dat <==
9.	0.009982556872392304
9.001	0.009993788392129648
9.002	0.010005046053228795
9.003	0.010016329877362146
9.004	0.010027639886202163
9.005	0.010038976101421309
9.006	0.010050338544691983
9.007	0.01006172723768665
9.008	0.010073142202077747
9.009	0.010084583459537739
9.01	0.010096051031739026
9.011	0.01010754494035407
9.012	0.010119065207055333
9.013	0.010130611853515216
9.014	0.01014218490140618
9.015	0.010153784372400687
9.016	0.01016541028817114
9.017	0.010177062670389996
9.018	0.010188741540729723
9.019	0.010200446920862716
9.02	0.01021217883246144
9.021	0.0102239281702183
9.022	0.010235704635936059
9.023	0.010247508804437486
9.024	0.01025934125054533
9.025	0.010271202549082358
9.026	0.010283093274871279
9.027	0.010295014002734859
9.028	0.010306965307495869
9.029	0.010318947763977016
9.03	0.010330961947001066
9.031	0.010343038517697958
9.032	0.010355146141170673
9.033	0.010367283568829428
9.034	0.010379449552084433
9.035	0.01039164284234584
9.036	0.010403862191023861
9.037	0.010416106349528715
9.038	0.010428374069270545
9.039	0.010440664101659568
9.04	0.010452975198105978
9.041	0.01046526326084987
9.042	0.010477572487390913
9.043	0.010489904226058722
9.044	0.01050225982518291
9.045	0.010514640633093028
9.046	0.01052704799811869
9.047	0.010539483268589514
9.048	0.010551947792835048
9.049	0.010564442919184907
9.05	0.010576969995968707
9.051	0.01058955484358225
9.052	0.010602172855133369
9.053	0.010614823895796148
9.054	0.010627507830744606
9.055	0.01064022452515283
9.056	0.01065297384419488
9.057	0.010665755653044843
9.058	0.010678569816876737
9.059	0.010691416200864647
9.06	0.010704294670182659
9.061	0.010717203024669265
9.062	0.010730143320005926
9.063	0.010743115546538578
9.064	0.010756119694613089
9.065	0.010769155754575394
9.066	0.01078222371677143
9.067	0.010795323571547064
9.068	0.010808455309248231
9.069	0.010821618920220868
9.07	0.010834814394810842
9.071	0.010848038888511293
9.072	0.01086129539833019
9.073	0.01087458408642273
9.074	0.01088790511494404
9.075	0.010901258646049317
9.076	0.010914644841893757
9.077	0.010928063864632485
9.078	0.010941515876420702
9.079	0.010955001039413603
9.08	0.010968519515766313
9.081	0.010982070448396145
9.082	0.010995655080468174
9.083	0.011009273635909518
9.084	0.01102292633864737
9.085	0.011036613412608918
9.086	0.01105033508172128
9.087	0.01106409156991165
9.088	0.01107788310110719
9.089	0.011091709899235096
9.09	0.01110557218822248
9.091	0.011119475385848029
9.092	0.011133414207408564
9.093	0.01114738856205232
9.094	0.011161398358927613
9.095	0.011175443507182754
9.096	0.011189523915965983
9.097	0.011203639494425613
9.098	0.011217790151709955
9.099	0.011231975796967249
9.1	0.011246196339345808
9.101	0.011260443042173567
9.102	0.011274724984408253
9.103	0.011289042599187298
9.104	0.0113033963196481
9.105	0.01131778657892809
9.106	0.011332213810164615
9.107	0.011346678446495105
9.108	0.01136118092105699
9.109	0.011375721666987616
9.11	0.011390301117424412
9.111	0.011404927542431156
9.112	0.011419593063253616
9.113	0.011434297638063987
9.114	0.011449041225034462
9.115	0.011463823782337158
9.116	0.011478645268144272
9.117	0.011493505640627996
9.118	0.011508404857960449
9.119	0.011523342878313825
9.12	0.011538319659860291
9.121	0.011553329622274018
9.122	0.011568378597891693
9.123	0.011583466880552062
9.124	0.011598594764093865
9.125	0.011613762542355766
9.126	0.011628970509176507
9.127	0.01164421895839483
9.128	0.011659508183849398
9.129	0.011674838479378953
9.13	0.01169021013882224
9.131	0.011705624643883698
9.132	0.011721081028544425
9.133	0.011736579514651273
9.134	0.01175212032405112
9.135	0.01176770367859076
9.136	0.011783329800117074
9.137	0.011798998910476937
9.138	0.011814711231517144
9.139	0.011830466985084576
9.14	0.01184626639302611
9.141	0.01186211492306748
9.142	0.011878007233244567
9.143	0.011893943227472196
9.144	0.0119099228096651
9.145	0.011925945883738104
9.146	0.011942012353606027
9.147	0.011958122123183606
9.148	0.011974275096385665
9.149	0.011990471177126994
9.15	0.01200671026932242
9.151	0.012022980576843995
9.152	0.012039294412742717
9.153	0.012055652390026907
9.154	0.012072055121704794
9.155	0.012088503220784698
9.156	0.012104997300274938
9.157	0.012121537973183742
9.158	0.012138125852519431
9.159	0.012154761551290324
9.16	0.012171445682504651
9.161	0.012188190328298308
9.162	0.012204983937453395
9.163	0.0122218264278795
9.164	0.012238717717486304
9.165	0.012255657724183452
9.166	0.012272646365880626
9.167	0.01228968356048741
9.168	0.012306769225913484
9.169	0.012323903280068528
9.17	0.012341085640862129
9.171	0.012358309241944393
9.172	0.012375581408773031
9.173	0.012392902482546087
9.174	0.012410272804461699
9.175	0.012427692715718005
9.176	0.01244516255751305
9.177	0.012462682671044974
9.178	0.012480253397511914
9.179	0.012497875078111913
9.18	0.012515548054043112
9.181	0.012533271499204414
9.182	0.012551046992838566
9.183	0.01256887494688902
9.184	0.012586755773299318
9.185	0.012604689884013007
9.186	0.012622677690973538
9.187	0.012640719606124454
9.188	0.012658816041409301
9.189	0.012676967408771528
9.19	0.01269517412015468
9.191	0.012713446520550795
9.192	0.01273177448685189
9.193	0.012750157828998573
9.194	0.01276859635693145
9.195	0.01278708988059103
9.196	0.012805638209917923
9.197	0.0128242411548527
9.198	0.01284289852533597
9.199	0.01286161013130824
9.2	0.012880375782710118
9.201	0.012899178829667533
9.202	0.012918036539500197
9.203	0.012936949719713245
9.204	0.01295591917781181
9.205	0.012974945721300927
9.206	0.01299403015768573
9.207	0.013013173294471351
9.208	0.013032375939162826
9.209	0.013051638899265288
9.21	0.01307096298228387
9.211	0.013090363619128619
9.212	0.013109826107632686
9.213	0.0131293503690342
9.214	0.013148936324571328
9.215	0.013168583895482129
9.216	0.013188293003004769
9.217	0.01320806356837741
9.218	0.013227895512838116
9.219	0.01324778875762505
9.22	0.013267743223976378
9.221	0.013287748784113098
9.222	0.013307816017321773
9.223	0.013327945453871908
9.224	0.013348137624032896
9.225	0.01336839305807424
9.226	0.013388712286265446
9.227	0.013409095838875906
9.228	0.013429544246175124
9.229	0.013450058038432565
9.23	0.013470637745917738
9.231	0.013491284340553363
9.232	0.013511997884188746
9.233	0.013532778880326522
9.234	0.013553627832469217
9.235	0.013574545244119466
9.236	0.013595531618779903
9.237	0.013616587459953054
9.238	0.013637713271141556
9.239	0.013658909555848042
9.24	0.013680176817575038
9.241	0.013701527997977617
9.242	0.013722950408578558
9.243	0.013744443799052961
9.244	0.013766007919076045
9.245	0.013787642518322986
9.246	0.013809347346469
9.247	0.01383112215318919
9.248	0.013852966688158769
9.249	0.01387488070105296
9.25	0.013896863941546857
9.251	0.013918892282363307
9.252	0.013940990797217924
9.253	0.013963160682873827
9.254	0.01398540313609426
9.255	0.014007719353642457
9.256	0.014030110532281545
9.257	0.014052577868774762
9.258	0.014075122559885309
9.259	0.014097745802376428
9.26	0.014120448793011236
9.261	0.014143255026604448
9.262	0.014166142050470775
9.263	0.014189109709976276
9.264	0.014212157850487133
9.265	0.01423528631736953
9.266	0.014258494955989525
9.267	0.014281783611713304
9.268	0.014305152129907047
9.269	0.014328600355936813
9.27	0.014352128135168786
9.271	0.014375720392206701
9.272	0.014399392797467696
9.273	0.01442314610060659
9.274000000000001	0.014446981051278202
9.275	0.014470898399137217
9.276	0.014494898893838457
9.277	0.014518983285036697
9.278	0.014543152322386751
9.279	0.01456740675554331
9.28	0.014591747334161194
9.281	0.014616174427080112
9.282	0.014640689187849564
9.283	0.01466529238920407
9.284	0.014689984803878155
9.285	0.014714767204606207
9.286	0.014739640364122751
9.287	0.014764605055162307
9.288	0.014789662050459267
9.289	0.014814812122748154
9.29	0.014840056044763444
9.291	0.014865414686942618
9.292	0.014890867506274504
9.293	0.014916414057451022
9.294	0.014942053895164096
9.295	0.014967786574105508
9.296	0.014993611648967177
9.297	0.015019528674441026
9.298	0.01504553720521884
9.299	0.015071636795992535
9.3	0.015097827001454036
9.301	0.015124069113091302
9.302	0.015150403267782126
9.303	0.015176831339200482
9.304	0.0152033552010202
9.305	0.015229976726915253
9.306	0.015256697790559564
9.307	0.015283520265627105
9.308	0.01531044602579171
9.309	0.015337476944727348
9.31	0.015364614896107992
9.311	0.015391898499205674
9.312	0.015419290655090213
9.313	0.01544679101042963
9.314	0.015474399211891804
9.315	0.015502114906144756
9.316	0.015529937739856508
9.317	0.015557867359694935
9.318	0.015585903412328059
9.319	0.015614045544423905
9.32	0.015642293402650345
9.321	0.015670620872615455
9.322	0.01569905492332352
9.323	0.01572759676271892
9.324	0.015756247598745887
9.325	0.015785008639348806
9.326	0.015813881092472067
9.327	0.0158428661660599
9.328	0.015871965068056684
9.329	0.015901179006406807
9.33	0.015930509189054504
9.331	0.01595995554054503
9.332	0.015989520630003667
9.333	0.016019205743156406
9.334	0.016049012165729397
9.335	0.01607894118344879
9.336	0.016108994082040588
9.337	0.016139172147230933
9.338	0.016169476664745924
9.339	0.01619990892031172
9.34	0.01623047019965431
9.341	0.01626120028736554
9.342	0.016292059637041282
9.343	0.01632304720114294
9.344	0.01635416193213208
9.345	0.016385402782470262
9.346	0.016416768704618893
9.347	0.016448258651039542
9.348	0.01647987157419377
9.349	0.01651160642654298
9.35	0.01654346216054874
9.351	0.016575369068442813
9.352	0.01660739892414245
9.353	0.016639554841335266
9.354	0.016671839933708823
9.355	0.01670425731495074
9.356	0.01673681009874846
9.357	0.016769501398789598
9.358	0.016802334328761777
9.359	0.01683531200235244
9.36	0.016868437533249202
9.361	0.016901774461393786
9.362	0.01693526181202231
9.363	0.016968899036625185
9.364	0.017002685586692805
9.365	0.017036620913715394
9.366	0.01707070446918335
9.367	0.017104935704587085
9.368	0.017139314071416813
9.369	0.017173839021162936
9.37	0.017208510005315796
9.371	0.017243287407973838
9.372	0.017278212115739967
9.373	0.017313285947825312
9.374	0.017348510723441
9.375	0.01738388826179797
9.376	0.017419420382107354
9.377	0.017455108903580287
9.378	0.017490955645427703
9.379	0.017526962426860734
9.38	0.017563131067090513
9.381	0.01759946142739495
9.382	0.01763595740358081
9.383	0.017672620933521767
9.384	0.017709453955091565
9.385	0.01774645840616374
9.386	0.01778363622461204
9.387	0.017820989348310196
9.388	0.01785851971513176
9.389	0.017896229262950467
9.39	0.01793411992964006
9.391	0.017972249772263697
9.392	0.01801056120834249
9.393	0.018049052774587186
9.394	0.018087723007708303
9.395	0.018126570444416585
9.396	0.018165593621422768
9.397	0.01820479107543738
9.398	0.018244161343171153
9.399000000000001	0.018283702961334834
9.4	0.018323414466638942
9.401	0.018363187680670984
9.402	0.018403134322848087
9.403	0.018443259397464218
9.404	0.018483567908813125
9.405	0.018524064861188776
9.406	0.018564755258885134
9.407	0.018605644106195952
9.408	0.018646736407415196
9.409	0.018688037166836827
9.41	0.0187295513887546
9.411	0.018771386965344153
9.412	0.01881343977738859
9.413	0.018855708593552456
9.414	0.018898192182500533
9.415	0.01894088931289752
9.416	0.018983798753408197
9.417	0.019026919272697108
9.418	0.019070249639429035
9.419	0.019113788622268753
9.42	0.01915753498988081
9.421	0.01920141221508974
9.422	0.019245498925784824
9.423	0.019289798454014864
9.424	0.019334314131828897
9.425	0.01937904929127596
9.426	0.01942400726440486
9.427	0.01946919138326462
9.428	0.019514604979904298
9.429	0.019560251386372678
9.43	0.0196061339347188
9.431	0.019652256966297684
9.432	0.019698622742682248
9.433	0.019745234534751223
9.434	0.019792095613383586
9.435	0.01983920924945831
9.436	0.019886578713854134
9.437	0.019934207277450024
9.438	0.01998209821112496
9.439	0.020030254785757675
9.44	0.020078680272227145
9.441	0.020127477705245294
9.442	0.020176544545564994
9.443	0.020225878017772318
9.444	0.020275475346453346
9.445	0.02032533375619389
9.446	0.020375450471580025
9.447	0.020425822717197742
9.448	0.020476447717633118
9.449	0.020527322697471966
9.45	0.02057844488130036
9.451	0.020629621374869244
9.452	0.020681051043953205
9.453	0.02073274263549197
9.454	0.020784704896425265
9.455	0.020836946573692536
9.456	0.020889476414233516
9.457	0.020942303164987925
9.458	0.020995435572895217
9.459	0.02104888238489511
9.46	0.02110265234792734
9.461	0.02115692836666584
9.462	0.021211534475301632
9.463	0.021266468865760144
9.464	0.021321729729966894
9.465	0.021377315259847103
9.466	0.021433223647326295
9.467	0.021489453084329993
9.468	0.02154600176278342
9.469	0.02160286787461209
9.47	0.021660049611741533
9.471	0.02171743393230976
9.472	0.021775137003471147
9.473	0.02183316375859287
9.474	0.0218915191310418
9.475	0.021950208054185107
9.476	0.022009235461389963
9.477	0.02206860628602323
9.478	0.02212832546145209
9.479	0.022188397921043608
9.48	0.022248828598164967
9.481	0.022309593650277425
9.482	0.022370728530648035
9.483	0.022432239916638255
9.484	0.022494134485609215
9.485	0.022556418914922376
9.486	0.0226190998819392
9.487	0.022682184064020807
9.488	0.022745678138528666
9.489	0.022809588782824235
9.49	0.02287392267426864
9.491	0.022938895575660576
9.492	0.023004292407079595
9.493	0.02307010717404213
9.494	0.023136333882064968
9.495	0.023202966536664777
9.496	0.023269999143358342
9.497	0.0233374257076621
9.498	0.02340524023509283
9.499	0.02347343673116733
9.5	0.02354200920140202
9.501	0.023610567172943086
9.502	0.02367951243139736
9.503	0.023748862284000687
9.504	0.023818634037989294
9.505	0.0238888450005994
9.506	0.023959512479066865
9.507	0.0240306537806279
9.508	0.02410228621251861
9.509	0.024174427081975224
9.51	0.02424709369623358
9.511	0.024320669784027492
9.512	0.024394784023732116
9.513	0.0244694315152198
9.514	0.02454460735836328
9.515	0.0246203066530353
9.516	0.024696524499108207
9.517	0.024773255996454736
9.518	0.024850496244947635
9.519	0.02492824034445924
9.52	0.025006483394862295
9.521	0.025084955541511533
9.522	0.02516393289664688
9.523	0.025243426617990658
9.524000000000001	0.025323447863265194
9.525	0.025404007790192393
9.526	0.02548511755649458
9.527	0.025566788319893945
9.528	0.025649031238112813
9.529	0.025731857468873083
9.53	0.025815278169897087
9.531	0.025899294768907725
9.532	0.02598392874332325
9.533	0.026069191840562937
9.534	0.026155095808046057
9.535	0.026241652393191428
9.536	0.02632887334341832
9.537	0.026416770406146012
9.538	0.026505355328793313
9.539	0.026594639858779502
9.54	0.026684635743523696
9.541	0.02677572965560976
9.542	0.02686753569455466
9.543	0.02696004288504044
9.544	0.027053240251749135
9.545	0.027147116819362285
9.546	0.027241661612561932
9.547	0.027336863656030122
9.548	0.027432711974448385
9.549	0.027529195592498765
9.55	0.02762630353486331
9.551	0.027723306938358727
9.552	0.02782095622388733
9.553	0.027919283924486605
9.554	0.028018322573193526
9.555	0.02811810470304558
9.556000000000001	0.02821866284708027
9.557	0.02832002953833455
9.558	0.02842223730984592
9.559	0.028525318694651695
9.56	0.028629306225789377
9.561	0.028734905231960345
9.562	0.028841434675042858
9.563	0.028948886312579608
9.564	0.029057251902112724
9.565	0.02916652320118489
9.566	0.029276691967338817
9.567	0.02938774995811661
9.568	0.029499688931060974
9.569	0.02961250064371461
9.57	0.02972617685361962
9.571	0.02984018298832458
9.572	0.029955069034153646
9.573	0.030070858647437054
9.574	0.030187575484504413
9.575	0.030305243201685955
9.576	0.030423885455311925
9.577	0.03054352590171192
9.578	0.03066418819721618
9.579	0.030785895998154948
9.58	0.030908672960857822
9.581	0.031032497756276783
9.582	0.031157441752506898
9.583	0.03128353133226432
9.584	0.031410792878265835
9.585	0.031539252773228284
9.586	0.031668937399867786
9.587	0.03179987314090116
9.588	0.031932086379044995
9.589	0.03206560349701611
9.59	0.03220045087753062
9.591	0.03233760895147914
9.592	0.03247609223230328
9.593	0.032615869281617686
9.594	0.032756908661037754
9.595	0.03289917893217887
9.596	0.033042648656655696
9.597	0.033187286396083614
9.598	0.03333306071207803
9.599	0.03347994016625359
9.6	0.03362789332022568
9.600999999999999	0.033774926380912035
9.602	0.0339230891952132
9.603	0.03407246925533153
9.604	0.03422315405347014
9.605	0.03437523108183217
9.606	0.03452878783261996
9.607	0.034683911798036635
9.608	0.034840690470285346
9.609	0.0349992113415684
9.61	0.035159561904088955
9.611	0.035323822579564665
9.612	0.03548996714707637
9.613	0.035657962315220296
9.614	0.03582777479259267
9.615	0.035999371287788816
9.616	0.03617271850940497
9.617	0.03634778316603736
9.618	0.036524531966281304
9.619	0.03670293161873304
9.62	0.036882948831988484
9.621	0.0370629234366558
9.622	0.03724454761798431
9.623	0.03742788668323622
9.624	0.037613005939673726
9.625	0.03779997069455804
9.626	0.037988846255151365
9.627	0.03817969792871592
9.628	0.0383725910225129
9.629	0.03856759084380452
9.63	0.03876476269985299
9.631	0.03896412575705266
9.632	0.039165794259948754
9.633	0.039369836312219325
9.634	0.03957632001754278
9.635	0.039785313479596435
9.636	0.03999688480205871
9.637	0.04021110208860801
9.638	0.040428033442921646
9.639	0.040647746968678025
9.64	0.04087031076955559
9.641	0.041098502122245716
9.642	0.041329515765108835
9.643	0.04156325560951954
9.644	0.04179962556685115
9.645	0.04203852954847824
9.646	0.04227987146577541
9.647	0.04252355523011595
9.648	0.04276948475287446
9.649000000000001	0.04301756394542554
9.65	0.04326769671914246
9.651	0.04351395813641074
9.652	0.043762434221168725
9.653	0.04401338214836612
9.654	0.04426705909295129
9.655	0.044523722229873934
9.656	0.04478362873408378
9.657	0.04504703578052915
9.658	0.04531420054415977
9.659	0.045585380199925384
9.66	0.04586083192277428
9.661	0.046147017513206434
9.662	0.04643761348270925
9.663	0.04673250096831882
9.664	0.04703156110707277
9.665	0.04733467503600822
9.666	0.04764172389216285
9.667	0.04795258881257269
9.668	0.04826715093427539
9.669	0.04858529139430865
9.67	0.04890689132970846
9.671	0.04922632720729433
9.672	0.04954931845069899
9.673	0.04987607981333527
9.674	0.050206826048617724
9.675	0.05054177190996094
9.676	0.0508811321507777
9.677	0.051225121524482574
9.678	0.05157395478449017
9.679	0.051927846684213234
9.68	0.05228701197706635
9.681000000000001	0.05265151933911266
9.682	0.05302173845428917
9.683	0.05339789292918331
9.684	0.053780206370381896
9.685	0.0541689023844724
9.686	0.05456420457804027
9.687	0.05496633655767297
9.688	0.05537552192995804
9.689	0.055791984301480815
9.69	0.05621594727882882
9.691	0.056657814421075245
9.692	0.057107012415502416
9.693	0.05756314790188059
9.694	0.0580258275199801
9.695	0.05849465790956879
9.696	0.05896924571041696
9.697	0.05944919756229411
9.698	0.05993412010497058
9.699	0.06042361997821416
9.7	0.060917303821795186
9.701	0.061391675733654845
9.702	0.06187084504944034
9.703	0.062355818562972266
9.704	0.06284760306807123
9.705	0.06334720535855523
9.706	0.06385563222824488
9.707	0.06437389047096083
9.708	0.06490298688052101
9.709	0.06544392825074606
9.71	0.06599772137545672
9.711	0.06659198887160409
9.712	0.06719950862968566
9.713	0.06781967436333126
9.714	0.06845187978617188
9.715	0.06909551861183513
9.716	0.06974998455395194
9.717	0.07041467132615335
9.718	0.07108897264206684
9.719	0.07177228221532345
9.72	0.07246399375955422
9.721	0.07313666181702069
9.722	0.07381814588916621
9.723	0.07450946630606828
9.724	0.07521164339780069
9.725	0.07592569749444092
9.725999999999999	0.07665264892606521
9.727	0.07739351802275118
9.728	0.07814932511457245
9.729	0.07892109053160656
9.73	0.0797098346039312
9.731	0.08051583115788062
9.732	0.08134089226992253
9.733	0.08218608351278556
9.734	0.08305247045919384
9.735	0.08394111868187597
9.736	0.0848530937535607
9.737	0.08578946124697193
9.738	0.08675128673483837
9.739	0.08773963578988891
9.74	0.08875557398484717
9.741	0.08986093487651617
9.742	0.0909923331454252
9.743	0.09214715145617162
9.744	0.09332277247335886
9.745	0.09451657886158832
9.746	0.09572595328546357
9.747	0.09694827840958174
9.748	0.09818093689854636
9.749	0.09942131141696108
9.75	0.10066678462942287
9.751	0.10176529569711923
9.752	0.10287272797009489
9.753	0.10399552129497257
9.754	0.10514011551838082
9.755	0.10631295048694842
9.756	0.10752046604729779
9.757	0.10876910204605765
9.758	0.11006529832985462
9.759	0.11141549474531777
9.76	0.11282613113906893
9.761	0.11451004065072286
9.762	0.1162547611495002
9.763	0.11805422379759797
9.764	0.11990235975722252
9.765	0.12179310019058048
9.766	0.12372037625986838
9.767	0.12567811912729282
9.768	0.12766025995506056
9.769	0.12966072990536784
9.77	0.13167346014042142
9.771	0.13343373750577003
9.772	0.1352098128933991
9.773	0.13701129287864575
9.774000000000001	0.13884778403684728
9.775	0.14072889294333124
9.776	0.1426642261734348
9.777	0.14466339030249203
9.778	0.14673599190584063
9.779	0.14889163755880733
9.78	0.15113993383672972
9.781	0.1534823839663196
9.782	0.1559371889835671
9.783	0.1585144465758483
9.784	0.16122425443054003
9.785	0.16407671023500472
9.786	0.16708191167661904
9.787	0.17024995644276072
9.788	0.17359094222079052
9.789	0.17711496669808585
9.79	0.18083212756201875
9.791	0.18565169078572388
9.792	0.1906300907231807
9.793	0.19572293001414814
9.794	0.20088581129838604
9.795	0.20607433721562654
9.796	0.21124411040562938
9.797	0.21635073350815412
9.798	0.22134980916293315
9.799	0.22619694000972618
9.8	0.23084772868829187
9.801	0.23277985258257702
9.802	0.2345770168763573
9.803	0.2363450014976158
9.804	0.23818958637432638
9.805	0.24021655143447204
9.806000000000001	0.2425316766060372
9.807	0.24524074181699365
9.808	0.24844952699532522
9.809	0.2522638120690118
9.81	0.25678937696604204
9.811	0.2645923040191159
9.812	0.27316896151483416
9.813	0.2824760201445436
9.814	0.29247015059954035
9.815	0.30310802357116984
9.816	0.314346309750782
9.817	0.32614167982966613
9.818	0.33845080449917125
9.819	0.3512303544506498
9.82	0.3644370003753858
9.821	0.37612343827007255
9.822	0.3882657059264346
9.823	0.4009358664415612
9.824	0.4142059829124736
9.825	0.42814811843626
9.826	0.4428343361100133
9.827	0.45833669903074775
9.828	0.4747272702955548
9.829	0.4920781130015324
9.83	0.5104612902456852
9.831	0.5298920022943917
9.832	0.5505026213076382
9.833	0.5723686566145822
9.834	0.5955656175444906
9.835	0.6201690134266387
9.836	0.6462543535901704
9.837	0.6738971473643588
9.838	0.703172904078435
9.839	0.7341571330616864
9.84	0.766925343643234
9.841	0.7930100446202586
9.842	0.8215475034621533
9.843	0.8531309871060546
9.844	0.888353762489247
9.845	0.9278090965490415
9.846	0.9720902562225355
9.847	1.0217905084470316
9.848	1.0775031201598708
9.849	1.1398213582980932
9.85	1.2093384897990282
9.850999999999999	1.3188050313555535
9.852	1.4347080759218631
9.853	1.5556919662071675
9.854	1.6804010449212912
9.855	1.8074796547740855
9.856	1.9355721384747206
9.857	2.0633228387330456
9.858	2.1893760982589052
9.859	2.312376259761474
9.86	2.4309676659506025
9.861	2.528334038998097
9.862	2.6195173494565513
9.863	2.704098947341099
9.864	2.7816601826668275
9.865	2.8517824054484153
9.866	2.9140469657009627
9.867	2.968035213439513
9.868	3.01332849867883
9.869	3.0495081714339713
9.87	3.076155581719894
9.871	3.0766854808219417
9.872	3.0678256113470708
9.873	3.0501371171726457
9.874	3.024181142175967
9.875	2.9905188302344827
9.876	2.949711325225508
9.877	2.902319771026308
9.878	2.8489053115144065
9.879	2.790029090567079
9.88	2.7262522520615624
9.881	2.657633220052217
9.882	2.5852663261075843
9.883	2.509743181973092
9.884	2.431655399394029
9.885	2.351594590116102
9.886	2.270152365884602
9.887	2.1879203384448123
9.888	2.1054901195424534
9.889	2.0234533209228083
9.89	1.9424015543311632
9.891	1.8715585636001228
9.892	1.8023606688676665
9.893	1.734876322358687
9.894	1.6691739762984361
9.895	1.6053220829118038
9.896	1.5433890944236937
9.897	1.4834434630593372
9.898	1.4255536410436345
9.899000000000001	1.3697880806015001
9.9	1.3162152339581437
9.901	1.2682752844080891
9.902	1.222460605769183
9.903	1.1786353029288084
9.904	1.1366634807745801
9.905	1.0964092441938786
9.906	1.0577366980740956
9.907	1.020509947302828
9.908	0.9845930967674654
9.909	0.9498502513554063
9.91	0.9161455159542335
9.911	0.8803910760915299
9.912	0.8455818602181329
9.913	0.8117608774252506
9.914	0.7789711368039047
9.915	0.7472556474451798
9.916	0.7166574184401069
9.917	0.687219458879879
9.918	0.6589847778555254
9.919	0.6319963844580837
9.92	0.6062972877787342
9.921	0.5835307183406173
9.922	0.5620424806855783
9.923	0.5417786007876804
9.924	0.5226851046208717
9.925	0.5047080181591084
9.926	0.4877933673764415
9.927	0.47188717824682547
9.928	0.45693547674422164
9.929	0.44288428884267034
9.93	0.42967964051613144
9.931000000000001	0.41731971500694
9.932	0.40569521997419017
9.933	0.39474902034527865
9.934	0.3844239810476249
9.935	0.37466296700863144
9.936	0.3654088431557523
9.937	0.356604474416389
9.938	0.3481927257179464
9.939	0.34011646198787376
9.94	0.3323185481535751
9.941	0.3235738380390067
9.942	0.31506399622679093
9.943	0.30680267619605556
9.944	0.29880353142593
9.945	0.29108021539558626
9.946	0.28364638158415323
9.947	0.2765156834707744
9.948	0.26970177453458133
9.949	0.26321830825474185
9.95	0.2570789381103869
9.951	0.2519926934313828
9.952	0.24723570785520615
9.953	0.2427794908700376
9.954	0.2385955519640601
9.955	0.2346554006254785
9.956	0.2309305463424752
9.957	0.22739249860323418
9.958	0.224012766895958
9.959	0.22076286070883033
9.96	0.2176142895300357
9.961	0.21402343355799258
9.962	0.21050815152762462
9.963	0.20707117288407842
9.964	0.20371522707249465
9.965	0.2004430435380318
9.966	0.1972573517258304
9.967	0.1941608810810316
9.968	0.191156361048793
9.969	0.18824652107425555
9.97	0.18543409060256094
9.971	0.1828204069151933
9.972	0.18030361538846185
9.973	0.17788046923500422
9.974	0.1755477216674709
9.975	0.17330212589849936
9.975999999999999	0.1711404351407315
9.977	0.16905940260680552
9.978	0.16705578150937073
9.979	0.16512632506106523
9.98	0.1632677864745276
9.981	0.16147997330884234
9.982	0.1597563993183067
9.983	0.15809363260365455
9.984	0.15648824126562838
9.985	0.15493679340496186
9.986	0.15343585712238905
9.987	0.15198200051865193
9.988	0.15057179169448448
9.989	0.1492017987506209
9.99	0.14786858978780276
9.991	0.14648887274004407
9.992	0.14514391588490355
9.993	0.14383512733322693
9.994	0.14256391519585265
9.995	0.14133168758362166
9.996	0.14013985260737277
9.997	0.13898981837795113
9.998	0.1378829930061955
9.999	0.13682078460294497
10.	0.13580460127904417
10.001	0.13490511753475382
10.002	0.1340502771284964
10.003	0.1332372902081206
10.004	0.13246336692147057
10.005	0.1317257174163906
10.006	0.13102155184072906
10.007	0.1303480803423302
10.008	0.1297025130690397
10.009	0.12908206016870216
10.01	0.12848393178916545
10.011	0.1278537346021097
10.012	0.1272434097149478
10.013	0.12665329475893147
10.014	0.12608372736530915
10.015	0.1255350451653295
10.016	0.12500758579024399
10.017	0.12450168687130118
10.018	0.12401768603974983
10.019	0.12355592092684117
10.02	0.12311672916382392
10.021	0.12271079691098075
10.022	0.12232748608695101
10.023	0.12196650713940574
10.024000000000001	0.12162757051601611
10.025	0.12131038666445508
10.026	0.12101466603239376
10.027	0.12074011906750393
10.028	0.1204864562174569
10.029	0.12025338792992532
10.03	0.12004062465258049
10.031	0.11984826792048023
10.032	0.11967561339164474
10.033	0.11952234781147957
10.034	0.1193881579253904
10.035	0.11927273047878363
10.036	0.1191757522170649
10.036999999999999	0.11909690988564013
10.038	0.11903589022991515
10.039	0.11899237999529606
10.04	0.11896606592718867
10.041	0.1189528746284433
10.042	0.11895648087444909
10.043	0.11897679929803952
10.044	0.1190137445320482
10.045	0.11906723120930851
10.046	0.11913717396265404
10.047	0.11922348742491848
10.048	0.11932608622893502
10.049	0.11944488500753733
10.05	0.1195797983935592
10.051	0.11972236095446001
10.052	0.11988137527119708
10.053	0.12005726385935415
10.054	0.12025044923451408
10.055	0.12046135391226058
10.056000000000001	0.12069040040817752
10.057	0.12093801123784752
10.058	0.12120460891685442
10.059	0.12149061596078163
10.06	0.12179645488521319
10.061	0.12213777929888651
10.062	0.12249885752767563
10.063	0.12287918899060983
10.064	0.12327827310671632
10.065	0.12369560929502439
10.066	0.12413069697456339
10.067	0.12458303556436034
10.068	0.12505212448344463
10.068999999999999	0.1255374631508448
10.07	0.1260385509855904
10.071	0.1265311977774937
10.072	0.12704002830990255
10.073	0.12756597773695041
10.074	0.12810998121276793
10.075	0.1286729738914885
10.076	0.12925589092724565
10.077	0.12985966747416983
10.078	0.13048523868639453
10.079	0.13113353971805342
10.08	0.1318055057232767
10.081	0.1325016501671227
10.082	0.13322335544971414
10.083	0.13397158228209463
10.084	0.1347472913753116
10.085	0.1355514434404126
10.086	0.13638499918844096
10.087	0.1372489193304442
10.088000000000001	0.1381441645774701
10.089	0.13907169564056168
10.09	0.14003247323076656
10.091	0.14108380365694223
10.092	0.14216688714760964
10.093	0.14327926952909528
10.094	0.14441849662773135
10.095	0.14558211426985024
10.096	0.14676766828177817
10.097	0.14797270448984748
10.098	0.14919476872039067
10.099	0.15043140679973369
10.1	0.15168016455420905
10.100999999999999	0.15279692527806882
10.102	0.15392948293772832
10.103	0.15508396896751855
10.104	0.15626651480177658
10.105	0.15748325187483966
10.106	0.1587403116210385
10.107	0.16004382547471027
10.108	0.1613999248701925
10.109	0.16281474124181544
10.11	0.16429440602391646
10.111	0.1660356522415003
10.112	0.16784245812667375
10.113	0.1697094035022194
10.114	0.17163106819092022
10.115	0.17360203201554883
10.116	0.17561687479888816
10.117	0.1776701763637214
10.118	0.17975651653282076
10.119	0.18187047512896937
10.120000000000001	0.18400663197495054
10.121	0.18592699577181396
10.122	0.18787281268356346
10.123	0.18985275775247687
10.124	0.19187550602083564
10.125	0.19394973253091044
10.126	0.1960841123249826
10.127	0.19828732044533393
10.128	0.20056803193423445
10.129	0.2029349218339658
10.13	0.20539666518681027
10.131	0.2079568568260073
10.132	0.21062955989432502
10.133	0.21342375732549754
10.134	0.21634843205326432
10.135	0.21941256701134917
10.136	0.2226251451334913
10.137	0.22599514935343104
10.138	0.22953156260489055
10.139	0.23324336782160987
10.14	0.2371395479373302
10.141	0.24197420594394561
10.142	0.24696604592561888
10.143	0.2520788920246889
10.144	0.25727656838346724
10.145	0.26252289914429255
10.146	0.267781708449504
10.147	0.27301682044141246
10.148	0.27819205926235707
10.149000000000001	0.28327124905467654
10.15	0.2882182139606824
10.151	0.29086898841600206
10.152000000000001	0.29344414322160306
10.153	0.2960364594717279
10.154	0.2987387182606328
10.155	0.30164370068256924
10.156	0.3048441878317947
10.157	0.30843296080254945
10.158	0.3125028006890904
10.159	0.317146488585678
10.16	0.32245680558654727
10.161	0.3320155778549443
10.161999999999999	0.3422150841392257
10.163	0.3529366482567544
10.164	0.3640615940248355
10.165	0.37547124526083114
10.166	0.3870469257821054
10.167	0.3986699594059604
10.168	0.41022166994976006
10.169	0.4215833812308678
10.17	0.43263641706658645
10.171	0.4384517959508136
10.172	0.4440126806803361
10.173	0.44949192872844523
10.174	0.45506239756846184
10.175	0.46089694467370734
10.176	0.4671684275174721
10.177	0.4740497035730771
10.178	0.48171363031384734
10.179	0.49033306521306674
10.18	0.500080865744059
10.181000000000001	0.5114304920697097
10.182	0.5242359806289147
10.183	0.5386519705501824
10.184	0.5548331009620022
10.185	0.5729340109928972
10.186	0.5931093397712929
10.187	0.615513726425709
10.188	0.6403018100846811
10.189	0.667628229876611
10.19	0.6976476249300295
10.191	0.7225707320353689
10.192	0.7509775412856867
10.193	0.7835041404360652
10.193999999999999	0.820786617241545
10.195	0.8634610594572478
10.196	0.9121635548380634
10.197	0.9675301911391037
10.198	1.0301970561155271
10.199	1.1008002375221528
10.2	1.179975823114126
10.201	1.3027106581324974
10.202	1.4332082087560416
10.203	1.570022698649964
10.204	1.7117083514795155
10.205	1.8568193909091866
10.206	2.0039100406042207
10.207	2.1515345242298753
10.208	2.2982470654506195
10.209	2.442601887931712
10.21	2.5831532153383927
10.211	2.6985394413005848
10.212	2.808437639520203
10.213000000000001	2.912609053664518
10.214	3.010814927400248
10.215	3.1028165043946734
10.216	3.188375028314883
10.217	3.2672517428281007
10.218	3.3392078916011356
10.219	3.404004718301223
10.22	3.461403466595548
10.221	3.5021839724863453
10.222	3.535633215042714
10.223	3.5620567656690363
10.224	3.581760195769559
10.225	3.5950490767486754
10.225999999999999	3.6022289800107266
10.227	3.60360547696005
10.228	3.5994841390009817
10.229	3.5901705375378703
10.23	3.5759702439750267
10.231	3.5569387816356755
10.232	3.533646924434464
10.233	3.506415398204844
10.234	3.4755649287804133
10.235	3.44141624199463
10.236	3.4042900636809277
10.237	3.3645071196729406
10.238	3.3223881358041076
10.239	3.278253837907851
10.24	3.23242495181783
10.241	3.1949947412092445
10.242	3.155919119053039
10.243	3.114926536162139
10.244	3.071745443349268
10.245000000000001	3.02610429142713
10.246	2.9777315312086765
10.247	2.926355613506618
10.248	2.8717049891337436
10.249	2.813508108902735
10.25	2.7514934236265884
10.251	2.6707467793559547
10.252	2.5865266622571466
10.253	2.4994489537348903
10.254	2.4101295351934664
10.255	2.3191842880371394
10.256	2.227229093670659
10.257	2.1348798334982932
10.258	2.042752388924468
10.259	1.9514626413534493
10.26	1.8616264721899891
10.261	1.782413537525975
10.262	1.7053675334909473
10.263	1.630585930902478
10.264	1.5581662005777273
10.265	1.4882058133338716
10.266	1.4208022399884583
10.267	1.3560529513586597
10.268	1.2940554182616666
10.269	1.2349071115149983
10.27	1.1787055019358408
10.271	1.1292175558803677
10.272	1.0826488549580655
10.273	1.0388744763171145
10.274000000000001	0.9977694971057149
10.275	0.9592089944722837
10.276	0.9230680455650164
10.277000000000001	0.889221727532126
10.278	0.8575451175220035
10.279	0.8279132926828577
10.28	0.8002013301629597
10.281	0.7743870145171291
10.282	0.7502364907958268
10.283	0.7276186114559675
10.284	0.7064022289544775
10.285	0.686456195748394
10.286	0.6676493642946404
10.286999999999999	0.6498505870501793
10.288	0.6329287164719435
10.289	0.6167526050169552
10.29	0.6011911051421461
10.291	0.5834592893505837
10.292	0.5662406252018757
10.293	0.5495648003016715
10.294	0.5334615022556242
10.295	0.5179604186694722
10.296	0.5030912371488674
10.297	0.48888364529946643
10.298	0.47536733072700094
10.299	0.4625719810371263
10.3	0.450527283835503
10.301	0.4407930871705935
10.302	0.4317761812087888
10.303	0.4234135165592263
10.304	0.4156420438310872
10.305	0.4083987136335078
10.306000000000001	0.4016204765756281
10.307	0.3952442832666237
10.308	0.3892070843156339
10.309	0.3834458303318103
10.31	0.37789747192429485
10.311	0.3713744788703943
10.312	0.36500643296456114
10.313	0.35879843516938237
10.314	0.35275558644747795
10.315	0.3468829877614348
10.316	0.34118574007384067
10.317	0.33566894434731387
10.318	0.33033770154444203
10.318999999999999	0.3251971126278231
10.32	0.32025227856004634
10.321	0.3156923193185967
10.322	0.3113271641836259
10.323	0.30715076145015674
10.324	0.30315705941323423
10.325	0.29934000636788083
10.326	0.29569355060912034
10.327	0.29221164043199577
10.328	0.28888822413153065
10.329	0.28571725000274956
10.33	0.2826926663406938
10.331	0.27981244342086425
10.332	0.27706626380141725
10.333	0.2744478320210001
10.334	0.27195085261824536
10.335	0.2695690301317865
10.336	0.2672960691002696
10.337	0.26512567406232784
10.338000000000001	0.26305154955659527
10.339	0.26106740012171675
10.34	0.25916693029632615
10.341	0.25722602709748715
10.342	0.25536335304126095
10.343	0.2535797531221447
10.344	0.25187607233462556
10.345	0.2502531556731912
10.346	0.248711848132338
10.347	0.2472529947065535
10.348	0.24587744039032589
10.349	0.2445860301781506
10.35	0.2433796090645156
10.350999999999999	0.24228999369594742
10.352	0.24128518034507856
10.353	0.24036413693658276
10.354	0.2395258313951284
10.355	0.2387692316453843
10.356	0.2380933056120234
10.357	0.23749702121971444
10.358	0.23697934639312673
10.359	0.2365392490569323
10.36	0.23617569713580036
10.361	0.23593189180717256
10.362	0.23575988693974978
10.363	0.23565596965500343
10.364	0.2356164270744054
10.365	0.23563754631942765
10.366	0.23571561451154202
10.367	0.23584691877222064
10.368	0.2360277462229349
10.369	0.23625438398515694
10.370000000000001	0.23652311918035912
10.371	0.23697646505532685
10.372	0.23745562041680499
10.373	0.23794801019685244
10.374	0.238441059327529
10.375	0.23892219274089174
10.376	0.2393788353690005
10.377	0.2397984121439149
10.378	0.24016834799769227
10.379	0.2404760678623923
10.38	0.24070899667007428
10.381	0.2396138976367154
10.382	0.23849404902961222
10.383	0.23741206739997994
10.384	0.23643056929903225
10.385	0.23561217127798792
10.386	0.23501948988806035
10.387	0.2347151416804645
10.388	0.23476174320641685
10.389	0.23522191101713175
10.39	0.23615826166382656
10.391	0.24010547458982906
10.392	0.24450428146077857
10.393	0.24926747683443765
10.394	0.25430785526854305
10.395	0.2595382113208568
10.396	0.26487133954914227
10.397	0.2702200345111342
10.398	0.2754970907645958
10.399000000000001	0.2806153028672898
10.4	0.2854874653769518
10.401	0.28705383518385996
10.402000000000001	0.28837989831128436
10.403	0.28955860311500353
10.404	0.290682897950803
10.405	0.2918457311744658
10.406	0.2931400511417774
10.407	0.2946588062085164
10.408	0.296494944730468
10.409	0.29874141506341967
10.41	0.3014911655631465
10.411	0.3060027759264271
10.411999999999999	0.3111329188443561
10.413	0.31690389834903115
10.414	0.3233380184725182
10.415	0.33045758324691366
10.416	0.3382848967043186
10.417	0.346842262876792
10.418	0.35615198579643365
10.419	0.3662363694953488
10.42	0.37711771800558835
10.421	0.38964442025790047
10.422	0.40296262963431884
10.423	0.4170445844154498
10.424	0.4318625228819699
10.425	0.4473886833145611
10.426	0.4635953039938219
10.427	0.4804546232004328
10.428	0.49793887921507923
10.429	0.5160203103183527
10.43	0.5346711547909373
10.431000000000001	0.5538829741507
10.432	0.573607512335764
10.433	0.5938158365215331
10.434	0.6144790138833773
10.435	0.6355681115967049
10.436	0.6570541968368108
10.437	0.6789083367791022
10.438	0.7011015985989892
10.439	0.7236050494717629
10.44	0.7463897565728324
10.441	0.7673791398438625
10.442	0.7887160135262398
10.443	0.8104955446277196
10.443999999999999	0.8328129001560198
10.445	0.8557632471189
10.446	0.8794417525239966
10.447	0.9039435833790682
10.448	0.9293639066918787
10.449	0.9557978894700561
10.45	0.9833406987213626
10.451	1.0172981076680274
10.452	1.0522388827871714
10.453	1.0879423967705446
10.454	1.1241880223099034
10.455	1.1607551320968097
10.456	1.197423098823019
10.457	1.2339712951802868
10.458	1.2701790938601745
10.459	1.305825867554438
10.46	1.3406909889548302
10.461	1.371765304870383
10.462	1.4017857154440239
10.463000000000001	1.4307005949361318
10.464	1.4584583176069341
10.465	1.4850072577168123
10.466	1.5102957895260958
10.467	1.5342722872951557
10.468	1.5568851252842362
10.469	1.5780826777537103
10.47	1.5978133189639412
10.471	1.6140893917618229
10.472	1.6289126370582603
10.473	1.6423487643507788
10.474	1.654463483136834
10.475	1.6653225029139538
10.475999999999999	1.6749915331796412
10.477	1.6835362834314138
10.478	1.6910224631667439
10.479	1.6975157818831506
10.48	1.7030819490781464
10.481	1.707749911737264
10.482	1.7116243699009952
10.483	1.7147732610978745
10.484	1.7172645228564216
10.485	1.7191660927051728
10.486	1.7205459081726606
10.487	1.7214719067874105
10.488	1.7220120260779552
10.489	1.7222342035728258
10.49	1.7222063768005513
10.491	1.7232238766287324
10.492	1.7240528597717362
10.493	1.724686876282995
10.494	1.7251194762159456
10.495000000000001	1.7253442096240235
10.496	1.725354626560663
10.497	1.7251442770793002
10.498	1.7247067112333703
10.499	1.7240354790763068
10.5	1.723124130661548
10.501	1.7215516290715374
10.502	1.7197512378137876
10.503	1.7177416334248305
10.504	1.7155414924411885
10.505	1.713169491399383
10.506	1.7106443068359474
10.507	1.7079846152874039
10.508	1.7052090932902775
10.509	1.7023364173810889
10.51	1.6993852640963736
10.511	1.6967326430110399
10.512	1.6940171804693793
10.513	1.6912358358540849
10.514	1.688385568547836
10.515	1.6854633379333113
10.516	1.682466103393205
10.517	1.6793908243101954
10.518	1.6762344600669614
10.519	1.6729939700461975
10.52	1.6696663136305825
10.521	1.6661152149269545
10.522	1.6624789434590512
10.523	1.658762533474753
10.524000000000001	1.6549710192219396
10.525	1.65110943494851
10.526	1.6471828149023442
10.527000000000001	1.643196193331321
10.528	1.6391546044833412
10.529	1.6350630826062837
10.53	1.630926661948035
10.531	1.6267584911425637
10.532	1.6225549982707057
10.533	1.6183207257993646
10.534	1.614060216195444
10.535	1.6097780119258702
10.536	1.6054786554575469
10.536999999999999	1.6011666892573846
10.538	1.596846655792287
10.539	1.5925230975291806
10.54	1.5882005569349686
10.541	1.5839798373708374
10.542	1.5797633864158371
10.543	1.5755499125432793
10.544	1.571338124226474
10.545	1.5671267299387546
10.546	1.5629144381534317
10.547	1.5586999573438163
10.548	1.5544819959832414
10.549	1.550259262545018
10.55	1.5460304655024564
10.551	1.5417042799316552
10.552	1.5373749042726892
10.553	1.5330465035683984
10.554	1.528723242861646
10.555	1.5244092871952712
10.556000000000001	1.5201088016121145
10.557	1.5158259511550387
10.558	1.5115649008668837
10.559	1.5073298157904969
10.56	1.5031248609687187
10.561	1.4990253366981385
10.562	1.494959961540371
10.563	1.4909285893107578
10.564	1.486931073824662
10.565	1.4829672688974256
10.566	1.4790370283443908
10.567	1.4751402059809202
10.568	1.4712766556223558
10.568999999999999	1.4674462310840468
10.57	1.4636487861813352
10.571	1.4599099426001703
10.572	1.456202224596181
10.573	1.4525239242955834
10.574	1.4488733338246131
10.575	1.4452487453094862
10.576	1.4416484508764182
10.577	1.438070742651645
10.578	1.4345139127613826
10.579	1.430976253331847
10.58	1.4274560564892735
10.581	1.4238307185488652
10.582	1.4202267544667007
10.583	1.416649783387864
10.584	1.413105424457421
10.585	1.409599296820437
10.586	1.4061370196219964
10.587	1.4027242120071646
10.588000000000001	1.3993664931210072
10.589	1.3960694821086084
10.59	1.3928387981150336
10.591	1.3898932240753405
10.592	1.387012296327035
10.593	1.3841887149976244
10.594	1.3814151802146002
10.595	1.3786843921054546
10.596	1.375989050797694
10.597	1.3733218564188105
10.598	1.3706755090962965
10.599	1.3680427089576581
10.6	1.3654161561303875
10.600999999999999	1.3625975802552346
10.602	1.359782225915332
10.603	1.3569743672070802
10.604	1.3541782782268652
10.605	1.351398233071072
10.606	1.348638505836102
10.607	1.34590337061834
10.608	1.3431971015141724
10.609	1.3405239726199991
10.61	1.3378882580322062
10.611	1.335331653570702
10.612	1.3328187436251204
10.613	1.330351534308603
10.614	1.3279320317342929
10.615	1.3255622420153452
10.616	1.3232441712649028
10.617	1.320979825596108
10.618	1.3187712111221161
10.619	1.3166203339560698
10.620000000000001	1.3145292002111122
10.621	1.3125665419352075
10.622	1.3106635953106396
10.623	1.3088183224545067
10.624	1.307028685483903
10.625	1.3052926465159327
10.626	1.3036081676676905
10.627	1.3019732110562712
10.628	1.3003857387987783
10.629	1.2988437130123067
10.63	1.2973450958139514
10.631	1.2958864871484534
10.632	1.294467293861171
10.633	1.2930855606251022
10.634	1.291739332113243
10.635	1.290426652998597
10.636	1.2891455679541604
10.637	1.2878941216529292
10.638	1.2866703587679065
10.639	1.2854723239720882
10.64	1.2842980619384712
10.641	1.2831335538454691
10.642	1.2819896389815513
10.643	1.2808650931405983
10.644	1.279758692116497
10.645	1.278669211703128
10.646	1.277595427694372
10.647	1.2765361158841153
10.648	1.2754900520662387
10.649000000000001	1.274456012034623
10.65	1.273432771583155
10.651	1.2723836995619777
10.652000000000001	1.2713451245840874
10.653	1.2703179683187487
10.654	1.2693031524352196
10.655	1.2683015986027615
10.656	1.2673142284906331
10.657	1.2663419637680986
10.658	1.2653857261044168
10.659	1.2644464371688466
10.66	1.2635250186306524
10.661	1.2626434832921394
10.662	1.2617803834390326
10.663	1.260935362490108
10.664	1.260108063864137
10.665	1.259298130979893
10.666	1.2585052072561471
10.667	1.2577289361116752
10.668	1.256968960965249
10.669	1.25622492523564
10.67	1.2554964723416242
10.671	1.2547520785041182
10.672	1.2540244432608303
10.673	1.2533150989516189
10.674	1.252625577916337
10.675	1.2519574124948392
10.676	1.2513121350269825
10.677	1.2506912778526211
10.678	1.2500963733116088
10.679	1.249528953743803
10.68	1.2489905514890578
10.681000000000001	1.2485059277380142
10.682	1.2480519781706032
10.683	1.247628827317541
10.684	1.2472365997095438
10.685	1.2468754198773275
10.686	1.24654541235161
10.687	1.2462467016631071
10.688	1.2459794123425347
10.689	1.2457436689206105
10.69	1.2455395959280502
10.691	1.2453404665447707
10.692	1.2451748840068828
10.693	1.245044600199696
10.693999999999999	1.244951367008521
10.695	1.2448969363186682
10.696	1.2448830600154481
10.697	1.244911489984171
10.698	1.2449839781101473
10.699	1.2451022762786872
10.7	1.2452681363751015
10.701	1.245561525986341
10.702	1.245901240950521
10.703	1.2462842928073985
10.704	1.246707693096731
10.705	1.2471684533582728
10.706	1.2476635851317814
10.707	1.2481900999570144
10.708	1.2487450093737262
10.709	1.2493253249216743
10.71	1.249928058140616
10.711	1.2504707463096505
10.712	1.2510346918510484
10.713000000000001	1.251621722926425
10.714	1.2522336676973929
10.715	1.2528723543255673
10.716	1.2535396109725625
10.717	1.2542372657999943
10.718	1.2549671469694743
10.719	1.255731082642618
10.72	1.2565309009810417
10.721	1.257444086825718
10.722	1.2583922264056064
10.723	1.2593725626290286
10.724	1.260382338404301
10.725	1.2614187966397448
10.725999999999999	1.2624791802436799
10.727	1.2635607321244278
10.728	1.2646606951903046
10.729	1.2657763123496315
10.73	1.2669048265107308
10.731	1.2679651214815086
10.732	1.2690375483070846
10.733	1.2701240989321685
10.734	1.2712267653014648
10.735	1.2723475393596837
10.736	1.2734884130515352
10.737	1.2746513783217233
10.738	1.2758384271149583
10.739	1.2770515513759508
10.74	1.2782927430494042
10.741	1.2796522775538968
10.742	1.2810385128467034
10.743	1.28244809035896
10.744	1.283877651521809
10.745000000000001	1.285323837766394
10.746	1.2867832905238497
10.747	1.2882526512253194
10.748	1.2897285613019434
10.749	1.2912076621848647
10.75	1.2926865953052187
10.751	1.2940523231616108
10.752	1.295417813325754
10.753	1.2967863544368161
10.754	1.2981612351339729
10.755	1.2995457440563996
10.756	1.3009431698432645
10.757	1.302356801133743
10.758	1.3037899265670079
10.759	1.305245834782235
10.76	1.306727814418592
10.761	1.3083513353108134
10.762	1.3100007060421792
10.763	1.3116724163915199
10.764	1.3133629561376743
10.765	1.3150688150594818
10.766	1.316786482935772
10.767	1.3185124495453846
10.768	1.3202432046671584
10.769	1.3219752380799235
10.77	1.3237050395625187
10.771	1.3253328603006977
10.772	1.3269572613083818
10.773	1.3285805650064146
10.774000000000001	1.3302050938156411
10.775	1.3318331701568962
10.776	1.3334671164510241
10.777000000000001	1.3351092551188692
10.778	1.3367619085812672
10.779	1.3384273992590618
10.78	1.3401080495730946
10.781	1.341853196977883
10.782	1.3436152994646091
10.783	1.3453938300581365
10.784	1.3471882617833302
10.785	1.3489980676650442
10.786	1.3508227207281431
10.787	1.3526616939974914
10.788	1.3545144604979436
10.789	1.356380493254364
10.79	1.3582592652916134
10.791	1.3601850287888109
10.792	1.3621203697890256
10.793	1.364062653489592
10.794	1.366009245087844
10.795	1.3679575097811052
10.796	1.3699048127667095
10.797	1.371848519241991
10.798	1.3737859944042734
10.799	1.3757146034508905
10.8	1.3776317115791765
10.801	1.3794187234289046
10.802	1.3811959926675381
10.803	1.3829679124049896
10.804	1.3847388757511618
10.805	1.3865132758159675
10.806000000000001	1.3882955057093191
10.807	1.39008995854112
10.808	1.3919010274212822
10.809	1.3937331054597155
10.81	1.3955905857663322
10.811	1.397667744007263
10.812	1.399767582702482
10.813	1.4018829869281917
10.814	1.404006841760583
10.815	1.4061320322758586
10.816	1.4082514435502205
10.817	1.41035796065986
10.818	1.4124444686809792
10.818999999999999	1.414503852689777
10.82	1.4165289977624556
10.821	1.4182820218441594
10.822	1.420000563028868
10.823	1.4216914922795123
10.824	1.4233616805590157
10.825	1.4250179988303093
10.826	1.4266673180563252
10.827	1.4283165091999859
10.828	1.4299724432242233
10.829	1.431641991091969
10.83	1.4333320237661458
10.831	1.435198581978151
10.832	1.4370903263304227
10.833	1.4390050871938547
10.834	1.4409406949393508
10.835	1.442894979937815
10.836	1.4448657725601406
10.837	1.4468509031772319
10.838000000000001	1.4488482021599929
10.839	1.4508554998793166
10.84	1.4528706267061073
10.841	1.4549886352850423
10.842	1.457104241454232
10.843	1.4592093833255528
10.844	1.4612959990108922
10.845	1.4633560266221375
10.846	1.4653814042711648
10.847	1.467364070069862
10.848	1.469295962130116
10.849	1.4711690185638036
10.85	1.4729751774828117
10.850999999999999	1.474328940933305
10.852	1.4756225580059623
10.853	1.4768708417257372
10.854	1.4780886051175894
10.855	1.4792906612064787
10.856	1.4804918230173583
10.857	1.481706903575188
10.858	1.4829507159049276
10.859	1.4842380730315305
10.86	1.4855837879799563
10.861	1.4874942986403168
10.862	1.4894629977260394
10.863	1.4914749028157124
10.864	1.493515031487924
10.865	1.495568401321252
10.866	1.4976200298942848
10.867	1.4996549347856107
10.868	1.5016581335738077
10.869	1.503614643837464
10.870000000000001	1.5055094831551676
10.871	1.5069648099819055
10.872	1.508350492481893
10.873	1.5096735396957508
10.874	1.5109409606641022
10.875	1.5121597644275628
10.876	1.513336960026756
10.877	1.5144795565023046
10.878	1.5155945628948246
10.879	1.5166889882449395
10.88	1.5177698415932712
10.881	1.5187910117003849
10.882	1.5198158472978673
10.883	1.5208545768372517
10.884	1.5219174287700725
10.885	1.5230146315478594
10.886	1.5241564136221466
10.887	1.5253530034444696
10.888	1.526614629466357
10.889	1.5279515201393437
10.89	1.5293739039149654
10.891	1.5314651746847054
10.892	1.5336276581607524
10.893	1.535836845495252
10.894	1.5380682278403381
10.895	1.5402972963481565
10.896	1.5424995421708525
10.897	1.5446504564605603
10.898	1.5467255303694252
10.899000000000001	1.5487002550495925
10.9	1.550550121653197
10.901	1.5514174401292276
10.902000000000001	1.552161378663478
10.903	1.5528079242385813
10.904	1.553383063837175
10.905	1.553912784441895
10.906	1.5544230730353785
10.907	1.5549399166002593
10.908	1.5554893021191747
10.909	1.5560972165747615
10.91	1.5567896469496536
10.911	1.558102836768181
10.912	1.5595215918323992
10.913	1.5610409744860483
10.914	1.5626560470728765
10.915	1.564361871936629
10.916	1.566153511421055
10.917	1.5680260278698934
10.918	1.569974483626893
10.919	1.5719939410358026
10.92	1.5740794624403611
10.921	1.5763899568989355
10.922	1.5787467099367412
10.923	1.581134853793599
10.924	1.5835395207093421
10.925	1.5859458429238045
10.926	1.5883389526768066
10.927	1.590703982208182
10.928	1.5930260637577642
10.929	1.5952903295653742
10.93	1.5974819118708454
10.931000000000001	1.5990227310110334
10.932	1.6004952651834643
10.933	1.6019187806826958
10.934	1.6033125438032831
10.935	1.6046958208397837
10.936	1.6060878780867476
10.937	1.6075079818387328
10.938	1.6089753983902966
10.939	1.610509394035989
10.94	1.6121292350703678
10.941	1.6141650227157016
10.942	1.616306349858361
10.943	1.6185536443124375
10.943999999999999	1.620907333892019
10.945	1.6233678464111976
10.946	1.6259356096840525
10.947	1.6286110515246757
10.948	1.63139459974716
10.949	1.6342866821655837
10.95	1.637287726594039
10.951	1.6408912146169095
10.952	1.644574638231297
10.953	1.6483085432046114
10.954	1.6520634753042633
10.955	1.655809980297643
10.956	1.6595186039521608
10.957	1.6631598920352269
10.958	1.6667043903142318
10.959	1.670122644556586
10.96	1.6733852005296985
10.961	1.6754417490513955
10.962	1.6773455608355963
10.963000000000001	1.6791290516466506
10.964	1.6808246372488995
10.965	1.6824647334066931
10.966	1.6840817558843784
10.967	1.6857081204463056
10.968	1.6873762428568155
10.969	1.6891185388802585
10.97	1.690967424280985
10.971	1.6938418578343306
10.972	1.696833982414196
10.973	1.6999224839054798
10.974	1.7030860481930634
10.975	1.7063033611618454
10.975999999999999	1.7095531086967186
10.977	1.7128139766825812
10.978	1.716064651004315
10.979	1.719283817546818
10.98	1.7224501621949888
10.981	1.725546116114194
10.982	1.728546392922151
10.983	1.7314294515170616
10.984	1.7341737507971122
10.985	1.736757749660505
10.986	1.7391599070054407
10.987	1.7413586817301072
10.988	1.7433325327327063
10.989	1.7450599189114373
10.99	1.7465192991644907
10.991	1.746794971582476
10.992	1.7468137474352767
10.993	1.7466082771851863
10.994	1.7462112112944974
10.995000000000001	1.7456552002255026
10.996	1.744972894440497
10.997	1.7441969444017724
10.998	1.743360000571622
10.999	1.742494713412338
11.	1.741633733386216
11.001	1.7414521879911156
11.002	1.7413013126516061
11.003	1.7411748198278258
11.004	1.7410664219799117
11.004999999999999	1.7409698315680013
11.006	1.7408787610522323
11.007	1.7407869228927422
11.008	1.7406880295496683
11.009	1.740575793483148
11.01	1.7404439271533194
11.011	1.7406081262781832
11.012	1.7407206059231732
11.013	1.7407555644115866
11.014	1.7406872000667206
11.015	1.7404897112118725
11.016	1.7401372961703399
11.017	1.7396041532654198
11.018	1.7388644808204083
11.019	1.7378924771586055
11.02	1.736662340603307
11.021	1.7339455622055235
11.022	1.7309919389106792
11.023	1.7278485603919018
11.024000000000001	1.7245625163223182
11.025	1.721180896375072
11.026	1.7177507902232907
11.027000000000001	1.7143192875401003
11.028	1.7109334779986456
11.029	1.707640451272053
11.030000000000001	1.70448729703345
11.031	1.702185742841456
11.032	1.7000779593997535
11.033	1.6981707552975067
11.034	1.6964709391238773
11.035	1.6949853194680353
11.036	1.693720704919142
11.036999999999999	1.6926839040663617
11.038	1.6918817254988574
11.039	1.691320977805796
11.04	1.6910084695763408
11.041	1.6917159330603233
11.042	1.6926388941765018
11.043	1.6937378025043042
11.044	1.6949731076231602
11.045	1.6963052591124919
11.046	1.6976947065517285
11.047	1.6991018995202996
11.048	1.7004872875976271
11.049	1.7018113203631402
11.05	1.7030344473962684
11.051	1.7028735178385672
11.052	1.7026079514308397
11.053	1.7022735674760194
11.054	1.7019061852770414
11.055	1.7015416241368388
11.056000000000001	1.7012157033583457
11.057	1.700964242244497
11.058	1.700823060098226
11.059000000000001	1.7008279762224665
11.06	1.7010148099201532
11.061	1.7017711704110263
11.062	1.7027597664801946
11.063	1.7039950968295758
11.064	1.7054916601610808
11.065	1.707263955176627
11.065999999999999	1.7093264805781303
11.067	1.7116937350675099
11.068	1.7143802173466731
11.068999999999999	1.7174004261175393
11.07	1.72076886008203
11.071	1.725808130453033
11.072	1.7311453438753652
11.073	1.7367157195048315
11.074	1.7424544764972074
11.075	1.7482968340082978
11.076	1.7541780111939083
11.077	1.760033227209813
11.078	1.7657977012118178
11.079	1.7714066523557275
11.08	1.7767952997973173
11.081	1.7808474301633102
11.082	1.7846134183221707
11.083	1.7880922066132618
11.084	1.7912827373759659
11.085	1.7941839529496642
11.086	1.7967947956737218
11.087	1.7991142078875204
11.088000000000001	1.8011411319304393
11.089	1.8028745101418469
11.09	1.8043132848611232
11.091000000000001	1.804874694387125
11.092	1.8051746398900805
11.093	1.8052473184997015
11.094	1.8051269273456982
11.095	1.8048476635577804
11.096	1.8044437242656595
11.097	1.8039493065990455
11.097999999999999	1.8033986076876487
11.099	1.802825824661179
11.1	1.8022651546493482
11.100999999999999	1.8028191125344886
11.102	1.803388831163227
11.103	1.8039437611348097
11.104	1.8044533530484865
11.105	1.8048870575035065
11.106	1.8052143250991168
11.107	1.8054046064345664
11.108	1.8054273521091038
11.109	1.8052520127219773
11.11	1.8048480388724357
11.111	1.8038735456163948
11.112	1.8026281879172452
11.113	1.8011002851950417
11.114	1.799278156869837
11.115	1.7971501223616944
11.116	1.794704501090667
11.117	1.791929612476806
11.118	1.7888137759401777
11.119	1.7853453109008337
11.120000000000001	1.7815125367788236
11.121	1.7758758011708706
11.122	1.769937939067241
11.123000000000001	1.7637738136348489
11.124	1.7574582880406422
11.125	1.7510662254515363
11.126	1.7446724890344567
11.127	1.738351941956318
11.128	1.7321794473840688
11.129	1.7262298684846233
11.129999999999999	1.7205780684249075
11.131	1.716468622886745
11.132	1.7127357908546015
11.133	1.709383543827825
11.134	1.706415853305767
11.135	1.7038366907877933
11.136	1.7016500277732545
11.137	1.6998598357615036
11.138	1.6984700862519027
11.139	1.697484750743804
11.14	1.6969078007365632
11.141	1.6973929018912715
11.142	1.698254956141808
11.143	1.6994585595837903
11.144	1.7009683083128284
11.145	1.7027487984245384
11.146	1.7047646260145386
11.147	1.7069803871784366
11.148	1.7093606780118498
11.149000000000001	1.7118700946103975
11.15	1.7144732330696852
11.151	1.7164398650179673
11.152000000000001	1.7184715215920061
11.153	1.7205749094611884
11.154	1.7227567352949118
11.155000000000001	1.7250237057625748
11.156	1.727382527533563
11.157	1.7298399072772748
11.158	1.7324025516631043
11.159	1.7350771673604504
11.16	1.7378704610386975
11.161	1.7405786042299678
11.161999999999999	1.7434315984462216
11.163	1.7464489100621483
11.164	1.7496500054524204
11.165	1.753054350991727
11.166	1.7566814130547581
11.167	1.7605506580161845
11.168	1.7646815522506962
11.169	1.7690935621329849
11.17	1.7738061540377181
11.171	1.7804981011194831
11.172	1.787428998925814
11.173	1.7945177497841034
11.174	1.8016832560217804
11.175	1.808844419966275
11.176	1.815920143944979
11.177	1.8228293302853227
11.178	1.8294908813147348
11.179	1.8358236993606087
11.18	1.8417466867503738
11.181000000000001	1.8460069625011226
11.182	1.8497662294209123
11.183	1.8530144070074912
11.184000000000001	1.8557414147586042
11.185	1.857937172171982
11.186	1.85959159874537
11.187	1.8606946139765086
11.188	1.861236137363139
11.189	1.8612060884029995
11.19	1.8605943865938317
11.190999999999999	1.8586695248117382
11.192	1.8561865720016464
11.193	1.853179170486859
11.193999999999999	1.849680962590666
11.195	1.8457255906363548
11.196	1.841346696947233
11.197	1.8365779238465885
11.198	1.8314529136577058
11.199	1.8260053087038974
11.2	1.8202687513084488
11.201	1.8137351010565363
11.202	1.807012618327044
11.203	1.8001677807607157
11.204	1.7932670659982943
11.205	1.7863769516805592
11.206	1.7795639154482534
11.207	1.77289443494212
11.208	1.7664349878029384
11.209	1.760252051671451
11.21	1.7544121041884033
11.211	1.7505885886715191
11.212	1.747143625225386
11.213000000000001	1.7440462996315447
11.214	1.7412656976715521
11.215	1.738770905126949
11.216000000000001	1.736531007779278
11.217	1.7345150914100924
11.218	1.732692241800935
11.219	1.7310315447333517
11.22	1.7295020859888859
11.221	1.7270434580158611
11.222	1.7247166334643962
11.222999999999999	1.722553091651384
11.224	1.720584311893715
11.225	1.7188417735082893
11.225999999999999	1.7173569558119963
11.227	1.7161613381217276
11.228	1.7152863997543808
11.229	1.7147636200268468
11.23	1.714624478256019
11.231	1.7152699849200115
11.232	1.7163396923465442
11.233	1.7178426840245602
11.234	1.7197880434429953
11.235	1.7221848540907918
11.236	1.725042199456896
11.237	1.7283691630302382
11.238	1.7321748282997638
11.239	1.7364682787544214
11.24	1.741258597883136
11.241	1.7473308674842583
11.242	1.7538711425367681
11.243	1.7608414763290132
11.244	1.7682039221493755
11.245000000000001	1.7759205332862398
11.246	1.7839533630279492
11.247	1.7922644646628878
11.248000000000001	1.800815891479442
11.249	1.8095696967659523
11.25	1.818487933810804
11.251	1.828681576696225
11.252	1.838894126353483
11.253	1.8490180045076487
11.254	1.858945632883847
11.254999999999999	1.8685694332071843
11.256	1.8777818272027837
11.257	1.886475236595719
11.258	1.8945420831111135
11.259	1.9018747884740868
11.26	1.9083657744097189
11.261	1.911604628108951
11.262	1.9139261715604168
11.263	1.915362392218559
11.264	1.9159452775378334
11.265	1.9157068149726895
11.266	1.9146789919775793
11.267	1.9128937960069536
11.268	1.9103832145152586
11.269	1.9071792349569539
11.27	1.9033138447864864
11.271	1.8980867658669667
11.272	1.8923066309770027
11.273	1.8860498073038445
11.274000000000001	1.8793926620347385
11.275	1.872411562356967
11.276	1.8651828754577777
11.277000000000001	1.8577829685244156
11.278	1.8502882087441659
11.279	1.8427749633042745
11.280000000000001	1.8353195993919866
11.281	1.8292044386570592
11.282	1.8232268056750256
11.283	1.8173899794839035
11.284	1.8116972391217014
11.285	1.8061518636264575
11.286	1.8007571320361795
11.286999999999999	1.7955163233888856
11.288	1.790432716722585
11.289	1.7855095910753138
11.29	1.780750225485081
11.291	1.7755173431830746
11.292	1.7704936005782017
11.293	1.7657210982725209
11.294	1.7612419368680923
11.295	1.7570982169669995
11.296	1.7533320391713025
11.297	1.7499855040830632
11.298	1.7471007123043614
11.299	1.7447197644372585
11.3	1.7428847610838196
11.301	1.7422920476310524
11.302	1.7422898286970008
11.303	1.7428805536846472
11.304	1.744066671996971
11.305	1.7458506330369532
11.306000000000001	1.74823488620758
11.307	1.7512218809118236
11.308	1.7548140665526688
11.309000000000001	1.7590138925331047
11.31	1.7638238082560973
11.311	1.769711391339834
11.312	1.7761857733832964
11.313	1.7832212142006785
11.314	1.7907919736061362
11.315	1.7988723114138627
11.315999999999999	1.807436487438039
11.317	1.8164587614928627
11.318	1.8259133933924825
11.318999999999999	1.8357746429510953
11.32	1.8460167699829007
11.321	1.8582744937640485
11.322	1.8707609807399443
11.323	1.8833498568180036
11.324	1.895914747905574
11.325	1.9083292799100708
11.326	1.9204670787389087
11.327	1.9322017702994367
11.328	1.9434069804990701
11.329	1.9539563352452196
11.33	1.9637234604452407
11.331	1.970314788930916
11.332	1.9760085453262244
11.333	1.9808157611794859
11.334	1.9847474680390513
11.335	1.9878146974532653
11.336	1.9900284809704574
11.337	1.9913998501389736
11.338000000000001	1.9919398365071543
11.339	1.9916594716233373
11.34	1.990569787035865
11.341000000000001	1.988544138726894
11.342	1.9857395777846583
11.343	1.9821754797312026
11.344	1.9778712200885746
11.345	1.972846174378813
11.346	1.9671197181239832
11.347	1.9607112268461249
11.347999999999999	1.9536400760672856
11.349	1.9459256413094994
11.35	1.937587298094841
11.350999999999999	1.9266486584750877
11.352	1.9152458168043582
11.353	1.9035191039665744
11.354	1.8916088508455982
11.355	1.8796553883252898
11.356	1.8677990472895734
11.357	1.856180158622309
11.358	1.8449390532073588
11.359	1.8342160619286445
11.36	1.8241515156700272
11.361	1.81714852285158
11.362	1.8109474987885088
11.363	1.8055516363321853
11.364	1.8009641283339863
11.365	1.7971881676453128
11.366	1.7942269471175403
11.367	1.79208365960205
11.368	1.7907614979502344
11.369	1.7902636550134734
11.370000000000001	1.7905933236431526
11.371	1.792259518678287
11.372	1.794728955104591
11.373000000000001	1.7979741698954175
11.374	1.8019677000241012
11.375	1.806682082463993
11.376	1.81208985418844
11.377	1.818163552170799
11.378	1.8248757133843951
11.379	1.8321988748025846
11.379999999999999	1.8401055733987137
11.381	1.8488418362158219
11.382	1.8580901350018093
11.383	1.867806431574299
11.384	1.8779466877509179
11.385	1.888466865349238
11.386	1.8993229261868851
11.387	1.9104708320814878
11.388	1.9218665448506145
11.389	1.933466026311893
11.39	1.9452252382829527
11.391	1.9584248154707915
11.392	1.9716157635981868
11.393	1.9846737612773502
11.394	1.9974744871204229
11.395	2.0098936197396164
11.396	2.0218068377471403
11.397	2.03308981975514
11.398	2.0436182443758253
11.399000000000001	2.0532677902214007
11.4	2.0619141359040203
11.401	2.0670955862352027
11.402000000000001	2.071166852646053
11.403	2.074145272766969
11.404	2.07604818422837
11.405000000000001	2.076892924660668
11.406	2.076696831694272
11.407	2.075477242959596
11.408	2.0732514960870514
11.409	2.070036928707043
11.41	2.0658508784499943
11.411	2.0599715451674365
11.411999999999999	2.0532002004976793
11.413	2.0455989783001427
11.414	2.0372300124342884
11.415	2.0281554367595374
11.416	2.0184373851353064
11.417	2.0081379914210644
11.418	1.997319389476229
11.419	1.9860437131602136
11.42	1.9743730963324932
11.421	1.960926300693081
11.422	1.947296309361358
11.423	1.9336327332973768
11.424	1.920085183461117
11.425	1.9068032708125597
11.426	1.893936606311756
11.427	1.881634800918686
11.428	1.8700474655933341
11.429	1.8593242112957453
11.43	1.8496146489859024
11.431000000000001	1.8439633860204159
11.432	1.8394495826356267
11.433	1.8360473954644605
11.434000000000001	1.8337309811398506
11.435	1.832474496294742
11.436	1.8322520975620658
11.437	1.8330379415747589
11.438	1.8348061849657618
11.439	1.8375309843680045
11.44	1.841186496414426
11.440999999999999	1.8450940270409526
11.442	1.8499201502864504
11.443	1.855678589492748
11.443999999999999	1.8623830680016997
11.445	1.8700473091551664
11.446	1.8786850362949667
11.447	1.8883099727629598
11.448	1.8989358419010116
11.449	1.9105763670509308
11.45	1.9232452715545814
11.451	1.9407119108067061
11.452	1.9590067620324145
11.453	1.9779159345097737
11.454	1.9972255375168544
11.455	2.0167216803316244
11.456	2.036190472232154
11.457	2.055418022496514
11.458	2.074190440402672
11.459	2.092293835228699
11.46	2.109514316252661
11.461	2.1227876451875436
11.462	2.1349230272136768
11.463000000000001	2.1458793199463866
11.464	2.1556153810009433
11.465	2.1640900679926753
11.466000000000001	2.1712622385369027
11.467	2.1770907502489085
11.468	2.1815344607440155
11.469	2.184552227637531
11.47	2.1861029085447656
11.471	2.184140059540564
11.472	2.180749373207391
11.472999999999999	2.176011240587249
11.474	2.1700060527221297
11.475	2.162814200654057
11.475999999999999	2.1545160754250237
11.477	2.145192068077016
11.478	2.1349225696520686
11.479	2.12378797119217
11.48	2.1118686637393
11.481	2.098964917450454
11.482	2.085454221276001
11.483	2.0714339432812543
11.484	2.0570014515316033
11.485	2.042254114092363
11.486	2.0272892990288445
11.487	2.012204374406441
11.488	1.9970967082904656
11.489	1.98206366874623
11.49	1.9672026238391271
11.491	1.9507768746853515
11.492	1.934829011872006
11.493	1.91956755903716
11.494	1.9052010398187977
11.495000000000001	1.8919379778549095
11.496	1.8799868967835556
11.497	1.8695563202427237
11.498000000000001	1.8608547718704134
11.499	1.8540907753046683
11.5	1.8494728541834842
11.501	1.8536265286563767
11.502	1.8599544169703843
11.503	1.8682761338840121
11.504	1.8784112941557982
11.504999999999999	1.8901795125442702
11.506	1.903400403807981
11.507	1.917893582705412
11.508	1.933478663995113
11.509	1.9499752624356426
11.51	1.9672029927854697
11.511	1.983984510046369
11.512	2.001196810537123
11.513	2.01871993081964
11.514	2.0364339074559195
11.515	2.054218777007963
11.516	2.0719545760376756
11.517	2.089521341107059
11.518	2.1067991087781133
11.519	2.123667915612746
11.52	2.1400077981729573
11.521	2.155601049092312
11.522	2.170431372735606
11.523	2.1843847295392886
11.524000000000001	2.1973470799398007
11.525	2.209204384373516
11.526	2.2198426032768785
11.527000000000001	2.229147697086324
11.528	2.237005626238238
11.529	2.243302351169059
11.530000000000001	2.2479238323152133
11.531	2.2471483959415153
11.532	2.2446882811512316
11.533	2.2406480928760293
11.534	2.2351324360475644
11.535	2.2282459155975247
11.536	2.2200931364575687
11.536999999999999	2.210778703559364
11.538	2.200407221834559
11.539	2.1890832962148576
11.54	2.17691153163191
11.541	2.1637424459823165
11.542	2.1499501304470794
11.543	2.1356545891720886
11.544	2.120975826303231
11.545	2.10603384598647
11.546	2.0909486523676932
11.547	2.075840249592786
11.548	2.0608286418077153
11.549	2.046033833158366
11.55	2.0315758277906255
11.551	2.017722959741104
11.552	2.0044379135746997
11.553	1.991831703746961
11.554	1.9800153447135036
11.555	1.9690998509298743
11.556000000000001	1.9591962368516271
11.557	1.9504155169343673
11.558	1.9428687056336473
11.559000000000001	1.936666817405027
11.56	1.9319208667040992
11.561	1.9309151614372762
11.562	1.931455707854677
11.563	1.9335218056572798
11.564	1.9370927545460503
11.565	1.9421478542219643
11.565999999999999	1.9486664043859951
11.567	1.9566277047391312
11.568	1.9660110549823173
11.568999999999999	1.97679575481654
11.57	1.9889611039427948
11.571	2.005301224804747
11.572	2.0228099990429143
11.573	2.041296131040561
11.574	2.060568325180854
11.575	2.080435285847057
11.576	2.1007057174224384
11.577	2.121188324290157
11.578	2.141691810833481
11.579	2.162024881435678
11.58	2.1819962404799074
11.581	2.199090453493225
11.582	2.215581220615481
11.583	2.231418103130223
11.584	2.246550662321091
11.585	2.2609284594717165
11.586	2.2745010558656578
11.587	2.2872180127865485
11.588000000000001	2.2990288915180175
11.589	2.30988325334363
11.59	2.3197306595470177
11.591000000000001	2.33081263972648
11.592	2.340647879680326
11.593	2.349047033521598
11.594	2.355820755363319
11.595	2.360779699318517
11.596	2.3637345195001966
11.597	2.3644958700213907
11.597999999999999	2.362874404995121
11.599	2.3586807785344
11.6	2.3517256447522645
11.600999999999999	2.3320240389506814
11.602	2.3097759079210167
11.603	2.285385579643708
11.604	2.2592573820990753
11.605	2.2317956432674273
11.606	2.203404691129219
11.607	2.1744888536647613
11.608	2.14545245885436
11.609	2.1166998346784767
11.61	2.088635309117418
11.611	2.0658946010445103
11.612	2.044394199614275
11.613	2.024281984874119
11.614	2.005705836871459
11.615	1.9888136356538106
11.616	1.9737532612685875
11.617	1.9606725937632166
11.618	1.9497195131851932
11.619	1.9410418995819407
11.620000000000001	1.9347876330008988
11.621	1.935197097178538
11.622	1.9380776379466875
11.623000000000001	1.943329104826202
11.624	1.950851347337905
11.625	1.9605442150026469
11.626	1.97230755734127
11.627	1.9860412238746434
11.628	2.001645064123561
11.629	2.019018927608888
11.629999999999999	2.0380626638514667
11.631	2.0606682517670234
11.632	2.08462267636664
11.633	2.109705052056359
11.634	2.1356944932422315
11.635	2.162370114330169
11.636	2.1895110297262206
11.637	2.216896353836439
11.638	2.2443052010667306
11.639	2.271516685823148
11.64	2.2983099225117427
11.641	2.3269976694622523
11.642	2.354671842979698
11.643	2.3809580032929265
11.644	2.4054817106306468
11.645	2.4278685252217094
11.646	2.4477440072949492
11.647	2.4647337170790977
11.648	2.4784632148029946
11.649000000000001	2.488558060695457
11.65	2.4946438149852503
11.651	2.48319665687717
11.652000000000001	2.46778845980729
11.653	2.448841716187742
11.654	2.4267789184305775
11.655000000000001	2.4020225589478263
11.656	2.3749951301516536
11.657	2.346119124454093
11.658	2.315817034267221
11.659	2.284511352003057
11.66	2.2526245700737895
11.661	2.223707430640412
11.661999999999999	2.1948645854721502
11.663	2.1663289360871536
11.664	2.138333384003723
11.665	2.1111108307400057
11.666	2.0848941778141556
11.667	2.0599163267444656
11.668	2.036410179049087
11.669	2.0146086362461815
11.67	1.9947445998540263
11.671	1.980246557025311
11.672	1.9679581517870455
11.673	1.9579186138008349
11.674	1.9501671727282164
11.675	1.9447430582307432
11.676	1.9416854999699957
11.677	1.9410337276075234
11.678	1.9428269708048926
11.679	1.947104459223658
11.68	1.9539054225253814
11.681000000000001	1.967822177970326
11.682	1.984064922918378
11.683	2.0023969423281716
11.684000000000001	2.022581521158355
11.685	2.044381944367468
11.686	2.0675614969141556
11.687000000000001	2.091883463757074
11.688	2.1171111298547465
11.689	2.143007780165828
11.69	2.1693366996489285
11.690999999999999	2.1972155822639623
11.692	2.224971218574269
11.693	2.252284808144343
11.693999999999999	2.2788375505388263
11.695	2.304310645322357
11.696	2.328385292059437
11.697	2.350742690314705
11.698	2.371064039652789
11.699	2.389030539638209
11.7	2.4043233898355965
11.701	2.4084911506770803
11.702	2.409840548079857
11.703	2.408545668828678
11.704	2.404780599708277
11.705	2.3987194275034094
11.706	2.390536238998813
11.707	2.3804051209792103
11.708	2.36850016022938
11.709	2.354995443534047
11.71	2.340065057677926
11.711	2.323901717996906
11.712	2.306659753721514
11.713000000000001	2.288512122633362
11.714	2.2696317825141605
11.715	2.250191691145524
11.716000000000001	2.2303648063090624
11.717	2.210324085786491
11.718	2.1902424873594217
11.719	2.1702929688094996
11.72	2.1506484879183354
11.721	2.131790219578758
11.722	2.1135642246363484
11.722999999999999	2.0961247810478367
11.724	2.079626166769924
11.725	2.0642226597593982
11.725999999999999	2.0500685379729595
11.727	2.037318079367316
11.728	2.026125561899242
11.729	2.016645263525444
11.73	2.00903146220264
11.731	2.0078974007432286
11.732	2.008668151954001
11.733	2.0112277534974123
11.734	2.0154602430359008
11.735	2.021249658231919
11.736	2.0284800367479283
11.737	2.0370354162463524
11.738	2.0467998343896507
11.739	2.0576573288402926
11.74	2.0694919372606875
11.741	2.0814359631361743
11.742	2.0941707379534513
11.743	2.1076258590220203
11.744	2.1217309236514508
11.745000000000001	2.1364155291513165
11.746	2.1516092728311116
11.747	2.1672417520004097
11.748000000000001	2.1832425639687862
11.749	2.199541306045731
11.75	2.21606757554082
11.751	2.2348236116736535
11.752	2.2535407551825433
11.753	2.272022988715754
11.754	2.2900742949216513
11.754999999999999	2.307498656448567
11.756	2.3241000559448617
11.757	2.339682476058808
11.758	2.354049899438769
11.759	2.367006308733097
11.76	2.378355686590078
11.761	2.3844736313120696
11.762	2.388800290762863
11.763	2.391347428460229
11.764	2.392126807921963
11.765	2.391150192665848
11.766	2.388429346209673
11.767	2.383976032071225
11.768	2.377802013768277
11.769	2.369919054818638
11.77	2.3603389187400836
11.771	2.3456424997584806
11.772	2.3294803621557953
11.773	2.312072200922026
11.774000000000001	2.2936377110471597
11.775	2.2743965875212853
11.776	2.254568525334392
11.777000000000001	2.2343732194764656
11.778	2.2140303649376007
11.779	2.193759656707783
11.780000000000001	2.173780789776999
11.781	2.156677553625366
11.782	2.140162270298905
11.783	2.124311356333698
11.784	2.1092012282658
11.785	2.0949083026313455
11.786	2.0815089959663884
11.786999999999999	2.06907972480701
11.788	2.057696905689272
11.789	2.047436955149296
11.79	2.0383762897231428
11.791	2.027993315694328
11.792	2.0191199150183383
11.793	2.0119899593980572
11.794	2.0068373205363788
11.795	2.0038958701362235
11.796	2.0033994799004837
11.797	2.0055820215320668
11.798	2.0106773667338684
11.799	2.018919387208791
11.8	2.0305419546597614
11.801	2.05864070882967
11.802	2.0898082522880728
11.803	2.1234989556445987
11.804	2.1591671895086955
11.805	2.196267324489989
11.806000000000001	2.2342537311981143
11.807	2.272580780242505
11.808	2.3107028422327947
11.809000000000001	2.3480742877786174
11.81	2.384149487489407
11.811	2.412318618146182
11.812000000000001	2.4384677710858753
11.813	2.462418843816666
11.814	2.483993733846873
11.815	2.5030143386847685
11.815999999999999	2.519302555838624
11.817	2.5326802828167323
11.818	2.542969417127317
11.818999999999999	2.549991856278676
11.82	2.553569497779084
11.821	2.546549390255591
11.822	2.536150998211699
11.823	2.5226189372696655
11.824	2.5061978230518225
11.825	2.4871322711804327
11.826	2.4656668972777394
11.827	2.4420463169661035
11.828	2.4165151458677725
11.829	2.3893179996049807
11.83	2.3606994938001087
11.831	2.3305595933021506
11.832	2.299508452432228
11.833	2.2678115747383876
11.834	2.235734463768509
11.835	2.20354262307047
11.836	2.1715015561923208
11.837	2.1398767666819385
11.838000000000001	2.108933758087204
11.839	2.078938033956163
11.84	2.0501550978366945
11.841000000000001	2.0190305329641487
11.842	1.9898812735210742
11.843	1.9632043333773201
11.844	1.9394967264027931
11.845	1.9192554664673662
11.846	1.902977567441019
11.847	1.8911600431936177
11.847999999999999	1.884299907595069
11.849	1.8828941745152818
11.85	1.887439857824168
11.850999999999999	1.919952566305284
11.852	1.9581065616474578
11.853	2.0010947004529656
11.854	2.048109839324283
11.855	2.0983448348639158
11.856	2.1509925436740973
11.857	2.205245822357327
11.858	2.2602975275161157
11.859	2.3153405157526805
11.86	2.369567643669532
11.861	2.414415130317323
11.862	2.45730256909571
11.863	2.4978929158527525
11.864	2.535849126436495
11.865	2.570834156694779
11.866	2.602510962475654
11.867	2.6305424996271443
11.868	2.6545917239971293
11.869	2.6743215914336393
11.870000000000001	2.6893950577846764
11.871	2.6899012892095895
11.872	2.6856572609230587
11.873000000000001	2.6769061584511378
11.874	2.663891167319932
11.875	2.646855473055503
11.876	2.6260422611839243
11.877	2.601694717231223
11.878	2.574056026723559
11.879	2.5433693751869657
11.879999999999999	2.5098779481475164
11.881	2.4710294610136274
11.882	2.4300319918604654
11.883	2.3872981486454057
11.884	2.3432405393258104
11.885	2.2982717718592798
11.886	2.2528044542031775
11.887	2.2072511943148663
11.888	2.162024600151949
11.889	2.117537279671788
11.89	2.074201840831749
11.891	2.0280080686794637
11.892	1.984059443955592
11.893	1.9430366244908372
11.894	1.905620268116119
11.895	1.8724910326621345
11.896	1.8443295759596112
11.897	1.8218165558394237
11.898	1.8056326301322898
11.899000000000001	1.796458456668973
11.9	1.7949746932802797
11.901	1.8291380090527947
11.902000000000001	1.8706999589702753
11.903	1.9186881092720844
11.904	1.9721300261978016
11.905000000000001	2.0300532759870453
11.906	2.0914854248791204
11.907	2.155454039113638
11.908	2.22098668493011
11.909	2.2871109285681657
11.91	2.352854336267081
11.911	2.408642278656334
11.911999999999999	2.4626258627740807
11.913	2.5143540000484172
11.914	2.5633756019071643
11.915	2.6092395797784214
11.916	2.6514948450902653
11.917	2.689690309270551
11.918	2.7233748837473626
11.919	2.752097479948752
11.92	2.7754070093026213
11.921	2.7815329935199067
11.922	2.7820297573649535
11.923	2.7771322358849857
11.924	2.767075364127233
11.925	2.7520940771388895
11.926	2.7324233099672326
11.927	2.708297997659465
11.928	2.679953075262757
11.929	2.6476234778244345
11.93	2.611544140391675
11.931000000000001	2.5673615281617184
11.932	2.5201771351136624
11.933	2.4705039853764674
11.934000000000001	2.418855103079078
11.935	2.3657435123507136
11.936	2.3116822373203214
11.937000000000001	2.257184302116841
11.938	2.2027627308695026
11.939	2.148930547707247
11.94	2.0962007767591104
11.941	2.040369706688189
11.942	1.9869529598450673
11.943	1.936749423114186
11.943999999999999	1.8905579833800874
11.945	1.8491775275272442
11.946	1.8134069424403465
11.947	1.7840451150038583
11.948	1.7618909321022889
11.949	1.74774328062026
11.95	1.7424010474422673
11.951	1.777610785741023
11.952	1.8213480999741734
11.953	1.8725362608876441
11.954	1.930098539227414
11.955	1.9929582057391486
11.956	2.0600385311688165
11.957	2.130262786262416
11.958	2.2025542417655677
11.959	2.275836168424265
11.96	2.3490318369845093
11.961	2.4120486147269258
11.962	2.4733720942543176
11.963000000000001	2.5324719647044756
11.964	2.5888179152148774
11.965	2.641879634923318
11.966000000000001	2.6911268129675685
11.967	2.7360291384851427
11.968	2.776056300613819
11.969	2.810677988491285
11.97	2.8393638912552746
11.971	2.848983907229609
11.972	2.852371140051478
11.972999999999999	2.849758902544253
11.974	2.8413805075312832
11.975	2.827469267835969
11.975999999999999	2.8082584962816703
11.977	2.78398150569171
11.978	2.7548716088895446
11.979	2.721162118698505
11.98	2.68308634794189
11.981	2.635078556860621
11.982	2.5835225685928664
11.983	2.5290031536941733
11.984	2.4721050827203843
11.985	2.4134131262270526
11.986	2.353512054769718
11.987	2.2929866389042415
11.988	2.2324216491861653
11.989	2.172401856171031
11.99	2.1135120304147
11.991	2.0563369424727127
11.992	2.001461362900621
11.993	1.9494700622542682
11.994	1.9009478110892022
11.995000000000001	1.8564793799609953
11.996	1.8166495394254536
11.997	1.7820430600381418
11.998000000000001	1.753244712354662
11.999	1.7308392669307642
12.	1.7154114943220395

==> anc/Fig5-T_chi0.6.dat <==
9.	0.015089040440503505
9.001	0.015104862255701691
9.002	0.01512071891517055
9.003	0.015136610430499705
9.004	0.015152536813278862
9.005	0.015168498075097724
9.006	0.015184494227545916
9.007	0.015200525282213141
9.008	0.015216591250689077
9.009	0.015232692144563433
9.01	0.015248827975425826
9.011	0.015264998754865965
9.012	0.015281204494473555
9.013	0.015297445205838218
9.014	0.015313720900549659
9.015	0.015330031590197583
9.016	0.015346377286371614
9.017	0.015362758000661454
9.018	0.015379173744656813
9.019	0.01539562452994731
9.02	0.015412110368122652
9.021	0.015428629150222214
9.022	0.01544518313690415
9.023	0.015461772468276368
9.024	0.015478397284446745
9.025	0.015495057725523193
9.026	0.01551175393161353
9.027	0.015528486042825668
9.028	0.015545254199267515
9.029	0.01556205854104689
9.03	0.015578899208271704
9.031	0.015595775034522917
9.032	0.015612687545618748
9.033	0.01562963696085056
9.034	0.015646623499509713
9.035	0.015663647380887477
9.036	0.015680708824275212
9.037	0.01569780804896428
9.038	0.015714945274245957
9.039	0.015732120719411595
9.04	0.01574933460375253
9.041	0.015766591580834835
9.042	0.015783887166931142
9.043	0.015801221312588896
9.044	0.015818593968355537
9.045	0.01583600508477841
9.046	0.015853454612404956
9.047	0.015870942501782614
9.048	0.01588846870345873
9.049	0.01590603316798075
9.05	0.015923635845896112
9.051	0.0159412698086385
9.052	0.015958942302785
9.053	0.015976653695799023
9.054	0.0159944043551439
9.055	0.01601219464828305
9.056	0.016030024942679858
9.057	0.01604789560579775
9.058	0.016065807005100043
9.059	0.016083759508050164
9.06	0.01610175348211153
9.061	0.016119794354833163
9.062	0.016137877126920924
9.063	0.016156001859166373
9.064	0.01617416861236098
9.065	0.0161923774472963
9.066	0.0162106284247639
9.067	0.01622892160555523
9.068	0.01624725705046187
9.069	0.016265634820275363
9.07	0.01628405497578718
9.071	0.01630251699645136
9.072	0.016321021559629525
9.073	0.016339568761345822
9.074	0.016358158697624282
9.075	0.01637679146448905
9.076	0.01639546715796426
9.077	0.016414185874073953
9.078	0.01643294770884227
9.079	0.01645175275829334
9.08	0.016470601118451212
9.081	0.01648948912629704
9.082	0.016508420864718723
9.083	0.0165273966575611
9.084	0.016546416828669086
9.085	0.016565481701887614
9.086	0.016584591601061502
9.087	0.016603746850035683
9.088	0.016622947772655043
9.089	0.01664219469276451
9.09	0.016661487934208914
9.091	0.016680834588243387
9.092	0.01670022780115657
9.093	0.016719667486647216
9.094	0.016739153558414176
9.095	0.016758685930156298
9.096	0.016778264515572343
9.097	0.016797889228361153
9.098	0.016817559982221588
9.099	0.016837276690852394
9.1	0.016857039267952425
9.101	0.016876837978447738
9.102	0.016896682969583986
9.103	0.016916574739834135
9.104	0.01693651378767111
9.105	0.016956500611567872
9.106	0.016976535709997284
9.107	0.016996619581432303
9.108	0.017016752724345892
9.109	0.017036935637210912
9.11	0.017057168818500324
9.111	0.017077461294295694
9.112	0.01709780451863651
9.113	0.017118198473170972
9.114	0.017138643139547285
9.115	0.017159138499413532
9.116	0.017179684534417917
9.117	0.01720028122620864
9.118	0.01722092855643379
9.119	0.017241626506741575
9.12	0.017262375058780147
9.121	0.01728316851384027
9.122	0.017304012878191565
9.123	0.017324908477746315
9.124	0.017345855638416816
9.125	0.01736685468611524
9.126	0.017387905946753875
9.127	0.017409009746245013
9.128	0.017430166410500825
9.129	0.017451376265433607
9.13	0.017472639636955643
9.131	0.01749395745461387
9.132	0.017515329404101887
9.133	0.017536755774748027
9.134	0.017558236855880656
9.135	0.01757977293682802
9.136	0.01760136430691848
9.137	0.017623011255480412
9.138	0.01764471407184206
9.139	0.017666473045331785
9.14	0.01768828846527796
9.141	0.01771016626490634
9.142	0.017732100747593384
9.143	0.017754091860613067
9.144	0.017776139551239238
9.145	0.01779824376674587
9.146	0.017820404454406934
9.147	0.017842621561496283
9.148	0.017864895035287886
9.149	0.01788722482305568
9.15	0.017909610872073628
9.151	0.01793204078647731
9.152	0.017954527604747958
9.153	0.017977072022228535
9.154	0.01799967473426188
9.155	0.01802233643619095
9.156	0.0180450578233587
9.157	0.018067839591107974
9.158	0.01809068243478173
9.159	0.01811358704972292
9.16	0.01813655413127439
9.161	0.018159599281547492
9.162	0.018182707385676282
9.163	0.01820587823556308
9.164	0.018229111623110347
9.165	0.018252407340220485
9.166	0.018275765178795946
9.167	0.01829918493073906
9.168	0.018322666387952272
9.169	0.018346209342338042
9.17	0.018369813585798686
9.171	0.018393465167465144
9.172	0.018417178454906626
9.173	0.018440954072920703
9.174	0.018464792646305066
9.175	0.018488694799857416
9.176	0.018512661158375316
9.177	0.018536692346656464
9.178	0.018560788989498558
9.179	0.01858495171169916
9.18	0.01860918113805597
9.181	0.018633481682312335
9.182	0.01865784995068719
9.183	0.018682286338345015
9.184	0.01870679124045044
9.185	0.018731365052168093
9.186	0.01875600816866246
9.187	0.018780720985098167
9.188	0.01880550389663984
9.189	0.01883035729845197
9.19	0.018855281585699178
9.191	0.018880287298434592
9.192	0.018905364072092475
9.193	0.018930511686995725
9.194	0.018955729923467238
9.195	0.01898101856182978
9.196	0.01900637738240625
9.197	0.0190318061655195
9.198	0.019057304691492423
9.199	0.019082872740647787
9.2	0.01910851009330849
9.201	0.01913419722534979
9.202	0.01915995439150861
9.203	0.019185782542074373
9.204	0.019211682627336506
9.205	0.01923765559758429
9.206	0.019263702403107152
9.207	0.01928982399419451
9.208	0.01931602132113565
9.209	0.019342295334219994
9.21	0.01936864698373697
9.211	0.019395093659174818
9.212	0.01942161887530891
9.213	0.01944822258611354
9.214	0.019474904745563043
9.215	0.01950166530763161
9.216	0.019528504226293576
9.217	0.019555421455523282
9.218	0.019582416949294915
9.219	0.019609490661582813
9.22	0.019636642546361317
9.221	0.019663861956868405
9.222	0.019691160090283488
9.223	0.01971853754304976
9.224	0.01974599491161027
9.225	0.019773532792408222
9.226	0.019801151781886815
9.227	0.019828852476489096
9.228	0.019856635472658264
9.229	0.019884501366837472
9.23	0.019912450755469914
9.231	0.019940484014945133
9.232	0.019968601975096416
9.233	0.019996805245703533
9.234	0.020025094436546115
9.235	0.020053470157403937
9.236	0.020081933018056775
9.237	0.02011048362828425
9.238	0.020139122597866144
9.239	0.020167850536582228
9.24	0.020196668054212132
9.241	0.020225590312016744
9.242	0.020254602486386778
9.243	0.020283704305193915
9.244	0.02031289549630998
9.245	0.02034217578760676
9.246	0.02037154490695608
9.247	0.020401002582229624
9.248	0.020430548541299214
9.249	0.020460182512036684
9.25	0.020489904222313712
9.251	0.020519686398924868
9.252	0.02054955740724817
9.253	0.020579518611584212
9.254	0.02060957137623376
9.255	0.020639717065497564
9.256	0.020669957043676225
9.257	0.020700292675070498
9.258	0.020730725323981094
9.259	0.020761256354708765
9.26	0.020791887131554106
9.261	0.020822643274323566
9.262	0.020853500421781565
9.263	0.02088445846819806
9.264	0.020915517307843152
9.265	0.02094667683498696
9.266	0.02097793694389943
9.267	0.02100929752885067
9.268	0.021040758484110796
9.269	0.021072319703949755
9.27	0.021103981082637654
9.271	0.021135726921473266
9.272	0.021167573652726448
9.273	0.021199522115695875
9.274000000000001	0.021231573149680227
9.275	0.021263727593978016
9.276	0.02129598628788792
9.277	0.021328350070708567
9.278	0.02136081978173863
9.279	0.021393396260276618
9.28	0.02142608034562122
9.281	0.02145887206367203
9.282	0.021491773116423554
9.283	0.021524784392471383
9.284	0.021557906780411112
9.285	0.02159114116883816
9.286	0.021624488446348126
9.287	0.021657949501536603
9.288	0.02169152522299901
9.289	0.021725216499330947
9.29	0.021759024219127947
9.291	0.021792970760915638
9.292	0.021827034220939408
9.293	0.021861214185374844
9.294	0.02189551024039755
9.295	0.021929921972182936
9.296	0.021964448966906594
9.297	0.021999090810744127
9.298	0.02203384708987094
9.299	0.022068717390462636
9.3	0.02210370129869481
9.301	0.022138759025439065
9.302	0.022173931918556856
9.303	0.022209221950605828
9.304	0.022244631094143437
9.305	0.022280161321727332
9.306	0.022315814605915092
9.307	0.02235159291926437
9.308	0.022387498234332618
9.309	0.022423532523677483
9.31	0.022459697759856616
9.311	0.022496031495515267
9.312	0.02253249796675433
9.313	0.022569096989762498
9.314	0.022605828380728263
9.315	0.02264269195584032
9.316	0.02267968753128736
9.317	0.02271681492325787
9.318	0.022754073947940556
9.319	0.0227914644215241
9.32	0.022828986160197004
9.321	0.022866615545739367
9.322	0.02290437724901559
9.323	0.02294227250648155
9.324	0.022980302554592935
9.325	0.02301846862980562
9.326	0.023056771968575487
9.327	0.02309521380735821
9.328	0.02313379538260968
9.329	0.023172517930785768
9.33	0.023211382688342153
9.331	0.0232503868355552
9.332	0.02328953591088937
9.333	0.023328831396629404
9.334	0.023368274775060243
9.335	0.02340786752846683
9.336	0.023447611139133906
9.337	0.02348750708934641
9.338	0.023527556861389222
9.339	0.023567761937547286
9.34	0.023608123800105334
9.341	0.023648681189319464
9.342	0.023689396071444616
9.343	0.02373026767070666
9.344	0.02377129521133169
9.345	0.02381247791754579
9.346	0.02385381501357484
9.347	0.023895305723644924
9.348	0.023936949271982137
9.349	0.023978744882812347
9.35	0.024020691780361647
9.351	0.02406272755732894
9.352	0.02410491680471135
9.353	0.02414726248197905
9.354	0.024189767548602123
9.355	0.024232434964050736
9.356	0.024275267687794828
9.357	0.024318268679304565
9.358	0.02436144089805011
9.359	0.024404787303501402
9.36	0.024448310855128608
9.361	0.024492066526372872
9.362	0.024536002110371276
9.363	0.024580117414232102
9.364	0.024624412245063648
9.365	0.024668886409973965
9.366	0.024713539716071344
9.367	0.024758371970464075
9.368	0.024803382980260212
9.369	0.02484857255256805
9.37	0.024893940494495795
9.371	0.02493945326263477
9.372	0.02498514603585345
9.373	0.02503102064250358
9.374	0.02507707891093691
9.375	0.025123322669504938
9.376	0.02516975374655941
9.377	0.025216373970452084
9.378	0.02526318516953445
9.379	0.025310189172158257
9.38	0.025357387806675253
9.381	0.025404778878246805
9.382	0.025452368482244497
9.383	0.025500158690849702
9.384	0.025548151576243874
9.385	0.025596349210608216
9.386	0.025644753666124176
9.387	0.02569336701497322
9.388	0.02574219132933654
9.389	0.02579122868139559
9.39	0.02584048114333183
9.391	0.025890008055194938
9.392	0.02593975075051798
9.393	0.025989707830702508
9.394	0.02603987789714981
9.395	0.026090259551261433
9.396	0.026140851394438933
9.397	0.026191652028083587
9.398	0.026242660053596954
9.399000000000001	0.026293874072380586
9.4	0.02634529268583576
9.401	0.026396804412293116
9.402	0.0264485246079263
9.403	0.026500458545838133
9.404	0.02655261149913116
9.405	0.026604988740908206
9.406	0.026657595544272092
9.407	0.02671043718232536
9.408	0.026763518928170832
9.409	0.026816846054911338
9.41	0.02687042383564941
9.411	0.026924363470518638
9.412	0.026978557885771044
9.413	0.027033005934689113
9.414	0.027087706470555632
9.415	0.027142658346653283
9.416	0.027197860416264846
9.417	0.027253311532672814
9.418	0.027309010549159966
9.419	0.027364956319009086
9.42	0.02742114769550266
9.421	0.0274775026929424
9.422	0.027534105902924346
9.423	0.02759096107806317
9.424	0.027648071970973843
9.425	0.02770544233427133
9.426	0.027763075920570306
9.427	0.027820976482485736
9.428	0.027879147772632597
9.429	0.02793759354362555
9.43	0.02799631754807957
9.431	0.028055332101669633
9.432	0.028114631874977272
9.433	0.0281742201016438
9.434	0.028234100015310855
9.435	0.028294274849620077
9.436	0.02835474783821278
9.437	0.0284155222147306
9.438	0.02847660121281518
9.439	0.028537988066107828
9.44	0.028599686008250184
9.441	0.028661791153027173
9.442	0.02872420822483723
9.443	0.0287869348282224
9.444	0.028849968567724735
9.445	0.028913307047885948
9.446	0.028976947873248084
9.447	0.029040888648353087
9.448	0.029105126977743003
9.449	0.029169660465959542
9.45	0.02923448671754476
9.451	0.02929941900448068
9.452	0.029364650435539343
9.453	0.0294301897869331
9.454	0.029496045834874314
9.455	0.029562227355574993
9.456	0.029628743125247492
9.457	0.029695601920104175
9.458	0.029762812516357047
9.459	0.029830383690218468
9.46	0.0298983242179008
9.461	0.029966815023962468
9.462	0.0300356823030363
9.463	0.030104924398101408
9.464	0.03017453965213705
9.465	0.0302445264081221
9.466	0.030314883009035804
9.467	0.030385607797857418
9.468	0.030456699117565815
9.469	0.03052815531114024
9.47	0.030599974721559953
9.471	0.030672037165579414
9.472	0.030744466695809818
9.473	0.030817268838637966
9.474	0.03089044912045026
9.475	0.030964013067633495
9.476	0.031037966206574466
9.477	0.031112314063659576
9.478	0.03118706216527562
9.479	0.031262216037809265
9.48	0.03133778120764731
9.481	0.031413753185892714
9.482	0.031490148121202585
9.483	0.0315669721469506
9.484	0.03164423139651003
9.485	0.03172193200325455
9.486	0.03180008010055783
9.487	0.03187868182179314
9.488	0.03195774330033416
9.489	0.032037270669554564
9.49	0.032117270062827614
9.491	0.03219793091547071
9.492	0.0322790649497051
9.493	0.03236066718969534
9.494	0.032442732659606385
9.495	0.03252525638360308
9.496	0.032608233385850394
9.497	0.032691658690512854
9.498	0.032775527321755454
9.499	0.03285983430374316
9.5	0.03294457466064051
9.501	0.03302938544020271
9.502	0.03311464133854449
9.503	0.033200359075370375
9.504	0.03328655537038533
9.505	0.03337324694329431
9.506	0.03346045051380184
9.507	0.03354818280161288
9.508	0.033636460526432245
9.509	0.03372530040796492
9.51	0.033814719165915386
9.511	0.03390508149788839
9.512	0.03399603505611945
9.513	0.0340875754707434
9.514	0.03417969837189552
9.515	0.03427239938971111
9.516	0.03436567415432499
9.517	0.03445951829587243
9.518	0.03455392744448875
9.519	0.03464889723030874
9.52	0.03474442328346771
9.521	0.03484024356713699
9.522	0.034936626994594974
9.523	0.0350335848121566
9.524000000000001	0.03513112826613681
9.525	0.03522926860285003
9.526	0.03532801706861119
9.527	0.035427384909735064
9.528	0.0355273833725366
9.529	0.0356280237033302
9.53	0.03572931714843083
9.531	0.035831276550418886
9.532	0.03593391146259996
9.533	0.036037233034545625
9.534	0.036141252415827475
9.535	0.03624598075601655
9.536	0.03635142920468444
9.537	0.036457608911402734
9.538	0.03656453102574246
9.539	0.03667220669727522
9.54	0.036780647075572416
9.541	0.036890259508488316
9.542	0.03700063493529414
9.543	0.03711176049354435
9.544	0.037223623320793424
9.545	0.03733621055459523
9.546	0.03744950933250425
9.547	0.03756350679207496
9.548	0.03767819007086122
9.549	0.037793546306417514
9.55	0.03790956263629832
9.551	0.03802538289883102
9.552	0.0381418886398406
9.553	0.038259118105925576
9.554	0.038377109543683834
9.555	0.03849590119971388
9.556000000000001	0.038615531320614245
9.557	0.03873603815298279
9.558	0.038857459943418035
9.559	0.03897983493851828
9.56	0.03910320138488206
9.561	0.039228430280828314
9.562	0.039354676651433204
9.563	0.039481928273493984
9.564	0.03961017292380722
9.565	0.03973939837917017
9.566	0.039869592416380085
9.567	0.040000742812233536
9.568	0.04013283734352777
9.569	0.04026586378706006
9.57	0.04039980991962695
9.571	0.04053408173332565
9.572	0.04066928404933203
9.573	0.04080543990412215
9.574	0.04094257233417134
9.575	0.04108070437595565
9.576	0.041219859065951166
9.577	0.04136005944063319
9.578	0.04150132853647779
9.579	0.04164368938996104
9.58	0.04178716503755825
9.581	0.04193176118418344
9.582	0.04207751924827243
9.583	0.04222446331669823
9.584	0.04237261747633459
9.585	0.04252200581405532
9.586	0.04267265241673339
9.587	0.04282458137124257
9.588	0.0429778167644564
9.589	0.043132382683248656
9.59	0.04328830321449231
9.591	0.04344642378034485
9.592	0.043605897354500385
9.593	0.043766698245935896
9.594	0.0439288007636292
9.595	0.044092179216558114
9.596	0.044256807913699604
9.597	0.044422661164031485
9.598	0.04458971327653159
9.599	0.04475793856017686
9.6	0.04492731132394513
9.600999999999999	0.04509613526668624
9.602	0.04526615655660436
9.603	0.045437450751775084
9.604	0.04561009341027489
9.605	0.045784160090180256
9.606	0.04595972634956677
9.607	0.04613686774651091
9.608	0.046315659839089175
9.609	0.046496178185377116
9.61	0.04667849834345124
9.611	0.04686436217489985
9.612	0.04705207794619505
9.613	0.04724162022732172
9.614	0.04743296358826477
9.615	0.04762608259900808
9.616	0.04782095182953653
9.617	0.048017545849835044
9.618	0.04821583922988748
9.619	0.048415806539678745
9.62	0.04861742234919339
9.621	0.048819338106211994
9.622	0.04902293169214725
9.623	0.049228257866208575
9.624	0.049435371387605405
9.625	0.049644327015546066
9.626	0.049855179509240004
9.627	0.05006798362789664
9.628	0.050282794130724305
9.629	0.05049966577693242
9.63	0.05071865332573045
9.631	0.050939761216368624
9.632	0.05116309757770888
9.633	0.0513887202186547
9.634	0.051616686948109995
9.635	0.051847055574977444
9.636	0.05207988390816094
9.637	0.0523152297565644
9.638	0.05255315092909048
9.639	0.05279370523464308
9.64	0.05303695048212613
9.641	0.053285087874584344
9.642	0.053535901924104276
9.643	0.05378932053691461
9.644	0.05404527161924264
9.645	0.05430368307731705
9.646	0.054564482817366505
9.647	0.054827598745618294
9.648	0.0550929587683011
9.649000000000001	0.05536049079164361
9.65	0.05563012272187309
9.651	0.055897275578846856
9.652	0.05616665729979305
9.653	0.05643846893556897
9.654	0.056712911537030404
9.655	0.05699018615503463
9.656	0.05727049384043893
9.657	0.0575540356440991
9.658	0.0578410126168724
9.659	0.058131625809616144
9.66	0.05842607627318608
9.661	0.05872922907628193
9.662	0.05903633858417059
9.663	0.0593473231799597
9.664	0.05966210124675857
9.665	0.05998059116767596
9.666	0.0603027113258212
9.667	0.0606283801043019
9.668	0.060957515886227394
9.669	0.06129003705470702
9.67	0.06162586199284837
9.671	0.06196093478430476
9.672	0.06229938897827528
9.673	0.06264138382450117
9.674	0.06298707857272548
9.675	0.06333663247269129
9.676	0.06369020477413982
9.677	0.06404795472681414
9.678	0.06441004158045735
9.679	0.06477662458481061
9.68	0.06514786298961703
9.681000000000001	0.06552378998921327
9.682	0.0659046985284685
9.683	0.06629075549684746
9.684	0.0666821277838142
9.685	0.06707898227883351
9.686	0.067481485871368
9.687	0.06788980545088245
9.688	0.06830410790684166
9.689	0.06872456012870821
9.69	0.0691513290059469
9.691	0.06959153360430166
9.692	0.070037967292939
9.693	0.07049037561730681
9.694	0.07094850412285306
9.695	0.07141209835502325
9.696	0.07188090385926536
9.697	0.07235466618102651
9.698	0.07283313086575471
9.699	0.07331604345889539
9.7	0.07380314950589656
9.701	0.07427885748142393
9.702	0.07475917952114657
9.703	0.07524479068995381
9.704	0.07573636605273502
9.705	0.07623458067437697
9.706	0.07674010961976897
9.707	0.07725362795380047
9.708	0.07777581074135813
9.709	0.07830733304733133
9.71	0.07884886993660954
9.711	0.07941793416605215
9.712	0.07999734264239564
9.713	0.08058674996434828
9.714	0.08118581073061949
9.715	0.08179417953991548
9.716	0.0824115109909456
9.717	0.08303745968241931
9.718	0.08367168021304268
9.719	0.08431382718152516
9.72	0.08496355518657624
9.721	0.08560478353477534
9.722	0.08625385577102679
9.723	0.08691138014810834
9.724	0.08757796491879428
9.725	0.08825421833586235
9.725999999999999	0.08894074865208916
9.727	0.08963816412025254
9.728	0.09034707299312662
9.729	0.09106808352348922
9.73	0.09180180396411826
9.731	0.0925479273516891
9.732	0.0933080326227206
9.733	0.09408278349763308
9.734	0.09487284369684273
9.735	0.09567887694076985
9.736	0.09650154694983486
9.737	0.09734151744445377
9.738	0.09819945214504697
9.739	0.09907601477203497
9.74	0.09997186904583358
9.741	0.1009201414534545
9.742	0.10188706550832773
9.743	0.10287133749046928
9.744	0.10387165367990038
9.745	0.10488671035664045
9.746	0.10591520380071083
9.747	0.10695583029212732
9.748	0.10800728611091123
9.749	0.10906826753708392
9.75	0.11013747085066107
9.751	0.1111379429736853
9.752	0.11214861435373111
9.753	0.11317276608038883
9.754	0.1142136792432542
9.755	0.11527463493192304
9.756	0.11635891423598554
9.757	0.11746979824503753
9.758	0.1186105680486729
9.759	0.11978450473648773
9.76	0.12099488939807179
9.761	0.12233831772752514
9.762	0.12371910077936414
9.763	0.1251348642126018
9.764	0.1265832336862585
9.765	0.12806183485935485
9.766	0.12956829339090348
9.767	0.13110023493992498
9.768	0.13265528516544003
9.769	0.13423106972646107
9.77	0.13582521428200878
9.771	0.13733146880819053
9.772	0.13885763014286628
9.773	0.14040761944099078
9.774000000000001	0.14198535785751892
9.775	0.14359476654739722
9.776	0.14523976666558044
9.777	0.14692427936702074
9.778	0.14865222580667323
9.779	0.15042752713948387
9.78	0.15225410452040777
9.781	0.15413235946117684
9.782	0.15606994607167055
9.783	0.15807099881855474
9.784	0.16013965216849577
9.785	0.16228004058814888
9.786	0.16449629854418024
9.787	0.16679256050325664
9.788	0.16917296093203246
9.789	0.17164163429717436
9.79	0.17420271506534488
9.791	0.17714477033850656
9.792	0.18017026360648392
9.793	0.18326609099441166
9.794	0.18641914862742506
9.795	0.1896163326306425
9.796	0.19284453912919913
9.797	0.19609066424823032
9.798	0.19934160411285412
9.799	0.20258425484820589
9.8	0.20580551257942092
9.801	0.2082512259988268
9.802	0.2106942506299731
9.803	0.2131663945636174
9.804	0.21569946589050423
9.805	0.21832527270139113
9.806000000000001	0.22107562308703635
9.807	0.2239823251381834
9.808	0.22707718694559018
9.809	0.23039201660001
9.81	0.2339586221922026
9.811	0.23901764649152818
9.812	0.24431880020233138
9.813	0.24982062870758037
9.814	0.25548167739021366
9.815	0.261260491633199
9.816	0.26711561681950496
9.817	0.273005598332069
9.818	0.2788889815538595
9.819	0.28472431186784497
9.82	0.29047013465696275
9.821	0.294339300902554
9.822	0.2981418500499089
9.823	0.30194212714269697
9.824	0.3058044772245676
9.825	0.3097932453391903
9.826	0.31397277653023536
9.827	0.31840741584135085
9.828	0.3231615083162067
9.829	0.3282993989984752
9.83	0.3338854329318009
9.831	0.339922907175334
9.832	0.3465409146351207
9.833	0.35380750023265006
9.834	0.36179070888944587
9.835	0.37055858552703697
9.836	0.38017917506690474
9.837	0.39072052243057664
9.838	0.40225067253956515
9.839	0.41483767031540614
9.84	0.4285495606795675
9.841	0.44592291069498
9.842	0.46440763573928434
9.843	0.48392217333141857
9.844	0.5043849609904183
9.845	0.525714436235326
9.846	0.5478290365850694
9.847	0.5706471995586897
9.848	0.5940873626752325
9.849	0.6180679634536184
9.85	0.6425074394128922
9.850999999999999	0.6625664098551606
9.852	0.6832094831355673
9.853	0.7046434493922489
9.854	0.7270750987634506
9.855	0.750711221387425
9.856	0.7757586074022979
9.857	0.8024240469463194
9.858	0.8309143301577513
9.859	0.861436247174702
9.86	0.8941965881354299
9.861	0.9237849224454482
9.862	0.9563656985957794
9.863	0.9924861443448495
9.864	1.0326934874511098
9.865	1.0775349556727938
9.866	1.1275577767683447
9.867	1.183309178496243
9.868	1.2453363886146671
9.869	1.3141866348820868
9.87	1.3904071450568771
9.871	1.4964910136749774
9.872	1.609709549185058
9.873	1.7292799268137162
9.874	1.8544193217875946
9.875	1.984344909332663
9.876	2.118273864675555
9.877	2.255423363042932
9.878	2.3950105796607217
9.879	2.5362526897555804
9.88	2.678366868554177
9.881	2.8213356521006734
9.882	2.9635644692993486
9.883	3.104224109872481
9.884	3.2424853635425936
9.885	3.3775190200314738
9.886	3.5084958690616475
9.887	3.6345867003556136
9.888	3.7549623036352022
9.889	3.868793468622922
9.89	3.975250985041233
9.891	4.074440977311948
9.892	4.16454221350612
9.893	4.244668796394652
9.894	4.313934828748027
9.895	4.371454413337165
9.896	4.416341652932906
9.897	4.447710650305855
9.898	4.464675508226876
9.899000000000001	4.466350329466726
9.9	4.451849216796167
9.901	4.373791885760835
9.902	4.2806046680066565
9.903	4.1742195079542075
9.904	4.056568350024643
9.905	3.929583138638563
9.906	3.795195818216497
9.907	3.655338333179701
9.908	3.511942627948719
9.909	3.3669406469440677
9.91	3.222264334587041
9.911	3.110442731983948
9.912	3.0009563173734746
9.913	2.89388266568068
9.914	2.789299351830036
9.915	2.6872839507462114
9.916	2.5879140373537024
9.917	2.49126718657753
9.918	2.397420973342185
9.919	2.306452972572177
9.92	2.2184407591924993
9.921	2.1361676580825897
9.922	2.0568415093662926
9.923	1.9803759031228045
9.924	1.9066844294308978
9.925	1.8356806783693647
9.926	1.7672782400173728
9.927	1.7013907044537093
9.928	1.6379316617571793
9.929	1.5768147020069239
9.93	1.5179534152817438
9.931000000000001	1.461362362592642
9.932	1.4068480436361135
9.933	1.3543179290405363
9.934	1.3036794894343906
9.935	1.254840195446071
9.936	1.2077075177042316
9.937	1.1621889268372638
9.938	1.118191893473571
9.939	1.0756238882417897
9.94	1.0343923817703204
9.941	0.9914400172642621
9.942	0.9498187792860572
9.943	0.9096158249746114
9.944	0.8709183114688409
9.945	0.8338133959078667
9.946	0.798388235430602
9.947	0.7647299871760304
9.948	0.7329258082830802
9.949	0.703062855890848
9.95	0.6752282871382592
9.951	0.6539530997972012
9.952	0.6346112866990693
9.953	0.6170206813080841
9.954	0.6009991170884785
9.955	0.5863644275045693
9.956	0.5729344460205867
9.957	0.5605270061007696
9.958	0.5489599412094218
9.959	0.5380510848107807
9.96	0.5276182703690879
9.961	0.5142591519751593
9.962	0.5012069048529886
9.963	0.4884745248531074
9.964	0.47607500782602524
9.965	0.46402134962231784
9.966	0.4523265460924942
9.967	0.44100359308706594
9.968	0.43006548645660486
9.969	0.4195252220516219
9.97	0.4093957957226309
9.971	0.4001615325271317
9.972	0.39133553370222424
9.973	0.38290222969194454
9.974	0.3748460509403734
9.975	0.3671514278915461
9.975999999999999	0.3598027909895134
9.977	0.35278457067831387
9.978	0.3460811974020231
9.979	0.339677101604679
9.98	0.33355671373032175
9.981	0.3277216630157269
9.982	0.322138138761158
9.983	0.3167895290595835
9.984	0.31165922200400026
9.985	0.30673060568737637
9.986	0.3019870682026813
9.987	0.2974119976429097
9.988	0.2929887821010308
9.989	0.28870080967001494
9.99	0.28453146844285504
9.991	0.2800982323897467
9.992	0.2757725803399361
9.993	0.2715600769999179
9.994	0.26746628707616366
9.995	0.26349677527515253
9.996	0.2596571063033571
9.997	0.2559528448672703
9.998	0.2523895556733645
9.999	0.24897280342811304
10.	0.24570815283800726
10.001	0.24287829592298854
10.002	0.2401948744813076
10.003	0.23764665762469758
10.004	0.2352224144648772
10.005	0.2329109141135661
10.006	0.2307009256824961
10.007	0.2285812182833866
10.008	0.22654056102796125
10.009	0.22456772302794023
10.01	0.22265147339505417
10.011	0.2205725673619807
10.012	0.21854039482124243
10.013	0.21655633178633038
10.014	0.21462175427072466
10.015	0.21273803828790572
10.016	0.210906559851364
10.017	0.20912869497457992
10.018	0.2074058196710342
10.019	0.20573930995421671
10.02	0.20413054183760815
10.021	0.20262778436451515
10.022	0.20118267851679372
10.023	0.19979375830611726
10.024000000000001	0.19845955774415966
10.025	0.19717861084260177
10.026	0.19594945161311736
10.027	0.19477061406738258
10.028	0.19364063221707162
10.029	0.19255804007386468
10.03	0.19152137164943583
10.031	0.19053091974742295
10.032	0.18958335299408993
10.033	0.1886770988076589
10.034	0.1878105846063521
10.035	0.1869822378083965
10.036	0.18619048583201434
10.036999999999999	0.18543375609542945
10.038	0.1847104760168644
10.039	0.18401907301454565
10.04	0.18335797450669564
10.041	0.18268952810992914
10.042	0.18205042769872318
10.043	0.1814412873459433
10.044	0.18086272112445528
10.045	0.18031534310712785
10.046	0.17979976736682673
10.047	0.17931660797641782
10.048	0.17886647900876956
10.049	0.17844999453674784
10.05	0.17806776863321871
10.051	0.177746625345702
10.052	0.17745938028909977
10.053	0.17720505905296616
10.054	0.17698268722685656
10.055	0.176791290400325
10.056000000000001	0.17662989416292577
10.057	0.17649752410421393
10.058	0.1763932058137437
10.059	0.1763159648810696
10.06	0.17626482689574605
10.061	0.17622485710907845
10.062	0.17620988752997652
10.063	0.17621978982910086
10.064	0.17625443567711196
10.065	0.17631369674467035
10.066	0.1763974447024367
10.067	0.1765055512210713
10.068	0.17663788797123478
10.068999999999999	0.17679432662358768
10.07	0.1769747388487909
10.071	0.17716916298471067
10.072	0.17738789999436472
10.073	0.17763141750797729
10.074	0.17790018315577127
10.075	0.1781946645679709
10.076	0.17851532937480052
10.077	0.1788626452064828
10.078	0.179237079693242
10.079	0.17963910046530274
10.08	0.1800691751528873
10.081	0.18052790214583161
10.082	0.181015610389924
10.083	0.18153275959056156
10.084	0.18207980945314398
10.085	0.18265721968307116
10.086	0.18326544998573993
10.087	0.1839049600665501
10.088000000000001	0.18457620963090177
10.089	0.18527965838419136
10.09	0.18601576603181894
10.091	0.18681645240248346
10.092	0.18764881040414574
10.093	0.18851139306806228
10.094	0.18940275342549398
10.095	0.19032144450770191
10.096	0.19126601934594228
10.097	0.19223503097147618
10.098	0.19322703241556477
10.099	0.194240576709464
10.1	0.19527421688443508
10.100999999999999	0.19623903024470174
10.102	0.19722634710777517
10.103	0.1982400220641256
10.104	0.19928390970422852
10.105	0.2003618646185596
10.106	0.2014777413975887
10.107	0.20263539463179148
10.108	0.2038386789116438
10.109	0.2050914488276152
10.11	0.20639755897018142
10.111	0.20787392675010086
10.112	0.20940449164542171
10.113	0.21098625595448203
10.114	0.21261622197562016
10.115	0.21429139200716577
10.116	0.21600876834745714
10.117	0.21776535329483282
10.118	0.21955814914762203
10.119	0.22138415820416332
10.120000000000001	0.2232403827627954
10.121	0.2249924616154546
10.122	0.22677672199150203
10.123	0.22859812761390294
10.124	0.23046164220562593
10.125	0.23237222948962968
10.126	0.23433485318888275
10.127	0.23635447702635404
10.128	0.23843606472500167
10.129	0.24058458000779445
10.13	0.24280498659770167
10.131	0.2450969816989175
10.132	0.24747111473612968
10.133	0.24993266861525879
10.134	0.2524869262422301
10.135	0.25513917052295515
10.136	0.257894684363359
10.137	0.2607587506693675
10.138	0.26373665234689103
10.139	0.2668336723018553
10.14	0.27005509344018663
10.141	0.27376605107191665
10.142	0.2775901664622357
10.143	0.2815109132804582
10.144	0.2855117651958771
10.145	0.28957619587780664
10.146	0.29368767899556125
10.147	0.29782968821843353
10.148	0.3019856972157378
10.149000000000001	0.3061391796567888
10.15	0.31027360921087865
10.151	0.31343896091037193
10.152000000000001	0.3166087827364982
10.153	0.31982312403352003
10.154	0.32312203414571683
10.155	0.32654556241736243
10.156	0.33013375819273705
10.157	0.3339266708161019
10.158	0.33796434963173694
10.159	0.34228684398392395
10.16	0.3469342032169213
10.161	0.353451730116314
10.161999999999999	0.36028299310378104
10.163	0.36737681404231803
10.164	0.3746820147948824
10.165	0.3821474172244693
10.166	0.3897218431940751
10.167	0.3973541145666554
10.168	0.4049930532052064
10.169	0.41258748097272435
10.17	0.4200862197321648
10.171	0.42528554851838285
10.172	0.43041728916361094
10.173	0.43556072067191304
10.174	0.4407951220473804
10.175	0.446199772294105
10.176	0.45185395041614973
10.177	0.4578369354176061
10.178	0.464228006302568
10.179	0.47110644207509494
10.18	0.47855152173927995
10.181000000000001	0.4865724208819834
10.182	0.49532277061644936
10.183	0.5048860986387272
10.184	0.5153459326448528
10.185	0.5267858003308833
10.186	0.5392892293928138
10.187	0.5529397475266997
10.188	0.5678208824286043
10.189	0.5840161617945107
10.19	0.6016091133204801
10.191	0.6250122361655734
10.192	0.6497177246559135
10.193	0.6755467445807294
10.193999999999999	0.7023204617292098
10.195	0.7298600418905928
10.196	0.757986650853969
10.197	0.7865214544085755
10.198	0.8152856183436519
10.199	0.8441003084482845
10.2	0.8727866905117132
10.201	0.8910396827721354
10.202	0.9094204105424872
10.203	0.9283637515847785
10.204	0.9483045836610227
10.205	0.969677784533127
10.206	0.9929182319631031
10.207	1.0184608037129759
10.208	1.0467403775446322
10.209	1.0781918312200924
10.21	1.1132500425013998
10.211	1.146411198977589
10.212	1.1844087892000488
10.213000000000001	1.2280376115473732
10.214	1.2780924643979201
10.215	1.3353681461302722
10.216	1.4006594551229412
10.217	1.4747611897545783
10.218	1.5584681484034324
10.219	1.6525751294481383
10.22	1.7578769312674045
10.221	1.9070471659026154
10.222	2.0670697687562916
10.223	2.236807488894331
10.224	2.4151230753817186
10.225	2.6008792772843368
10.225999999999999	2.792938843667775
10.227	2.9901645235979766
10.228	3.1914190661398285
10.229	3.3955652203592663
10.23	3.601465735322246
10.231	3.8089898853112136
10.232	4.015932892646195
10.233	4.2210965048648
10.234	4.423282469503551
10.235	4.621292534100065
10.236	4.813928446191928
10.237	4.999991953315704
10.238	5.178284803008993
10.239	5.347608742809336
10.24	5.50676552025338
10.241	5.653672397456425
10.242	5.788069212555317
10.243	5.908811318263931
10.244	6.014754067296875
10.245000000000001	6.104752812368652
10.246	6.177662906193296
10.247	6.2323397014853406
10.248	6.267638550959141
10.249	6.282414807329063
10.25	6.275523823309409
10.251	6.185574700170795
10.252	6.075320330037438
10.253	5.947267353590376
10.254	5.803922411510074
10.255	5.647792144476886
10.256	5.481383193172017
10.257	5.30720219827584
10.258	5.127755800469002
10.259	4.945550640431817
10.26	4.763093358845582
10.261	4.623704744568167
10.262	4.486603705364395
10.263	4.351823297177363
10.264	4.219396575949439
10.265	4.0893565976230075
10.266	3.961736418141142
10.267	3.836569093446222
10.268	3.713887679480645
10.269	3.593725232187458
10.27	3.4761148075090547
10.271	3.362035654390578
10.272	3.250517290741845
10.273	3.1415354274747966
10.274000000000001	3.035065775501389
10.275	2.9310840457341434
10.276	2.829565949085014
10.277000000000001	2.73048719646597
10.278	2.6338234987895075
10.279	2.5395505669675926
10.28	2.447644111912369
10.281	2.3581044522510846
10.282	2.2708811998042586
10.283	2.185948574107191
10.284	2.103280794695198
10.285	2.022852081104036
10.286	1.9446366528690164
10.286999999999999	1.8686087295256015
10.288	1.7947425306091236
10.289	1.7230122756553063
10.29	1.653392184199478
10.291	1.5830742829360043
10.292	1.514983601989507
10.293	1.449262978643259
10.294	1.3860552501805488
10.295	1.3255032538850007
10.296	1.267749827039899
10.297	1.2129378069285481
10.298	1.1612100308345423
10.299	1.1127093360411806
10.3	1.0675785598317848
10.301	1.033314586840148
10.302	1.0022605071599453
10.303	0.97411345823512
10.304	0.9485705775097636
10.305	0.925329002427815
10.306000000000001	0.9040858704332299
10.307	0.8845383189700745
10.308	0.8663834854823013
10.309	0.8493185074139016
10.31	0.8330405222088386
10.311	0.811904047532413
10.312	0.7912726357454407
10.313	0.7711672194299837
10.314	0.7516087311682106
10.315	0.7326181035421825
10.316	0.7142162691339642
10.317	0.6964241605257185
10.318	0.6792627102995092
10.318999999999999	0.6627528510374336
10.32	0.6469155153215613
10.321	0.6325353795339724
10.322	0.618823344953783
10.323	0.6057540566600417
10.324	0.5933021597318662
10.325	0.5814422992483042
10.326	0.5701491202884074
10.327	0.5593972679312872
10.328	0.5491613872559946
10.329	0.539416123341584
10.33	0.5301361212671613
10.331	0.5213155071668052
10.332	0.5129082643945458
10.333	0.504887857359483
10.334	0.49722775047067136
10.335	0.48990140813716776
10.336	0.48288229476806815
10.337	0.47614387477242914
10.338000000000001	0.4696596125593092
10.339	0.46340297253780116
10.34	0.4573474191169632
10.341	0.45090218843597335
10.342	0.44463916882650295
10.343	0.4385660203503648
10.344	0.43269040306933815
10.345	0.42701997704520356
10.346	0.4215624023397718
10.347	0.4163253390148231
10.348	0.4113164471321393
10.349	0.4065433867535287
10.35	0.40201381794077273
10.350999999999999	0.39811727427247207
10.352	0.3944563984440972
10.353	0.39101570666794794
10.354	0.38777971515630455
10.355	0.3847329401214487
10.356	0.381859897775678
10.357	0.3791451043312739
10.358	0.3765730760005188
10.359	0.3741283289957087
10.36	0.3717953795291258
10.361	0.3692956810113744
10.362	0.3668927556565302
10.363	0.36458706287697734
10.364	0.36237906208510057
10.365	0.36026921269329637
10.366	0.3582579741139493
10.367	0.3563458057594446
10.368	0.3545331670421777
10.369	0.3528205173745337
10.370000000000001	0.35120831616889847
10.371	0.3496983906903743
10.372	0.34828974959847464
10.373	0.3469827694054241
10.374	0.34577782662344514
10.375	0.3446752977647664
10.376	0.3436755593416102
10.377	0.34277898786619954
10.378	0.341985959850762
10.379	0.3412968518075205
10.38	0.3407120402486985
10.381	0.3402335459090563
10.382	0.339860001428433
10.383	0.3395916836692025
10.384	0.3394288694937386
10.385	0.33937183576441593
10.386	0.3394208593436079
10.387	0.33957621709368896
10.388	0.3398381858770324
10.389	0.3402070425560125
10.39	0.340683063993004
10.391	0.34140462518417175
10.392	0.3422255352742318
10.393	0.34313770154169343
10.394	0.34413303126506134
10.395	0.3452034317228447
10.396	0.34634081019355334
10.397	0.347537073955691
10.398	0.34878413028776745
10.399000000000001	0.3500738864682926
10.4	0.3513982497757698
10.401	0.3522775407215778
10.402000000000001	0.35320383436754693
10.403	0.3541976190083715
10.404	0.3552793829387505
10.405	0.35646961445338143
10.406	0.3577888018469643
10.407	0.3592574334141919
10.408	0.3608959974497639
10.409	0.3627249822483813
10.41	0.36476487610473507
10.411	0.36784994597736187
10.411999999999999	0.3711375815781028
10.413	0.37459895128264126
10.414	0.37820522346664215
10.415	0.3819275665057886
10.416	0.38573714877576454
10.417	0.3896051386522337
10.418	0.39350270451087976
10.419	0.397401014727387
10.42	0.40127123767741857
10.421	0.4038665497782614
10.422	0.40644992905844274
10.423	0.40906636158807885
10.424	0.4117608334372997
10.425	0.4145783306762358
10.426	0.4175638393750027
10.427	0.42076234560373066
10.428	0.42421883543255146
10.429	0.4279782949315783
10.43	0.43208571017094244
10.431000000000001	0.4365499822366643
10.432	0.441454369151701
10.433	0.4468460439549196
10.434	0.4527721796851797
10.435	0.4592799493813528
10.436	0.4664165260822755
10.437	0.4742290828268184
10.438	0.48276479265385686
10.439	0.49207082860222007
10.44	0.5021943637107822
10.441	0.514461071413839
10.442	0.5275621394823435
10.443	0.5414672560827269
10.443999999999999	0.5561461093813996
10.445	0.5715683875447999
10.446	0.5877037787392834
10.447	0.6045219711312868
10.448	0.6219926528872525
10.449	0.6400855121735283
10.45	0.658770237156555
10.451	0.6761634846411261
10.452	0.6942002790862472
10.453	0.7129626135893681
10.454	0.7325324812479433
10.455	0.7529918751593228
10.456	0.7744227884209596
10.457	0.7969072141303138
10.458	0.8205271453847249
10.459	0.8453645752816511
10.46	0.8715014969185589
10.461	0.8964946086025052
10.462	0.9231042463903312
10.463000000000001	0.9515654515486156
10.464	0.9821132653437838
10.465	1.0149827290424112
10.466	1.0504088839110235
10.467	1.0886267712162176
10.468	1.1298714322243848
10.469	1.1743779082021162
10.47	1.2223812404160266
10.471	1.2835299600020176
10.472	1.3480751038196042
10.473	1.415681198597888
10.474	1.486012771065607
10.475	1.5587343479518572
10.475999999999999	1.6335104559856173
10.477	1.7100056218960031
10.478	1.787884372411721
10.479	1.8668112342618843
10.48	1.9464507341756134
10.481	2.0267509348084527
10.482	2.107075642967106
10.483	2.187072201385127
10.484	2.2663879527956428
10.485	2.3446702399322086
10.486	2.4215664055283708
10.487	2.4967237923172685
10.488	2.5697897430324512
10.489	2.640411600407454
10.49	2.7082367071754376
10.491	2.7717110079510214
10.492	2.831756055593849
10.493	2.8880920048443253
10.494	2.9404390104431792
10.495000000000001	2.9885172271311125
10.496	3.032046809648572
10.497	3.0707479127362673
10.498	3.104340691134817
10.499	3.1325452995848857
10.5	3.1550818928269924
10.501	3.1571730091608834
10.502	3.1539150631887565
10.503	3.1459068530719057
10.504	3.1337471769716094
10.505	3.118034833049118
10.506	3.099368619465768
10.507	3.078347334382817
10.508	3.0555697759615437
10.509	3.031634742363186
10.51	3.007141031749111
10.511	2.9925302221376042
10.512	2.9779617997203256
10.513	2.9634380305460604
10.514	2.9489611806635154
10.515	2.9345335161213977
10.516	2.920157302968492
10.517	2.9058348072535054
10.518	2.891568295025146
10.519	2.8773600323321964
10.52	2.8632122852233652
10.521	2.849170991173292
10.522	2.8351920980517407
10.523	2.821275225154333
10.524000000000001	2.8074199917766904
10.525	2.793626017214508
10.526	2.779892920763408
10.527000000000001	2.7662203217190116
10.528	2.752607839377014
10.529	2.7390550930330364
10.53	2.725561701982726
10.531	2.7120149162920897
10.532	2.698533534742777
10.533	2.68512398688675
10.534	2.6717927022759715
10.535	2.658546110462476
10.536	2.6453906409982255
10.536999999999999	2.632332723435207
10.538	2.6193787873253838
10.539	2.6065352622207887
10.54	2.5938085776733844
10.541	2.581396930770692
10.542	2.5691033612543035
10.543	2.5569226764013013
10.544	2.5448496834887684
10.545	2.532879189793852
10.546	2.521006002593635
10.547	2.5092249291652005
10.548	2.4975307767856947
10.549	2.4859183527322015
10.55	2.474382464281804
10.551	2.4627462563190576
10.552	2.4511866022950057
10.553	2.439708713268101
10.554	2.428317800296858
10.555	2.417019074439729
10.556000000000001	2.405817746755168
10.557	2.3947190283016875
10.558	2.3837281301377424
10.559	2.372850263321805
10.56	2.3620906389123295
10.561	2.3515389561681186
10.562	2.3411108174503488
10.563	2.3308063133204873
10.564	2.3206255343400577
10.565	2.310568571070527
10.566	2.3006355140733636
10.567	2.2908264539100895
10.568	2.2811414811421726
10.568999999999999	2.271580686331099
10.57	2.2621441600383387
10.571	2.2528554102272236
10.572	2.2436896908209363
10.573	2.2346456731444744
10.574	2.2257220285228816
10.575	2.216917428281155
10.576	2.2082305437442917
10.577	2.199660046237335
10.578	2.1912046070852824
10.579	2.1828628976131315
10.58	2.174633589145924
10.581	2.166519042065154
10.582	2.1585140150601427
10.583	2.150616955876749
10.584	2.1428263122607905
10.585	2.1351405319580836
10.586	2.1275580627144874
10.587	2.120077352275819
10.588000000000001	2.1126968483878965
10.589	2.105414998796577
10.59	2.0982302512476783
10.591	2.0910922680042927
10.592	2.0840512389909014
10.593	2.0771085686492836
10.594	2.070265661421182
10.595	2.063523921748338
10.596	2.0568847540725317
10.597	2.0503495628355046
10.598	2.0439197524790003
10.599	2.037596727444796
10.6	2.0313818921746356
10.600999999999999	2.0253448792913935
10.602	2.0194147300144136
10.603	2.0135887137441912
10.604	2.0078640998811905
10.605	2.0022381578258757
10.606	1.996708156978742
10.607	1.991271366740253
10.608	1.9859250565108748
10.609	1.9806664956911002
10.61	1.9754929536813945
10.611	1.9703365363132583
10.612	1.9652636258633593
10.613	1.9602754410393728
10.614	1.9553732005489746
10.615	1.9505581230998668
10.616	1.945831427399725
10.617	1.9411943321562257
10.618	1.9366480560770698
10.619	1.9321938178699334
10.620000000000001	1.9278328362424937
10.621	1.9236253605768387
10.622	1.9195100012896276
10.623	1.915484399471915
10.624	1.911546196214749
10.625	1.9076930326091988
10.626	1.9039225497463117
10.627	1.9002323887171366
10.628	1.8966201906127416
10.629	1.8930835965241746
10.63	1.8896202475424848
10.631	1.8861926714658022
10.632	1.8828357507564726
10.633	1.8795492545839105
10.634	1.8763329521175254
10.635	1.8731866125267431
10.636	1.870110004980973
10.637	1.8671028986496239
10.638	1.864165062702122
10.639	1.8612962663078763
10.64	1.8584962786362966
10.641	1.8558280244769108
10.642	1.8532242897656859
10.643	1.8506810160586926
10.644	1.8481941449120154
10.645	1.8457596178817248
10.646	1.8433733765238915
10.647	1.8410313623945997
10.648	1.8387295170499198
10.649000000000001	1.8364637820459235
10.65	1.8342300989386937
10.651	1.8319064101174756
10.652000000000001	1.8296138077698227
10.653	1.827355384916474
10.654	1.8251342345781572
10.655	1.8229534497756033
10.656	1.8208161235295397
10.657	1.8187253488607058
10.658	1.8166842187898287
10.659	1.8146958263376363
10.66	1.812763264524867
10.661	1.8109123437332377
10.662	1.8091220628127305
10.663	1.807394137974326
10.664	1.8057302854289956
10.665	1.8041322213877136
10.666	1.8026016620614518
10.667	1.8011403236611898
10.668	1.7997499223978997
10.669	1.798432174482553
10.67	1.7971887961261295
10.671	1.7960657735285845
10.672	1.7950178698822719
10.673	1.7940441183685336
10.674	1.7931435521687074
10.675	1.7923152044641306
10.676	1.791558108436145
10.677	1.7908712972660883
10.678	1.7902538041352982
10.679	1.7897046622251163
10.68	1.78922290471688
10.681000000000001	1.7888156718367747
10.682	1.7884733983852426
10.683	1.7881946262075707
10.684	1.7879778971490468
10.685	1.787821753054958
10.686	1.7877247357705928
10.687	1.7876853871412386
10.688	1.787702249012183
10.689	1.7877738632287137
10.69	1.7878987716361183
10.691	1.7880311098721247
10.692	1.7882165172748867
10.693	1.7884562269749993
10.693999999999999	1.7887514721030564
10.695	1.7891034857896535
10.696	1.7895135011653833
10.697	1.7899827513608408
10.698	1.7905124695066217
10.699	1.791103888733318
10.7	1.7917582421715252
10.701	1.7925874732879974
10.702	1.793475395159825
10.703	1.7944165312002605
10.704	1.7954054048225576
10.705	1.7964365394399637
10.706	1.7975044584657325
10.707	1.798603685313117
10.708	1.799728743395365
10.709	1.8008741561257298
10.71	1.8020344469174647
10.711	1.8031320197650784
10.712	1.8042378883744263
10.713000000000001	1.8053509470326246
10.714	1.8064700900267836
10.715	1.80759421164402
10.716	1.808722206171448
10.717	1.8098529678961843
10.718	1.8109853911053388
10.719	1.8121183700860284
10.72	1.8132507991253692
10.721	1.81432286428183
10.722	1.8153957261456322
10.723	1.816471837078355
10.724	1.817553649441572
10.725	1.818643615596863
10.725999999999999	1.8197441879058054
10.727	1.8208578187299786
10.728	1.8219869604309562
10.729	1.8231340653703179
10.73	1.824301585909643
10.731	1.825555126952858
10.732	1.8268301608923805
10.733	1.8281253126629806
10.734	1.8294392071994223
10.735	1.8307704694364761
10.736	1.8321177243089126
10.737	1.8334795967514954
10.738	1.834854711698995
10.739	1.8362416940861823
10.74	1.8376391688478204
10.741	1.8389695213869048
10.742	1.840312236747665
10.743	1.8416705604425476
10.744	1.843047737984007
10.745000000000001	1.8444470148844967
10.746	1.8458716366564636
10.747	1.847324848812362
10.748	1.8488098968646431
10.749	1.8503300263257618
10.75	1.8518884827081639
10.751	1.8535808301132297
10.752	1.8553124003984929
10.753	1.8570808440104027
10.754	1.8588838113954185
10.755	1.860718953
10.756	1.8625839192705962
10.757	1.864476360653667
10.758	1.866393927595668
10.759	1.8683342705430592
10.76	1.8702950399422895
10.761	1.8722019045408715
10.762	1.8741288590114207
10.763	1.8760779163275951
10.764	1.8780510894630633
10.765	1.8800503913914937
10.766	1.8820778350865444
10.767	1.8841354335218836
10.768	1.8862251996711803
10.769	1.8883491465080922
10.77	1.8905092870062876
10.771	1.8927604566398928
10.772	1.8950486445184436
10.773	1.897372662251945
10.774000000000001	1.8997313214504021
10.775	1.9021234337238075
10.776	1.9045478106821663
10.777000000000001	1.907003263935484
10.778	1.9094886050937527
10.779	1.9120026457669774
10.78	1.9145441975651596
10.781	1.917149509356196
10.782	1.9197776865674665
10.783	1.9224252718842554
10.784	1.925088807991848
10.785	1.927764837575515
10.786	1.9304499033205413
10.787	1.933140547912212
10.788	1.9358333140357977
10.789	1.9385247443765834
10.79	1.9412113816198495
10.791	1.9436673352484193
10.792	1.9461250619501744
10.793	1.948594585210549
10.794	1.9510859285149769
10.795	1.9536091153488784
10.796	1.9561741691976875
10.797	1.958791113546838
10.798	1.9614699718817505
10.799	1.9642207676878587
10.8	1.9670535244505971
10.801	1.970382217145239
10.802	1.9737884358588889
10.803	1.9772577221685064
10.804	1.9807756176510323
10.805	1.9843276638834266
10.806000000000001	1.9878994024426488
10.807	1.9914763749056397
10.808	1.995044122849359
10.809	1.9985881878507603
10.81	2.002094111486803
10.811	2.005114692475073
10.812	2.0080944420918465
10.813	2.0110451287540423
10.814	2.0139785208785645
10.815	2.0169063868823325
10.816	2.0198404951822657
10.817	2.0227926141952683
10.818	2.02577451233826
10.818999999999999	2.0287979580281545
10.82	2.031874719681872
10.821	2.035412141722424
10.822	2.0390024422572215
10.823	2.0426334153997847
10.824	2.0462928552636144
10.825	2.0499685559622316
10.826	2.053648311609156
10.827	2.057319916317889
10.828	2.0609711642019497
10.829	2.0645898493748596
10.83	2.068163765950119
10.831	2.0713024343097923
10.832	2.0743948479795487
10.833	2.077451726753586
10.834	2.080483790426118
10.835	2.083501758791358
10.836	2.086516351643503
10.837	2.089538288776767
10.838000000000001	2.0925782899853633
10.839	2.0956470750634897
10.84	2.0987553638053593
10.841	2.102198513547162
10.842	2.1056853557810107
10.843	2.1092093595409804
10.844	2.112763993861166
10.845	2.1163427277756615
10.846	2.119939030318543
10.847	2.1235463705239037
10.848	2.1271582174258388
10.849	2.1307680400584235
10.85	2.134369307455752
10.850999999999999	2.137906008501989
10.852	2.1414240911781177
10.853	2.144920023315178
10.854	2.1483902727442303
10.855	2.151831307296333
10.856	2.1552395948025267
10.857	2.158611603093872
10.858	2.1619438000014264
10.859	2.165232653356232
10.86	2.1684746309893472
10.861	2.171381420743432
10.862	2.1742515298311638
10.863	2.1770986854768375
10.864	2.179936614904748
10.865	2.1827790453391747
10.866	2.1856397040044113
10.867	2.1885323181247527
10.868	2.1914706149244783
10.869	2.1944683216278826
10.870000000000001	2.1975391654592604
10.871	2.201254494535825
10.872	2.2050366199833036
10.873	2.208865473820354
10.874	2.2127209880656395
10.875	2.2165830947378047
10.876	2.220431725855512
10.877	2.2242468134374263
10.878	2.22800828950219
10.879	2.2316960860684687
10.88	2.235290135154924
10.881	2.2381278986481945
10.882	2.240870716282708
10.883	2.2435374576608793
10.884	2.2461469923851287
10.885	2.248718190057861
10.886	2.2512699202814974
10.887	2.253821052658456
10.888	2.2563904567911437
10.889	2.25899700228198
10.89	2.261659558733384
10.891	2.2648113432294354
10.892	2.2680317659222937
10.893	2.2713145844457943
10.894	2.2746535564337536
10.895	2.2780424395200063
10.896	2.2814749913383876
10.897	2.284944969522714
10.898	2.2884461317068197
10.899000000000001	2.2919722355245407
10.9	2.2955170386096926
10.901	2.2991580301278693
10.902000000000001	2.3028001615428595
10.903	2.30643211585019
10.904	2.310042576045407
10.905	2.313620225124052
10.906	2.3171537460816714
10.907	2.3206318219137922
10.908	2.3240431356159617
10.909	2.3273763701837265
10.91	2.330620208612614
10.911	2.333116782448758
10.912	2.335540511073445
10.913	2.3379192624185334
10.914	2.3402809044158968
10.915	2.3426533049974037
10.916	2.3450643320949265
10.917	2.347541853640325
10.918	2.350113737565472
10.919	2.3528078518022415
10.92	2.355652064282491
10.921	2.359597769083696
10.922	2.363693336710578
10.923	2.3679106638134413
10.924	2.372221647042608
10.925	2.3765981830484044
10.926	2.3810121684811305
10.927	2.3854354999911114
10.928	2.3898400742286716
10.929	2.3941977878441127
10.93	2.398480537487759
10.931000000000001	2.4021625678916823
10.932	2.405743588346756
10.933	2.4092256562256225
10.934	2.412610828900916
10.935	2.4159011637452776
10.936	2.4190987181313313
10.937	2.422205549431718
10.938	2.425223715019077
10.939	2.428155272266034
10.94	2.4310022785452285
10.941	2.4331679939751023
10.942	2.435289563925159
10.943	2.4374053365107167
10.943999999999999	2.439553659847088
10.945	2.441772882049592
10.946	2.4441013512335332
10.947	2.44657741551423
10.948	2.4492394230070014
10.949	2.4521257218271506
10.95	2.4552746600899966
10.951	2.46040486524952
10.952	2.4657725709709246
10.953	2.4713142902581
10.954	2.4769665361149356
10.955	2.4826658215452913
10.956	2.4883486595530577
10.957	2.4939515631421245
10.958	2.4994110453163514
10.959	2.5046636190796288
10.96	2.509645797435845
10.961	2.5126298090902526
10.962	2.515317317060418
10.963000000000001	2.5177457000652925
10.964	2.519952336823814
10.965	2.521974606054935
10.966	2.523849886477602
10.967	2.525615556810765
10.968	2.527308995773366
10.969	2.528967582084355
10.97	2.5306286944626817
10.971	2.5328897812571363
10.972	2.5351942079428906
10.973	2.5375454096249648
10.974	2.539946821408368
10.975	2.5424018783981213
10.975999999999999	2.544914015699242
10.977	2.547486668416751
10.978	2.5501232716556563
10.979	2.55282726052098
10.98	2.5556020701177435
10.981	2.5592321112346847
10.982	2.562892511433475
10.983	2.5665393739595177
10.984	2.5701288020581963
10.985	2.573616898974915
10.986	2.5769597679550755
10.987	2.580113512244064
10.988	2.5830342350872826
10.989	2.5856780397301335
10.99	2.588001029418004
10.991	2.588712258158051
10.992	2.5890904571756286
10.993	2.5891673084578444
10.994	2.5889744939918073
10.995000000000001	2.588543695764625
10.996	2.5879065957634086
10.997	2.587094875975265
10.998	2.586140218387304
10.999	2.585074304986632
11.	2.583928817760361
11.001	2.582961479250375
11.002	2.5819642314614413
11.003	2.580955056953111
11.004	2.5799519382849283
11.004999999999999	2.578972858016439
11.006	2.578035798707189
11.007	2.577158742916728
11.008	2.5763596732046
11.009	2.575656572130351
11.01	2.5750674222535297
11.011	2.5758217260729923
11.012	2.5766525207581084
11.013	2.5775043634175545
11.014	2.5783218111600106
11.015	2.5790494210941577
11.016	2.5796317503286716
11.017	2.580013355972234
11.018	2.580138795133523
11.019	2.5799526249212175
11.02	2.5793994024439977
11.021	2.576559043306299
11.022	2.5733537546970635
11.023	2.569841102300979
11.024000000000001	2.5660786518027328
11.025	2.5621239688870316
11.026	2.5580346192385623
11.027000000000001	2.553868168542011
11.028	2.549682182482086
11.029	2.5455342267434737
11.030000000000001	2.54148186701086
11.031	2.538185251447161
11.032	2.5350628431086597
11.033	2.5321356875298564
11.034	2.529424830245245
11.035	2.526951316789335
11.036	2.52473619269662
11.036999999999999	2.522800503501599
11.038	2.5211652947387684
11.039	2.5198516119426335
11.04	2.51888050064769
11.041	2.519768485810167
11.042	2.520950498426364
11.043	2.5223569489143136
11.044	2.523918247692049
11.045	2.525564805177596
11.046	2.5272270317889873
11.047	2.5288353379442574
11.048	2.530320134061431
11.049	2.5316118305585418
11.05	2.5326408378536223
11.051	2.531176884092545
11.052	2.529442012406234
11.053	2.5274975836534526
11.054	2.525404958692976
11.055	2.5232254983835682
11.056000000000001	2.521020563583992
11.057	2.518851515153023
11.058	2.516779713949425
11.059000000000001	2.514866520831962
11.06	2.513173296659408
11.061	2.5123814659373473
11.062	2.5118947462627683
11.063	2.511736918879479
11.064	2.5119317650312896
11.065	2.512503065962007
11.065999999999999	2.5134746029154402
11.067	2.514870157135401
11.068	2.5167135098656925
11.068999999999999	2.5190284423501255
11.07	2.521838735832514
11.071	2.5269439428443268
11.072	2.532484450839424
11.073	2.5383764185593423
11.074	2.5445360047455856
11.075	2.5508793681396904
11.076	2.557322667483193
11.077	2.5637820615175966
11.078	2.5701737089844383
11.079	2.576413768625254
11.08	2.582418399181548
11.081	2.5866255224338897
11.082	2.590519124203625
11.083	2.5941049533511116
11.084	2.597388758736729
11.085	2.600376289220854
11.086	2.603073293663848
11.087	2.6054855209260888
11.088000000000001	2.6076187198679515
11.089	2.609478639349801
11.09	2.611071028232013
11.091000000000001	2.6113677870059595
11.092	2.6114711703779214
11.093	2.6114495846851797
11.094	2.6113714362650158
11.095	2.611305131454711
11.096	2.6113190765915464
11.097	2.6114816780128027
11.097999999999999	2.6118613420557613
11.099	2.6125264750577046
11.1	2.613545483355911
11.100999999999999	2.6177490759832653
11.102	2.6222759442968724
11.103	2.6270270823494153
11.104	2.6319034841936015
11.105	2.6368061438821386
11.106	2.6416360554677083
11.107	2.646294213003019
11.108	2.6506816105407767
11.109	2.6546992421336655
11.11	2.6582481018343924
11.111	2.6596472332553702
11.112	2.6604754566738418
11.113	2.660729641926769
11.114	2.6604066588511097
11.115	2.659503377283824
11.116	2.658016667061872
11.117	2.655943398022207
11.118	2.6532804400017964
11.119	2.6500246628375956
11.120000000000001	2.646172936366557
11.121	2.6400070292627187
11.122	2.633342858050994
11.123000000000001	2.6262812380933553
11.124	2.6189229847518134
11.125	2.611368913388341
11.126	2.6037198393649237
11.127	2.596076578043533
11.128	2.5885399447861817
11.129	2.5812107549548413
11.129999999999999	2.5741898239114973
11.131	2.569459453992646
11.132	2.565124944072163
11.133	2.5611730799984187
11.134	2.5575906476197843
11.135	2.554364432784651
11.136	2.55148122134139
11.137	2.5489277991383754
11.138	2.546690952023995
11.139	2.5447574658466214
11.14	2.543114126454631
11.141	2.542600106323415
11.142	2.542298144878765
11.143	2.5421433681734817
11.144	2.5420709022603685
11.145	2.542015873192226
11.146	2.541913407021857
11.147	2.541698629802063
11.148	2.541306667585646
11.149000000000001	2.540672646425407
11.15	2.5397316923741493
11.151	2.535649421158255
11.152000000000001	2.5312983182676296
11.153	2.5267813588657826
11.154	2.5222015181162
11.155000000000001	2.5176617711823686
11.156	2.5132650932277976
11.157	2.5091144594159736
11.158	2.50531284491039
11.159	2.5019632248745354
11.16	2.4991685744719154
11.161	2.49861737530278
11.161999999999999	2.4987310047946627
11.163	2.4995163468118626
11.164	2.5009802852186733
11.165	2.5031297038793916
11.166	2.5059714866583196
11.167	2.509512517419744
11.168	2.513759680027965
11.169	2.5187198583472883
11.17	2.5243999362419927
11.171	2.532982838421265
11.172	2.54216752664121
11.173	2.551829003502765
11.174	2.5618422716069165
11.175	2.572082333554653
11.176	2.5824241919469086
11.177	2.5927428493846714
11.178	2.602913308468929
11.179	2.6128105718006163
11.18	2.622309641980721
11.181000000000001	2.62922106464535
11.182	2.635609417964257
11.183	2.6414748231423557
11.184000000000001	2.6468174013845576
11.185	2.6516372738957457
11.186	2.655934561880832
11.187	2.6597093865447183
11.188	2.6629618690923125
11.189	2.6656921307285044
11.19	2.6679002926582025
11.190999999999999	2.668508494715812
11.192	2.668660171681004
11.193	2.668420776962953
11.193999999999999	2.667855763970833
11.195	2.6670305861138184
11.196	2.6660106968010857
11.197	2.6648615494418086
11.198	2.6636485974451594
11.199	2.6624372942203167
11.2	2.661293093176453
11.201	2.662188800481417
11.202	2.663166919648819
11.203	2.6641773069509447
11.204	2.6651698186600816
11.205	2.666094311048512
11.206	2.6669006403885227
11.207	2.6675386629524
11.208	2.667958235012427
11.209	2.6681092128408905
11.21	2.667941452710075
11.211	2.6670849119739284
11.212	2.6658287336363067
11.213000000000001	2.6641421617827246
11.214	2.661994440498706
11.215	2.6593548138697662
11.216000000000001	2.656192525981418
11.217	2.652476820919189
11.218	2.6481769427685937
11.219	2.6432621356151493
11.22	2.637701643544363
11.221	2.6286643154952927
11.222	2.6190895116178954
11.222999999999999	2.6091161969156578
11.224	2.598883336392048
11.225	2.5885298950505877
11.225999999999999	2.578194837894747
11.227	2.568017129927993
11.228	2.558135736153849
11.229	2.5486896215757833
11.23	2.5398177511972664
11.231	2.5336418559428058
11.232	2.5281979672633073
11.233	2.5235048825306747
11.234	2.5195813991168365
11.235	2.516446314393694
11.236	2.514118425733156
11.237	2.512616530507142
11.238	2.511959426087558
11.239	2.5121659098463174
11.24	2.5132547791553304
11.241	2.5166333866226682
11.242	2.520847819521293
11.243	2.525832720360303
11.244	2.5315227316488182
11.245000000000001	2.5378524958959656
11.246	2.5447566556108354
11.247	2.5521698533025527
11.248000000000001	2.560026731480245
11.249	2.568261932652999
11.25	2.576810099329941
11.251	2.5856601115675732
11.252	2.5946890872035535
11.253	2.60382838162288
11.254	2.6130093502105978
11.254999999999999	2.622163348351737
11.256	2.631221731431343
11.257	2.640115854834414
11.258	2.6487770739459955
11.259	2.6571367441511313
11.26	2.6651262208348223
11.261	2.6704890255586067
11.262	2.6754769435203323
11.263	2.6801539260943144
11.264	2.6845839246548957
11.265	2.6888308905764156
11.266	2.692958775233193
11.267	2.697031529999568
11.268	2.701113106249882
11.269	2.7052674553584524
11.27	2.7095585286996196
11.271	2.7163767641043712
11.272	2.723318627311184
11.273	2.7303070705152117
11.274000000000001	2.7372650459116104
11.275	2.7441155056954973
11.276	2.750781402062028
11.277000000000001	2.7571856872063565
11.278	2.763251313323602
11.279	2.7689012326089197
11.280000000000001	2.7740583972574604
11.281	2.7779310017701513
11.282	2.781200074684475
11.283	2.7838318868437084
11.284	2.785792709091129
11.285	2.7870488122700063
11.286	2.7875664672236207
11.286999999999999	2.7873119447952472
11.288	2.78625151582816
11.289	2.784351451165638
11.29	2.7815780216509562
11.291	2.7763292596873175
11.292	2.770234719312022
11.293	2.763355716122281
11.294	2.7557535657152985
11.295	2.7474895836883215
11.296	2.7386250856385557
11.297	2.7292213871632027
11.298	2.719339803859516
11.299	2.7090416513246973
11.3	2.6983882451559467
11.301	2.6855679969210886
11.302	2.6726286355818734
11.303	2.659744986070614
11.304	2.6470918733196926
11.305	2.6348441222614216
11.306000000000001	2.623176557828118
11.307	2.6122640049521584
11.308	2.6022812885658584
11.309000000000001	2.5934032336015385
11.31	2.585804664991567
11.311	2.583641010990077
11.312	2.58286524452142
11.313	2.583410941831764
11.314	2.5852116791672723
11.315	2.588201032774111
11.315999999999999	2.5923125788984462
11.317	2.597479893786453
11.318	2.603636553684279
11.318999999999999	2.610716134838098
11.32	2.618652213494091
11.321	2.6280911614591576
11.322	2.638210559687759
11.323	2.6489007846951256
11.324	2.660052212996429
11.325	2.6715552211068982
11.326	2.683300185541765
11.327	2.6951774828161983
11.328	2.707077489445428
11.329	2.7188905819446867
11.33	2.730507136829142
11.331	2.7395892141622227
11.332	2.7483905563928843
11.333	2.7569365895182343
11.334	2.765252739535426
11.335	2.773364432441611
11.336	2.781297094233899
11.337	2.7890761509094415
11.338000000000001	2.7967270284653902
11.339	2.8042751528988554
11.34	2.8117459502069893
11.341000000000001	2.8201920690087094
11.342	2.828549456762888
11.343	2.8367812835502066
11.344	2.8448507194513324
11.345	2.8527209345469466
11.346	2.8603550989176885
11.347	2.867716382644239
11.347999999999999	2.874767955807266
11.349	2.8814729884874475
11.35	2.887794650765427
11.350999999999999	2.894133348769526
11.352	2.8999885173783775
11.353	2.9052968275182245
11.354	2.9099949501153426
11.355	2.914019556096003
11.356	2.9173073163864562
11.357	2.9197949019129745
11.358	2.9214189836018245
11.359	2.9221162323792647
11.36	2.9218233191715637
11.361	2.918956610299809
11.362	2.915065220968487
11.363	2.9101779617768986
11.364	2.9043236433243376
11.365	2.897531076210131
11.366	2.8898290710335734
11.367	2.8812464383939544
11.368	2.87181198889061
11.369	2.8615545331228303
11.370000000000001	2.8505028816899007
11.371	2.8356503585627313
11.372	2.820245229855614
11.373000000000001	2.804500275054398
11.374	2.788628273645016
11.375	2.7728420051133176
11.376	2.757354248945179
11.377	2.7423777846264508
11.378	2.728125391643064
11.379	2.7148098494808677
11.379999999999999	2.702643937625739
11.381	2.6954678161246157
11.382	2.6896470426562025
11.383	2.6851745554602364
11.384	2.6820432927764646
11.385	2.6802461928446495
11.386	2.679776193904536
11.387	2.680626234195878
11.388	2.6827892519584244
11.389	2.686258185431926
11.39	2.6910259728561443
11.391	2.6978488070870363
11.392	2.70591011389261
11.393	2.715156573657105
11.394	2.7255348667647112
11.395	2.7369916735996673
11.396	2.7494736745462185
11.397	2.7629275499885435
11.398	2.7772999803108864
11.399000000000001	2.792537645897498
11.4	2.8085872271325467
11.401	2.827890097603599
11.402000000000001	2.8477470509641223
11.403	2.8679535740707953
11.404	2.888305153780401
11.405000000000001	2.908597276949726
11.406	2.9286254304354458
11.407	2.9481851010943463
11.408	2.9670717757831766
11.409	2.9850809413587167
11.41	3.002008084677652
11.411	3.013749965300204
11.411999999999999	3.024237083882504
11.413	3.0335012137841373
11.414	3.0415741283646427
11.415	3.048487600983608
11.416	3.0542734050006133
11.417	3.0589633137752092
11.418	3.062589100666977
11.419	3.0651825390354923
11.42	3.0667754022403155
11.421	3.0672592129791814
11.422	3.066814495313613
11.423	3.065481522643294
11.424	3.063300568367907
11.425	3.060311905887128
11.426	3.056555808600651
11.427	3.0520725499081527
11.428	3.046902403209306
11.429	3.041085641903812
11.43	3.034662539391345
11.431000000000001	3.027889643185386
11.432	3.0205778450497807
11.433	3.0127543108621504
11.434000000000001	3.0044462065001136
11.435	2.9956806978413324
11.436	2.986484950763426
11.437	2.9768861311440276
11.438	2.9669114048607526
11.439	2.956587937791269
11.44	2.9459428958131926
11.440999999999999	2.9332867366058966
11.442	2.920467377166358
11.443	2.907616026293363
11.443999999999999	2.8948638927856276
11.445	2.8823421854418707
11.446	2.8701821130608756
11.447	2.8585148844413606
11.448	2.8474717083820456
11.449	2.83718379368171
11.45	2.827782349139074
11.451	2.820550185429269
11.452	2.8143971154215413
11.453	2.8093845538615017
11.454	2.8055739154947683
11.455	2.8030266150669796
11.456	2.8018040673237525
11.457	2.8019676870107126
11.458	2.803578888873484
11.459	2.80669908765769
11.46	2.811389698108965
11.461	2.819984796613988
11.462	2.8301353992081637
11.463000000000001	2.8417651835679822
11.464	2.8547978273698713
11.465	2.8691570082903186
11.466000000000001	2.8847664040058225
11.467	2.9015496921927952
11.468	2.919430550527733
11.469	2.9383326566871037
11.47	2.958179688347413
11.471	2.98200358258574
11.472	3.0064313783202894
11.472999999999999	3.0311983738699135
11.474	3.0560398675535083
11.475	3.0806911576898375
11.475999999999999	3.104887542597796
11.477	3.1283643205962783
11.478	3.150856790004051
11.479	3.1721002491400094
11.48	3.1918299963230385
11.481	3.2051182653772927
11.482	3.2166460290856587
11.483	3.226431195736375
11.484	3.2344916736176303
11.485	3.2408453710176666
11.486	3.2455101962247133
11.487	3.248504057526977
11.488	3.2498448632126906
11.489	3.249550521570075
11.49	3.247638940887354
11.491	3.243560723769836
11.492	3.2379354663512494
11.493	3.2308154590824385
11.494	3.2222529924142176
11.495000000000001	3.2123003567973925
11.496	3.201009842682822
11.497	3.1884337405213143
11.498000000000001	3.174624340763667
11.499	3.1596339338607535
11.5	3.1435148102633743
11.501	3.1224277580369337
11.502	3.100552418647055
11.503	3.078176931174059
11.504	3.055589434698151
11.504999999999999	3.0330780682995733
11.506	3.01093097105853
11.507	2.989436282055344
11.508	2.968882140370218
11.509	2.9495566850833614
11.51	2.9317480552750874
11.511	2.9206441734743946
11.512	2.9113364387400655
11.513	2.903816033579723
11.514	2.8980741405009374
11.515	2.894101942011293
11.516	2.891890620618393
11.517	2.891431358829818
11.518	2.8927153391531615
11.519	2.8957337440960074
11.52	2.9004777561659463
11.521	2.9089147943983713
11.522	2.9189400328622797
11.523	2.9304248821544983
11.524000000000001	2.943240752871866
11.525	2.9572590556111518
11.526	2.972351200969191
11.527000000000001	2.9883885995428274
11.528	3.0052426619288184
11.529	3.022784798724006
11.530000000000001	3.0408864205252373
11.531	3.0585188303961126
11.532	3.0765080984383335
11.533	3.0947801872204206
11.534	3.113261059310927
11.535	3.1318766772783073
11.536	3.1505530036911145
11.536999999999999	3.169216001117869
11.538	3.187791632127124
11.539	3.206205859287334
11.54	3.224384645167052
11.541	3.2449334819556794
11.542	3.264936406866222
11.543	3.284156986732641
11.544	3.3023587883888914
11.545	3.3193053786688322
11.546	3.33476032440642
11.547	3.3484871924356026
11.548	3.360249549590254
11.549	3.369810962704324
11.55	3.376934998611747
11.551	3.374473135415114
11.552	3.369519943148234
11.553	3.3622579031135813
11.554	3.352869496613669
11.555	3.3415372049509733
11.556000000000001	3.3284435094279567
11.557	3.313770891347154
11.558	3.2977018320110316
11.559000000000001	3.280418812722044
11.56	3.262104314782741
11.561	3.243683363713904
11.562	3.224550893919799
11.563	3.2048443840229783
11.564	3.184701312646103
11.565	3.1642591584117263
11.565999999999999	3.1436553999424386
11.567	3.1230275158607914
11.568	3.102512984789448
11.568999999999999	3.0822492853509607
11.57	3.0623738961678835
11.571	3.0419845818463855
11.572	3.022321547996208
11.573	3.003585286210603
11.574	2.985976288082924
11.575	2.969695045206422
11.576	2.954942049174358
11.577	2.9419177915800696
11.578	2.9308227640168156
11.579	2.921857458077867
11.58	2.9152223653565414
11.581	2.9161587778047084
11.582	2.9195208836050237
11.583	2.9252036712987244
11.584	2.933102129427064
11.585	2.9431112465313114
11.586	2.95512601115268
11.587	2.9690414118324355
11.588000000000001	2.9847524371118563
11.589	3.0021540755321365
11.59	3.021141315634551
11.591000000000001	3.0437653401872486
11.592	3.0676342650665487
11.593	3.092512400375749
11.594	3.1181640562181077
11.595	3.1443535426969293
11.596	3.1708451699153786
11.597	3.1974032479767605
11.597999999999999	3.2237920869843326
11.599	3.249775997041399
11.6	3.275119288251125
11.600999999999999	3.298545342432453
11.602	3.3209224845357306
11.603	3.3420781112268254
11.604	3.3618396191717244
11.605	3.380034405036405
11.606	3.3964898654867497
11.607	3.4110333971887385
11.608	3.4234923968083386
11.609	3.4336942610114516
11.61	3.441466386464049
11.611	3.442278282647788
11.612	3.440579347787706
11.613	3.436461092924558
11.614	3.4300150290990827
11.615	3.4213326673520545
11.616	3.410505518724216
11.617	3.3976250942562944
11.618	3.3827829049890874
11.619	3.366070461963325
11.620000000000001	3.347579276219725
11.621	3.3235939802714625
11.622	3.2982436835976667
11.623000000000001	3.2718506171498074
11.624	3.244737011879497
11.625	3.217225098738207
11.626	3.1896371086774544
11.627	3.1622952726487097
11.628	3.1355218216035876
11.629	3.1096389864935574
11.629999999999999	3.0849689982701367
11.631	3.066857244496176
11.632	3.050298365777872
11.633	3.035310159332688
11.634	3.0219104223780966
11.635	3.010116952131642
11.636	2.999947545810795
11.637	2.9914200006330374
11.638	2.984552113815896
11.639	2.97936168257685
11.64	2.9758665041333905
11.641	2.972477573683991
11.642	2.970916872405722
11.643	2.9712995794566304
11.644	2.9737408739947577
11.645	2.978355935178146
11.646	2.9852599421648542
11.647	2.994568074112901
11.648	3.0063955101803392
11.649000000000001	3.020857429525241
11.65	3.038069011305599
11.651	3.0680126842275515
11.652000000000001	3.1003383627770043
11.653	3.13456321098776
11.654	3.1702043928937935
11.655000000000001	3.2067790725290886
11.656	3.2438044139274322
11.657	3.2807975811228083
11.658	3.3172757381491347
11.659	3.352756049040392
11.66	3.386755677830372
11.661	3.4126299526015877
11.661999999999999	3.436431317942546
11.663	3.458050382490321
11.664	3.4773777548818727
11.665	3.49430404375428
11.666	3.508719857744602
11.667	3.5205158054898265
11.668	3.5295824956270176
11.669	3.535810536793222
11.67	3.5390905376254547
11.671	3.5346360358811437
11.672	3.5272981699181227
11.673	3.517251007214645
11.674	3.5046686152489257
11.675	3.4897250614991635
11.676	3.472594413443638
11.677	3.453450738560551
11.678	3.4324681043280902
11.679	3.4098205782245565
11.68	3.3856822277281413
11.681000000000001	3.359678737573519
11.682	3.332565793300301
11.683	3.3045506977044568
11.684000000000001	3.2758407535819503
11.685	3.246643263728897
11.686	3.2171655309412626
11.687000000000001	3.187614858015008
11.688	3.1581985477462533
11.689	3.1291239029309605
11.69	3.1005982263651446
11.690999999999999	3.0690890073558887
11.692	3.038770017551051
11.693	3.0100752151097203
11.693999999999999	2.9834385581908207
11.695	2.9592940049532923
11.696	2.9380755135562007
11.697	2.9202170421584808
11.698	2.906152548919091
11.699	2.8963159919970622
11.7	2.8911413295513455
11.701	2.9063813807739804
11.702	2.926222826970682
11.703	2.9501712104802698
11.704	2.977732073641593
11.705	3.008410958793351
11.706	3.041713408274387
11.707	3.0771449644235624
11.708	3.114211169579549
11.709	3.152417566081205
11.71	3.1912696962673968
11.711	3.226786717831443
11.712	3.2621718537966613
11.713000000000001	3.2971419425410224
11.714	3.33141382244231
11.715	3.364704331878496
11.716000000000001	3.396730309227544
11.717	3.4272085928672484
11.718	3.4558560211755767
11.719	3.4823894325304376
11.72	3.50652566530978
11.721	3.52441551579371
11.722	3.5395579882213957
11.722999999999999	3.5518860447342435
11.724	3.5613326474736744
11.725	3.5678307585810614
11.725999999999999	3.57131334019783
11.727	3.5717133544653845
11.728	3.56896376352513
11.729	3.562997529518477
11.73	3.5537476145868117
11.731	3.5354208503437237
11.732	3.5140233676722645
11.733	3.4898351669276044
11.734	3.463136248465045
11.735	3.4342066126397612
11.736	3.4033262598069114
11.737	3.3707751903218215
11.738	3.336833404539653
11.739	3.301780902815558
11.74	3.2658976855048767
11.741	3.2256440382877036
11.742	3.1853511740533365
11.743	3.1455305910162283
11.744	3.106693787390618
11.745000000000001	3.06935226139075
11.746	3.0340175112310663
11.747	3.00120103512581
11.748000000000001	2.97141433128924
11.749	2.945168897935772
11.75	2.9229762332796607
11.751	2.9179851405195216
11.752	2.9173039156135845
11.753	2.9206781595043867
11.754	2.9278534731344568
11.754999999999999	2.938575457446329
11.756	2.952589713382565
11.757	2.96964184188565
11.758	2.9894774438981386
11.759	3.011842120362608
11.76	3.0364814722215123
11.761	3.0638353748461373
11.762	3.092913077512253
11.763	3.123418103924185
11.764	3.1550539777864137
11.765	3.1875242228034284
11.766	3.2205323626795437
11.767	3.2537819211192467
11.768	3.2869764218270263
11.769	3.3198193885071947
11.77	3.3520143448642417
11.771	3.382753014023048
11.772	3.4122817384844835
11.773	3.4403350601699785
11.774000000000001	3.466647521000955
11.775	3.490953662898694
11.776	3.5129880277846204
11.777000000000001	3.532485157580142
11.778	3.549179594206566
11.779	3.5628058795853037
11.780000000000001	3.5730985556377477
11.781	3.5719615938445126
11.782	3.5674346865944297
11.783	3.5597269558355853
11.784	3.549047523516044
11.785	3.5356055115839298
11.786	3.519610041987312
11.786999999999999	3.5012702366742765
11.788	3.480795217592872
11.789	3.4583941066912565
11.79	3.4342760259174816
11.791	3.4069042542125345
11.792	3.3783395651987416
11.793	3.348896889491235
11.794	3.3188911577051416
11.795	3.288637300455748
11.796	3.2584502483581805
11.797	3.2286449320275667
11.798	3.1995362820791926
11.799	3.171439229128185
11.8	3.144668703789677
11.801	3.1224473181319534
11.802	3.1020060981987716
11.803	3.0834837514869164
11.804	3.0670189854932697
11.805	3.052750507714612
11.806000000000001	3.040817025647741
11.807	3.0313572467895136
11.808	3.0245098786367235
11.809000000000001	3.0204136286861814
11.81	3.0192072044347174
11.811	3.026000505424101
11.812000000000001	3.0356597627398436
11.813	3.0480223995123645
11.814	3.062925838872134
11.815	3.0802075039496057
11.815999999999999	3.099704817875235
11.817	3.1212552037795165
11.818	3.144696084792828
11.818999999999999	3.1698648840456602
11.82	3.196599024668517
11.821	3.2282893269311854
11.822	3.261004459422349
11.823	3.294366487870133
11.824	3.3279974780024837
11.825	3.361519495547525
11.826	3.394554606233381
11.827	3.4267248757879987
11.828	3.457652369939502
11.829	3.4869591544160077
11.83	3.514267294945476
11.831	3.5323316000486322
11.832	3.5480575900674696
11.833	3.5614835281365056
11.834	3.572647677390344
11.835	3.5815883009635727
11.836	3.588343661990733
11.837	3.5929520236064167
11.838000000000001	3.5954516489451995
11.839	3.595880801141647
11.84	3.594277743330338
11.841000000000001	3.5918721692422197
11.842	3.5874387035005633
11.843	3.580943401325008
11.844	3.5723523179351946
11.845	3.5616315085507444
11.846	3.548747028391337
11.847	3.5336649326765968
11.847999999999999	3.5163512766261658
11.849	3.496772115459648
11.85	3.4748935043967553
11.850999999999999	3.4409547028781136
11.852	3.405238064676766
11.853	3.3682991477869644
11.854	3.3306935102027713
11.855	3.2929767099182454
11.856	3.255704304927646
11.857	3.219431853225031
11.858	3.184714912804465
11.859	3.1521090416601965
11.86	3.1221697977862877
11.861	3.103898831398908
11.862	3.088893723893078
11.863	3.077198148885793
11.864	3.0688557799940703
11.865	3.0639102908349707
11.866	3.062405355025505
11.867	3.0643846461827113
11.868	3.0698918379236115
11.869	3.0789706038652365
11.870000000000001	3.091664617624642
11.871	3.115386256607563
11.872	3.1423639025338903
11.873000000000001	3.1721946409122994
11.874	3.2044755572513055
11.875	3.238803737059581
11.876	3.274776265845746
11.877	3.3119902291184897
11.878	3.3500427123863004
11.879	3.3885308011578648
11.879999999999999	3.4270515809418036
11.881	3.4614718192129263
11.882	3.4953449993944448
11.883	3.5284942868758824
11.884	3.560742847046758
11.885	3.591913845296418
11.886	3.621830447014383
11.887	3.6503158175901635
11.888	3.677193122413121
11.889	3.702285526872768
11.89	3.7254161963586063
11.891	3.7501860912175617
11.892	3.7724116246114385
11.893	3.791687004659576
11.894	3.8076064394812126
11.895	3.8197641371956936
11.896	3.8277543059223365
11.897	3.8311711537804207
11.898	3.8296088888892714
11.899000000000001	3.82266171936818
11.9	3.809923853336478
11.901	3.7692114443672016
11.902000000000001	3.723216637219549
11.903	3.6728535221067036
11.904	3.6190361892416076
11.905000000000001	3.562678728837179
11.906	3.5046952311066386
11.907	3.4459997862629073
11.908	3.3875064845190046
11.909	3.3301294160878494
11.91	3.274782671182667
11.911	3.233205881085415
11.911999999999999	3.1948315015419486
11.913	3.1599175293671045
11.914	3.128721961375903
11.915	3.101502794383175
11.916	3.078518025203781
11.917	3.0600256506526993
11.918	3.04628366754478
11.919	3.03755007269491
11.92	3.0340828629180163
11.921	3.046746597811579
11.922	3.064549889421103
11.923	3.087107912574597
11.924	3.1140358421001597
11.925	3.1449488528259235
11.926	3.179462119579849
11.927	3.2171908171900614
11.928	3.257750120484707
11.929	3.300755204291713
11.93	3.3458212434392225
11.931000000000001	3.3924835645206786
11.932	3.440442029885653
11.933	3.489316653649252
11.934000000000001	3.538727449926589
11.935	3.5882944328325115
11.936	3.6376376164821327
11.937000000000001	3.6863770149905624
11.938	3.7341326424726526
11.939	3.7805245130435146
11.94	3.825172640818174
11.941	3.8733513839275036
11.942	3.918683724954484
11.943	3.960446990498122
11.943999999999999	3.997918507157334
11.945	4.030375601531093
11.946	4.057095600218198
11.947	4.077355829817632
11.948	4.090433616928329
11.949	4.09560628814916
11.95	4.092151170079071
11.951	4.047825475337662
11.952	3.9953369544413757
11.953	3.935873243927192
11.954	3.870621980332042
11.955	3.80077080019321
11.956	3.727507340047636
11.957	3.652019236432236
11.958	3.5754941258843314
11.959	3.49911964494084
11.96	3.424083430138682
11.961	3.363854648023332
11.962	3.3065950699715416
11.963000000000001	3.252747997368262
11.964	3.2027567315987273
11.965	3.1570645740478813
11.966000000000001	3.116114826100699
11.967	3.080350789142368
11.968	3.0502157645578554
11.969	3.026153053732202
11.97	3.008605958050427
11.971	3.0112008340999417
11.972	3.020398955020882
11.972999999999999	3.0358446491557274
11.974	3.0571822448470005
11.975	3.0840560704371045
11.975999999999999	3.1161104542685516
11.977	3.1529897246838905
11.978	3.1943382100254696
11.979	3.239800238635829
11.98	3.28902013885754
11.981	3.344864556943555
11.982	3.4035602113312042
11.983	3.464556138368492
11.984	3.5273013744030965
11.985	3.5912449557830186
11.986	3.655835918856268
11.987	3.72052329997051
11.988	3.784756135473753
11.989	3.8479834617140036
11.99	3.9096543150389307
11.991	3.969217731796543
11.992	4.026122748334833
11.993	4.079818401001494
11.994	4.129753726144523
11.995000000000001	4.175377760111893
11.996	4.216139539251334
11.997	4.251488099910829
11.998000000000001	4.280872478438317
11.999	4.303741711181589
12.	4.319544834488596

==> anc/Fig5-T_chi1.dat <==
9.	0.011026766643640737
9.001	0.011038472422242686
9.002	0.011050204511619947
9.003	0.01106196290411643
9.004	0.011073747592076104
9.005	0.011085558567842938
9.006	0.011097395823760842
9.007	0.011109259352173788
9.008	0.011121149145425722
9.009	0.011133065195860617
9.01	0.011145007495822382
9.011	0.011156976037654984
9.012	0.011168970813702397
9.013	0.011180991816308529
9.014	0.011193039037817348
9.015	0.011205112470572827
9.016	0.011217212106918872
9.017	0.011229337939199455
9.018	0.011241489959758546
9.019	0.011253668160940053
9.02	0.011265872535087948
9.021	0.011278100649013361
9.022	0.011290355067595029
9.023	0.011302635930178915
9.024	0.011314943376110956
9.025	0.011327277544737117
9.026	0.011339638575403292
9.027	0.011352026607455443
9.028	0.011364441780239532
9.029	0.011376884233101457
9.03	0.011389354105387177
9.031	0.011401851097787448
9.032	0.011414375814888536
9.033	0.011426928422621569
9.034	0.011439509086917673
9.035	0.011452117973707909
9.036	0.011464755248923401
9.037	0.01147742107849528
9.038	0.0114901156283546
9.039	0.011502839064432491
9.04	0.011515591552660057
9.041	0.011528377020682979
9.042	0.01154119164473506
9.043	0.011554035362764727
9.044	0.011566908112720408
9.045	0.01157980983255046
9.046	0.011592740460203312
9.047	0.011605699933627388
9.048	0.011618688190771047
9.049	0.011631705169582717
9.05	0.011644750808010824
9.051	0.011657819549565199
9.052	0.01167091715962907
9.053	0.01168404390914714
9.054	0.011697200069064037
9.055	0.011710385910324467
9.056	0.011723601703873106
9.057	0.011736847720654656
9.058	0.011750124231613748
9.059	0.011763431507695085
9.06	0.011776769819843368
9.061	0.011790143614689406
9.062	0.011803548734419834
9.063	0.011816985196907465
9.064	0.011830453020025037
9.065	0.011843952221645365
9.066	0.011857482819641262
9.067	0.011871044831885466
9.068	0.011884638276250793
9.069	0.011898263170610053
9.07	0.011911919532835987
9.071	0.011925604647657264
9.072	0.011939321431735915
9.073	0.011953070068589856
9.074	0.011966850741736925
9.075	0.011980663634695035
9.076	0.011994508930982098
9.077	0.012008386814115955
9.078	0.012022297467614516
9.079	0.012036241074995698
9.08	0.012050217819777338
9.081	0.012064228147323894
9.082	0.012078271963437246
9.083	0.012092349435765747
9.084	0.01210646073195782
9.085	0.012120606019661894
9.086	0.01213478546652632
9.087	0.01214899924019952
9.088	0.012163247508329898
9.089	0.012177530438565879
9.09	0.012191848198555814
9.091	0.012206204347738246
9.092	0.012220595456408447
9.093	0.012235021486651728
9.094	0.01224948240055348
9.095	0.012263978160199092
9.096	0.012278508727673873
9.097	0.012293074065063216
9.098	0.01230767413445251
9.099	0.012322308897927063
9.1	0.012336978317572269
9.101	0.012351675642658313
9.102	0.012366407954922994
9.103	0.012381175623288986
9.104	0.012395979016678937
9.105	0.012410818504015523
9.106	0.012425694454221339
9.107	0.012440607236219058
9.108	0.012455557218931356
9.109	0.012470544771280831
9.11	0.012485570262190155
9.111	0.012500640367223308
9.112	0.012515748766440897
9.113	0.012530895446544909
9.114	0.012546080394237335
9.115	0.012561303596220087
9.116	0.012576565039195152
9.117	0.01259186470986452
9.118	0.012607202594930103
9.119	0.012622578681093889
9.12	0.01263799295505784
9.121	0.012653441212161833
9.122	0.012668927884491839
9.123	0.012684453212771793
9.124	0.012700017437725634
9.125	0.012715620800077217
9.126	0.012731263540550477
9.127	0.012746945899869353
9.128	0.0127626681187577
9.129	0.012778430437939452
9.13	0.012794233098138551
9.131	0.01281007666007306
9.132	0.012825961025079118
9.133	0.012841886414487044
9.134	0.012857853049627188
9.135	0.012873861151829816
9.136	0.012889910942425276
9.137	0.012906002642743917
9.138	0.012922136474116004
9.139	0.012938312657871886
9.14	0.012954531415341914
9.141	0.012970797287364718
9.142	0.012987105913973897
9.143	0.013003457254711411
9.144	0.013019851269119139
9.145	0.013036287916739045
9.146	0.013052767157113093
9.147	0.01306928894978316
9.148	0.01308585325429121
9.149	0.013102460030179178
9.15	0.01311910923698903
9.151	0.013135791827307569
9.152	0.013152517313507897
9.153	0.013169286201008044
9.154	0.013186098995225949
9.155	0.01320295620157964
9.156	0.013219858325487152
9.157	0.01323680587236642
9.158	0.013253799347635476
9.159	0.01327083925671235
9.16	0.013287926105014983
9.161	0.013305069264818961
9.162	0.013322259837299451
9.163	0.013339497790489084
9.164	0.013356783092420586
9.165	0.01337411571112665
9.166	0.013391495614639997
9.167	0.01340892277099326
9.168	0.013426397148219167
9.169	0.013443918714350437
9.17	0.013461487437419706
9.171	0.013479097580217588
9.172	0.013496755161791166
9.173	0.013514460495945317
9.174	0.013532213896485018
9.175	0.013550015677215237
9.176	0.013567866151940859
9.177	0.013585765634466855
9.178	0.013603714438598199
9.179	0.01362171287813977
9.18	0.013639761266896543
9.181	0.013657858459037898
9.182	0.013676006316467131
9.183	0.013694205241451882
9.184	0.013712455636259887
9.185	0.01373075790315888
9.186	0.013749112444416504
9.187	0.013767519662300491
9.188	0.013785979959078579
9.189	0.013804493737018406
9.19	0.013823061398387706
9.191	0.013841694407699024
9.192	0.01386038143453611
9.193	0.013879122210727625
9.194	0.013897916468102223
9.195	0.013916763938488464
9.196	0.013935664353715006
9.197	0.013954617445610471
9.198	0.01397362294600352
9.199	0.013992680586722707
9.2	0.014011790099596693
9.201	0.014030931818520989
9.202	0.014050126048889609
9.203	0.014069373698163523
9.204	0.014088675673803702
9.205	0.014108032883271013
9.206	0.014127446234026429
9.207	0.014146916633530918
9.208	0.014166444989245349
9.209	0.014186032208630692
9.21	0.014205679199147917
9.211	0.014225406639221273
9.212	0.014245194467108143
9.213	0.014265042392029262
9.214	0.014284950123205395
9.215	0.014304917369857202
9.216	0.014324943841205454
9.217	0.014345029246470912
9.218	0.01436517329487424
9.219	0.014385375695636205
9.22	0.014405636157977573
9.221	0.014425938164459636
9.222	0.014446298634396433
9.223	0.014466718260442627
9.224	0.014487197735252784
9.225	0.01450773775148157
9.226	0.014528339001783654
9.227	0.014549002178813596
9.228	0.014569727975226066
9.229	0.014590517083675694
9.23	0.014611370196817151
9.231	0.014632293664773123
9.232	0.014653282179853294
9.233	0.014674336091835482
9.234	0.014695455750497384
9.235	0.014716641505616818
9.236	0.014737893706971596
9.237	0.014759212704339419
9.238	0.014780598847498104
9.239	0.01480205248622546
9.24	0.014823573970299193
9.241	0.014845173685920329
9.242	0.014866841338175396
9.243	0.014888576668574018
9.244	0.014910379418625939
9.245	0.01493224932984086
9.246	0.014954186143728522
9.247	0.014976189601798551
9.248	0.014998259445560689
9.249	0.015020395416524676
9.25	0.01504259725620014
9.251	0.015064839805144267
9.252	0.015087149214967994
9.253	0.015109526736329582
9.254	0.015131973619887414
9.255	0.015154491116299873
9.256	0.015177080476225223
9.257	0.015199742950321843
9.258	0.015222479789248077
9.259	0.01524529224366231
9.26	0.0152681815642228
9.261	0.015291173079859515
9.262	0.015314242503670068
9.263	0.015337389627023532
9.264	0.015360614241289105
9.265	0.015383916137835983
9.266	0.015407295108033238
9.267	0.015430750943250068
9.268	0.01545428343485567
9.269	0.015477892374219116
9.27	0.015501577552709603
9.271	0.015525324699533816
9.272	0.015549148520475614
9.273	0.015573049659156468
9.274000000000001	0.015597028759197848
9.275	0.015621086464221097
9.276	0.015645223417847687
9.277	0.01566944026369905
9.278	0.015693737645396652
9.279	0.015718116206561845
9.28	0.01574257659081609
9.281	0.015767117818313872
9.282	0.015791742254535463
9.283	0.015816450641494277
9.284	0.015841243721203727
9.285	0.015866122235677096
9.286	0.015891086926927787
9.287	0.015916138536969222
9.288	0.01594127780781468
9.289	0.015966505481477565
9.29	0.015991822299971255
9.291	0.016017247972214498
9.292	0.01604276312380582
9.293	0.01606836734724922
9.294	0.016094060235048693
9.295	0.016119841379708105
9.296	0.016145710373731456
9.297	0.01617166680962275
9.298	0.016197710279885837
9.299	0.016223840377024727
9.3	0.016250056693543416
9.301	0.016276325824072367
9.302	0.016302682358860097
9.303	0.01632912789028172
9.304	0.016355664010712204
9.305	0.01638229231252667
9.306	0.01640901438810019
9.307	0.01643583182980788
9.308	0.016462746230024708
9.309	0.01648975918112579
9.31	0.01651687227548625
9.311	0.01654411633985994
9.312	0.016571461960462556
9.313	0.016598908957888677
9.314	0.016626457152732733
9.315	0.016654106365589304
9.316	0.01668185641705297
9.317	0.016709707127718167
9.318	0.016737658318179468
9.319	0.016765709809031453
9.32	0.01679386142086856
9.321	0.016822093700291668
9.322	0.016850426910009837
9.323	0.016878862038738472
9.324	0.016907400075192838
9.325	0.016936042008088337
9.326	0.016964788826140383
9.327	0.016993641518064238
9.328	0.017022601072575312
9.329	0.01705166847838901
9.33	0.017080844724220598
9.331	0.01711012923179529
9.332	0.01713952465178779
9.333	0.017169032067882464
9.334	0.017198652563763822
9.335	0.01722838722311638
9.336	0.017258237129624498
9.337	0.017288203366972687
9.338	0.017318287018845413
9.339	0.01734848916892719
9.34	0.017378810900902375
9.341	0.017409281925702284
9.342	0.01743987296477998
9.343	0.017470583366835164
9.344	0.017501412480567694
9.345	0.017532359654677435
9.346	0.017563424237864084
9.347	0.017594605578827503
9.348	0.01762590302626756
9.349	0.01765731592888395
9.35	0.017688843635376532
9.351	0.01772043404462887
9.352	0.017752141073327652
9.353	0.017783967188343422
9.354	0.017815914856546676
9.355	0.017847986544807966
9.356	0.017880184719997663
9.357	0.017912511848986325
9.358	0.0179449703986445
9.359	0.017977562835842568
9.36	0.018010291627451075
9.361	0.018043205371133866
9.362	0.01807625760716237
9.363	0.01810944800660149
9.364	0.01814277624051612
9.365	0.018176241979970986
9.366	0.018209844896030978
9.367	0.018243584659761003
9.368	0.01827746094222578
9.369	0.018311473414490204
9.37	0.018345621747619115
9.371	0.018379874819413358
9.372	0.018414264960460135
9.373	0.01844879370808277
9.374	0.018483462599604598
9.375	0.01851827317234876
9.376	0.018553226963638585
9.377	0.0185883255107974
9.378	0.018623570351148352
9.379	0.01865896302201477
9.38	0.018694505060719978
9.381	0.018730196663802937
9.382	0.01876604079063081
9.383	0.018802039059786505
9.384	0.01883819308985301
9.385	0.01887450449941311
9.386	0.01891097490704978
9.387	0.018947605931346
9.388	0.018984399190884557
9.389	0.01902135630424843
9.39	0.019058478890020603
9.391	0.019095810524294026
9.392	0.019133308325262104
9.393	0.019170971368628418
9.394	0.019208798730096337
9.395	0.019246789485369446
9.396	0.019284942710151316
9.397	0.01932325748014533
9.398	0.019361732871055057
9.399000000000001	0.019400367958584082
9.4	0.019439161818435774
9.401	0.01947803515102066
9.402	0.019517070157353066
9.403	0.01955627066315433
9.404	0.019595640494145587
9.405	0.019635183476048177
9.406	0.019674903434583443
9.407	0.01971480419547251
9.408	0.019754889584436726
9.409	0.019795163427197428
9.41	0.01983562954947575
9.411	0.019876357861173307
9.412	0.01991728209872933
9.413	0.019958402082763116
9.414	0.01999971763389417
9.415	0.020041228572741928
9.416	0.020082934719925904
9.417	0.020124835896065382
9.418	0.020166931921779874
9.419	0.02020922261768889
9.42	0.02025170780441172
9.421	0.020294353081960155
9.422	0.02033719456553765
9.423	0.020380234149739714
9.424	0.02042347372916209
9.425	0.020466915198400507
9.426	0.02051056045205048
9.427	0.020554411384707746
9.428	0.020598469890968044
9.429	0.02064273786542688
9.43	0.02068721720267999
9.431	0.020731893251650448
9.432	0.02077678545537462
9.433	0.020821896711216047
9.434	0.020867229916538506
9.435	0.02091278796870577
9.436	0.020958573765081385
9.437	0.02100459020302912
9.438	0.021050840179912763
9.439	0.02109732659309584
9.44	0.021144052339942133
9.441	0.021191106605791196
9.442	0.021238400770456495
9.443	0.021285932501727528
9.444	0.021333699467393785
9.445	0.021381699335244503
9.446	0.021429929773069182
9.447	0.021478388448657224
9.448	0.021527073029798123
9.449	0.021575981184281123
9.45	0.02162511057989571
9.451	0.02167428840077088
9.452	0.021723693130699436
9.453	0.021773332769813927
9.454	0.021823215318246915
9.455	0.02187334877613069
9.456	0.02192374114359781
9.457	0.021974400420780835
9.458	0.022025334607812055
9.459	0.022076551704824025
9.46	0.02212805971194931
9.461	0.022180034545800312
9.462	0.022232306113273106
9.463	0.022284872237743787
9.464	0.02233773074258855
9.465	0.022390879451183305
9.466	0.022444316186904244
9.467	0.02249803877312756
9.468	0.022552045033229166
9.469	0.022606332790585246
9.47	0.022660899868572004
9.471	0.022715630964310535
9.472	0.022770643883568496
9.473	0.022825943305858742
9.474	0.022881533910693825
9.475	0.022937420377586597
9.476	0.022993607386049913
9.477	0.023050099615596325
9.478	0.02310690174573869
9.479	0.023164018455989754
9.48	0.023221454425862383
9.481	0.023279212095702148
9.482	0.02333729851989597
9.483	0.023395718513663788
9.484	0.02345447689222524
9.485	0.023513578470800274
9.486	0.023573028064608835
9.487	0.023632830488870556
9.488	0.023692990558805384
9.489	0.02375351308963327
9.49	0.02381440289657384
9.491	0.0238758072446717
9.492	0.023937579865999436
9.493	0.023999716942453973
9.494	0.024062214655932553
9.495	0.02412506918833231
9.496	0.0241882767215505
9.497	0.02425183343748403
9.498	0.024315735518030145
9.499	0.024379979145086102
9.5	0.024444560500548804
9.501	0.024509201432623813
9.502	0.024574189083184414
9.503	0.02463953626041186
9.504	0.02470525577248775
9.505	0.02477136042759368
9.506	0.024837863033910893
9.507	0.024904776399620993
9.508	0.02497211333290546
9.509	0.025039886641945897
9.51	0.02510810913492354
9.511	0.025177092043203876
9.512	0.025246531665531056
9.513	0.025316422723832752
9.514	0.025386759940036998
9.515	0.02545753803607183
9.516	0.025528751733864912
9.517	0.02560039575534428
9.518	0.02567246482243798
9.519	0.025744953657073667
9.52	0.02581785698117938
9.521	0.025890867817634357
9.522	0.025964300872205894
9.523	0.026038169151612868
9.524000000000001	0.026112485662574163
9.525	0.026187263411808267
9.526	0.026262515406034054
9.527	0.026338254651970282
9.528	0.02641449415633583
9.529	0.02649124692584918
9.53	0.02656852596722922
9.531	0.02664644557880537
9.532	0.02672491133680008
9.533	0.026803930109046754
9.534	0.02688350876337879
9.535	0.02696365416762917
9.536	0.0270443731896313
9.537	0.02712567269721858
9.538	0.027207559558223994
9.539	0.02729004064048094
9.54	0.02737312281182268
9.541	0.02745706074764951
9.542	0.027541598489587097
9.543	0.027626727886828434
9.544	0.02771244078856652
9.545	0.027798729043993893
9.546	0.02788558450230355
9.547	0.0279729990126885
9.548	0.02806096442434127
9.549	0.02814947258645487
9.55	0.02823851534822229
9.551	0.028327515511138924
9.552	0.02841706845983414
9.553	0.028507200531240163
9.554	0.028597938062288736
9.555	0.028689307389912093
9.556000000000001	0.02878133485104246
9.557	0.028874046782611577
9.558	0.028967469521551673
9.559	0.02906162940479481
9.56	0.029156552769273234
9.561	0.029252826930938402
9.562	0.029349883248974345
9.563	0.029447714061584834
9.564	0.029546311706973125
9.565	0.029645668523342984
9.566	0.029745776848898182
9.567	0.029846629021841972
9.568	0.029948217380378124
9.569	0.030050534262710416
9.57	0.030153572007042082
9.571	0.030256889127103073
9.572	0.03036093807796317
9.573	0.03046573749021851
9.574	0.030571305994464674
9.575	0.03067766222129779
9.576	0.03078482480131401
9.577	0.0308928123651089
9.578	0.031001643543278598
9.579	0.031111336966419254
9.58	0.03122191126512643
9.581	0.03133338665487555
9.582	0.031445780085330194
9.583	0.03155911009103263
9.584	0.031673395206525706
9.585	0.0317886539663523
9.586	0.031904904905054654
9.587	0.03202216655717564
9.588	0.03214045745725791
9.589	0.03225979613984435
9.59	0.03238020113947719
9.591	0.0325023209649057
9.592	0.032625505996211425
9.593	0.03274973658768167
9.594	0.032874993093604366
9.595	0.03300125586826747
9.596	0.03312850526595827
9.597	0.033256721640964715
9.598	0.03338588534757475
9.599	0.03351597674007566
9.6	0.0336469761727554
9.600999999999999	0.03377754343941728
9.602	0.03390905948880242
9.603	0.03404158470916685
9.604	0.03417517948876728
9.605	0.034309904215860415
9.606	0.03444581927870228
9.607	0.034582985065549576
9.608	0.03472146196465904
9.609	0.03486131036428666
9.61	0.03500259065268917
9.611	0.03514669559969203
9.612	0.035292272461584374
9.613	0.035439300876224836
9.614	0.03558776048147204
9.615	0.035737630915183845
9.616	0.035888891815218885
9.617	0.0360415228194358
9.618	0.03619550356569244
9.619	0.036350813691847436
9.62	0.03650743283575917
9.621	0.03666427175286333
9.622	0.03682244374419361
9.623	0.036981993228361563
9.624	0.03714296462397875
9.625	0.03730540234965589
9.626	0.037469350824004544
9.627	0.03763485446563629
9.628	0.037801957693161824
9.629	0.03797070492519271
9.63	0.03814114058034054
9.631	0.03831327311289073
9.632	0.0384871850854362
9.633	0.038662923096244306
9.634	0.03884053374358272
9.635	0.03902006362571817
9.636	0.03920155934091833
9.637	0.039385067487450895
9.638	0.03957063466358256
9.639	0.039758307467581
9.64	0.03994813249771392
9.641	0.04014188131361995
9.642	0.04033777100908138
9.643	0.04053574363925248
9.644	0.04073574125928645
9.645	0.04093770592433755
9.646	0.04114157968956004
9.647	0.04134730461010712
9.648	0.04155482274113304
9.649000000000001	0.041764076137792094
9.65	0.04197500685523744
9.651	0.04218390117390076
9.652	0.04239457848576295
9.653	0.04260720240808271
9.654	0.042821936558117585
9.655	0.04303894455312625
9.656	0.043258390010367416
9.657	0.0434804365470986
9.658	0.0437052477805785
9.659	0.043932987328065824
9.66	0.044163818806818085
9.661	0.04440169547779096
9.662	0.04464276163917063
9.663	0.04488695123283898
9.664	0.045134198200679154
9.665	0.0453844364845739
9.666	0.0456376000264064
9.667	0.04589362276805847
9.668	0.04615243865141331
9.669	0.04641398161835411
9.67	0.046678185610762674
9.671	0.04694173757839819
9.672	0.04720801524266932
9.673	0.04747714933285932
9.674	0.04774927057825284
9.675	0.04802450970813456
9.676	0.04830299745178768
9.677	0.048584864538496884
9.678	0.04887024169754687
9.679	0.0491592596582208
9.68	0.049452049149803376
9.681000000000001	0.04974860968574621
9.682	0.05004921116364027
9.683	0.050353992265245
9.684	0.050663091672319326
9.685	0.050976648066622714
9.686	0.051294800129912985
9.687	0.051617686543949604
9.688	0.051945445990492084
9.689	0.05227821715129818
9.69	0.05261613870812738
9.691	0.05296512507043887
9.692	0.053319189148187694
9.693	0.053678119579030376
9.694	0.054041705000623476
9.695	0.05440973405062161
9.696	0.05478199536668135
9.697	0.055158277586458596
9.698	0.05553836934760994
9.699	0.05592205928778994
9.7	0.05630913604465519
9.701	0.05668659068344346
9.702	0.057067785024677756
9.703	0.057453283316464286
9.704	0.05784364980690928
9.705	0.0582394487441169
9.706	0.05864124437619336
9.707	0.05904960095124494
9.708	0.05946508271737572
9.709	0.05988825392269195
9.71	0.06031967881529996
9.711	0.0607739824089703
9.712	0.06123681601852655
9.713	0.0617078917244581
9.714	0.06218692160725519
9.715	0.0626736177474055
9.716	0.06316769222539925
9.717	0.06366885712172674
9.718	0.06417682451687555
9.719	0.06469130649133596
9.72	0.06521201512559828
9.721	0.06572537454143865
9.722	0.06624519010888974
9.723	0.0667719792392729
9.724	0.06730625934390662
9.725	0.0678485478341122
9.725999999999999	0.06839936212121005
9.727	0.0689592196165215
9.728	0.06952863773136497
9.729	0.0701081338770618
9.73	0.07069822546493346
9.731	0.07129872370596162
9.732	0.07191089501182468
9.733	0.07253529959386455
9.734	0.07317249766341977
9.735	0.07382304943183221
9.736	0.07448751511044384
9.737	0.07516645491059308
9.738	0.07586042904362189
9.739	0.07656999772087228
9.74	0.07729572115368254
9.741	0.07806612861793215
9.742	0.07885211616560538
9.743	0.07965254891321974
9.744	0.08046629197729693
9.745	0.08129221047435731
9.746	0.08212916952092265
9.747	0.08297603423351035
9.748	0.08383166972864217
9.749	0.08469494112283998
9.75	0.08556471353262105
9.751	0.08637364138643498
9.752	0.08719081325784987
9.753	0.08801910703235721
9.754	0.08886140059545283
9.755	0.08972057183263267
9.756	0.09059949862938808
9.757	0.09150105887121494
9.758	0.09242813044360768
9.759	0.09338359123206239
9.76	0.09437031912207007
9.761	0.09547423784116656
9.762	0.09661014635147278
9.763	0.09777588945714337
9.764	0.09896931196233896
9.765	0.1001882586712204
9.766	0.10143057438794201
9.767	0.10269410391666459
9.768	0.10397669206154908
9.769	0.10527618362674958
9.77	0.10659042341642702
9.771	0.1078229243139026
9.772	0.10907158013028173
9.773	0.11033995275583675
9.774000000000001	0.1116316040808401
9.775	0.11295009599555735
9.776	0.11429899039026091
9.777	0.11568184915522094
9.778	0.11710223418071011
9.779	0.11856370735699356
9.78	0.12006983057434391
9.781	0.1216206544417232
9.782	0.12322346493563488
9.783	0.12488203675127978
9.784	0.12660014458385904
9.785	0.12838156312856466
9.786	0.13023006708059773
9.787	0.13214943113515978
9.788	0.13414342998744208
9.789	0.13621583833264603
9.79	0.13837043086596973
9.791	0.14088045186111622
9.792	0.14346387494516816
9.793	0.1461081433237219
9.794	0.1488007002023743
9.795	0.15152898878670779
9.796	0.1542804522823191
9.797	0.15704253389480516
9.798	0.15980267682974816
9.799	0.162548324292745
9.8	0.16526691948939248
9.801	0.1672360806170215
9.802	0.16919609558695012
9.803	0.17117742730224364
9.804	0.1732105386659568
9.805	0.17532589258115483
9.806000000000001	0.1775539519509036
9.807	0.17992517967825689
9.808	0.18247003866628037
9.809	0.18521899181803572
9.81	0.18820250203659025
9.811	0.1926308522401397
9.812	0.1972831810732643
9.813	0.20211844719569255
9.814	0.20709560926712686
9.815	0.2121736259472954
9.816	0.21731145589592712
9.817	0.22246805777272335
9.818	0.2276023902374129
9.819	0.2326734119497245
9.82	0.2376400815693597
9.821	0.2407328876967377
9.822	0.24374401481205804
9.823	0.24673717733621595
9.824	0.24977608969009077
9.825	0.2529244662945777
9.826	0.25624602157057275
9.827	0.25980446993895406
9.828	0.26366352582061725
9.829	0.2678869036364601
9.83	0.27253831780735766
9.831	0.27761675918660933
9.832	0.28325458840317363
9.833	0.28951944251838097
9.834	0.2964789585935911
9.835	0.30420077369016885
9.836	0.31275252486943717
9.837	0.3222018491927595
9.838	0.33261638372148616
9.839	0.34406376551698875
9.84	0.3566116316405771
9.841	0.37081740185618817
9.842	0.38622924672247805
9.843	0.40288511950058664
9.844	0.42082297345173514
9.845	0.44008076183715367
9.846	0.4606964379179686
9.847	0.48270795495540786
9.848	0.506153266210709
9.849	0.5310703249449837
9.85	0.5574970844194671
9.850999999999999	0.5872493935187426
9.852	0.6184795586307708
9.853	0.6511177817667332
9.854	0.6850942649379766
9.855	0.7203392101558572
9.856	0.7567828194315421
9.857	0.7943552947763856
9.858	0.8329868382017496
9.859	0.8726076517187893
9.86	0.9131479373388649
9.861	0.9535263168293262
9.862	0.9947458803389142
9.863	1.036798137772569
9.864	1.0796745990352368
9.865	1.1233667740316342
9.866	1.1678661726667061
9.867	1.2131643048454026
9.868	1.259252680472432
9.869	1.306122809452743
9.87	1.3537662016912053
9.871	1.39322412672799
9.872	1.4339807736425805
9.873	1.4765700911499007
9.874	1.5215260279648875
9.875	1.5693825328022362
9.876	1.620673554376879
9.877	1.6759330414037725
9.878	1.7356949425975752
9.879	1.8004932066732364
9.88	1.8708617823457407
9.881	1.9811370196654565
9.882	2.0960018356276104
9.883	2.2139415485630742
9.884	2.3334414768029323
9.885	2.452986938677629
9.886	2.5710632525182464
9.887	2.6861557366558575
9.888	2.7967497094209226
9.889	2.90133048914452
9.89	2.9983833941576865
9.891	3.0667888371151046
9.892	3.125825218125232
9.893	3.1751660316205834
9.894	3.214484772033419
9.895	3.2434549337962717
9.896	3.2617500113416003
9.897	3.269043499101776
9.898	3.2650088915092765
9.899000000000001	3.2493196829965
9.9	3.2216493679959384
9.901	3.1524401814233034
9.902	3.0723684687135973
9.903	2.982879315784948
9.904	2.885417808555972
9.905	2.781429032944813
9.906	2.6723580748695683
9.907	2.559650020248924
9.908	2.444749955000985
9.909	2.3291029650438415
9.91	2.214154136296202
9.911	2.1235668029491737
9.912	2.035221242146486
9.913	1.9492159793053547
9.914	1.8656495398425232
9.915	1.7846204491748927
9.916	1.7062272327192287
9.917	1.6305684158927112
9.918	1.5577425241121003
9.919	1.4878480827941767
9.92	1.4209836173560904
9.921	1.3607971873207836
9.922	1.3036226607197303
9.923	1.2493434396908742
9.924	1.1978429263718513
9.925	1.1490045229003174
9.926	1.1027116314141863
9.927	1.0588476540511091
9.928	1.0172959929487544
9.929	0.9779400502450102
9.93	0.9406632280775409
9.931000000000001	0.905488128816049
9.932	0.8721505179886784
9.933	0.8405253613554068
9.934	0.8104876246762762
9.935	0.7819122737112791
9.936	0.7546742742205589
9.937	0.7286485919641054
9.938	0.7037101927019174
9.939	0.679734042194125
9.94	0.6565951062007254
9.941	0.6312780512316041
9.942	0.6067233119485269
9.943	0.5829810237630118
9.944	0.5601013220865827
9.945	0.5381343423308848
9.946	0.5171302199074403
9.947	0.4971390902278131
9.948	0.4782110887035341
9.949	0.46039635074623453
9.95	0.44374501176744346
9.951	0.43084402424799834
9.952	0.419052960041165
9.953	0.4082682080694353
9.954	0.3983861572553081
9.955	0.3893031965213341
9.956	0.3809157147900107
9.957	0.3731201009838402
9.958	0.36581274402536584
9.959	0.3588900328370891
9.96	0.352248356341514
9.961	0.3439431463549838
9.962	0.33582332206414933
9.963	0.32789684554947746
9.964	0.3201716788914215
9.965	0.31265578417047574
9.966	0.3053571234670931
9.967	0.2982836588617282
9.968	0.2914433524348729
9.969	0.28484416626698134
9.97	0.2784940624385093
9.971	0.27268835770311795
9.972	0.2671302440333532
9.973	0.2618102680749351
9.974	0.2567189764736117
9.975	0.25184691587510244
9.975999999999999	0.24718463292513665
9.977	0.2427226742694357
9.978	0.23845158655374463
9.979	0.2343619164237845
9.98	0.23044421052527778
9.981	0.22669271312859007
9.982	0.22309404915635891
9.983	0.21963854115584555
9.984	0.21631651167432941
9.985	0.2131182832590715
9.986	0.21003417845733363
9.987	0.20705451981639397
9.988	0.20416962988351417
9.989	0.20136983120595653
9.99	0.1986454463309982
9.991	0.19576993080869906
9.992	0.19296361763789957
9.993	0.19022997282025286
9.994	0.18757246235739694
9.995	0.18499455225097494
9.996	0.18249970850262562
9.997	0.1800913971140009
9.998	0.17777308408673945
9.999	0.17554823542248046
10.	0.17342031712287495
10.001	0.1715660627543867
10.002	0.16980516968929626
10.003	0.16813060286471815
10.004	0.1665353272177574
10.005	0.1650123076855197
10.006	0.1635545092051187
10.007	0.1621548967136599
10.008	0.16080643514825163
10.009	0.15950208944599986
10.01	0.15823482454401752
10.011	0.15686665456057688
10.012	0.15552943166488015
10.013	0.154224057207303
10.014	0.152951432538214
10.015	0.15171245900798183
10.016	0.15050803796698184
10.017	0.1493390707655827
10.018	0.1482064587541534
10.019	0.14711110328306884
10.02	0.1460539057026979
10.021	0.1450658148008441
10.022	0.14411586343363336
10.023	0.1432031318946206
10.024000000000001	0.14232670047736104
10.025	0.1414856494754145
10.026	0.14067905918233614
10.027	0.13990600989168264
10.028	0.13916558189700945
10.029	0.13845685549187595
10.03	0.13777891096983746
10.031	0.13713240076961333
10.032	0.13651473775807382
10.033	0.13592490694724935
10.034	0.13536189334917062
10.035	0.13482468197587127
10.036	0.13431225783938194
10.036999999999999	0.1338236059517343
10.038	0.13335771132495913
10.039	0.13291355897108978
10.04	0.13249013390215703
10.041	0.13206280686736424
10.042	0.13165560830901624
10.043	0.13126895440658798
10.044	0.13090326133955454
10.045	0.13055894528739304
10.046	0.13023642242957847
10.047	0.12993610894558613
10.048	0.12965842101489278
10.049	0.12940377481697363
10.05	0.12917258653130403
10.051	0.1289821677031573
10.052	0.12881501518464852
10.053	0.12867052119368982
10.054	0.12854807794819398
10.055	0.12844707766607305
10.056000000000001	0.12836691256523916
10.057	0.12830697486360496
10.058	0.12826665677908256
10.059	0.12824535052958425
10.06	0.12824244833302237
10.061	0.12824910360715294
10.062	0.1282734466912661
10.063	0.1283153691244959
10.064	0.128374762445976
10.065	0.12845151819484044
10.066	0.12854552791022325
10.067	0.128656683131258
10.068	0.12878487539707872
10.068999999999999	0.12892999624681933
10.07	0.12909193721961404
10.071	0.12926278087297957
10.072	0.1294507009992798
10.073	0.12965606240926214
10.074	0.12987922991367287
10.075	0.13012056832325936
10.076	0.13038044244876912
10.077	0.13065921710094824
10.078	0.1309572570905442
10.079	0.13127492722830458
10.08	0.1316125923249753
10.081	0.13197062469637522
10.082	0.13234938119332795
10.083	0.13274922617172635
10.084	0.13317052398746532
10.085	0.13361363899643983
10.086	0.13407893555454253
10.087	0.13456677801766845
10.088000000000001	0.13507753074171266
10.089	0.1356115580825676
10.09	0.1361692243961284
10.091	0.13677407817518317
10.092	0.13740189453952764
10.093	0.1380516327458481
10.094	0.1387222520508342
10.095	0.13941271171117564
10.096	0.14012197098355855
10.097	0.14084898912467267
10.098	0.1415927253912078
10.099	0.14235213903984986
10.1	0.14312618932728868
10.100999999999999	0.1438508239143327
10.102	0.14459183253815067
10.103	0.14535199334002724
10.104	0.146134084461251
10.105	0.14694088404311076
10.106	0.14777517022689096
10.107	0.1486397211538803
10.108	0.14953731496536773
10.109	0.15047072980263737
10.11	0.15144274380697811
10.111	0.15253774849081672
10.112	0.15367196235938174
10.113	0.15484321728904493
10.114	0.15604934515617835
10.115	0.15728817783714766
10.116	0.15855754720832482
10.117	0.15985528514608205
10.118	0.16117922352678465
10.119	0.1625271942268048
10.120000000000001	0.16389702912251483
10.121	0.1651913743790338
10.122	0.1665090164149646
10.123	0.1678535559376617
10.124	0.16922859365448206
10.125	0.1706377302727753
10.126	0.17208456649989828
10.127	0.1735727030432082
10.128	0.17510574061005432
10.129	0.17668727990779365
10.13	0.17832092164378366
10.131	0.18000766692716827
10.132	0.18175387361491593
10.133	0.18356329996578752
10.134	0.18543970423854725
10.135	0.18738684469194927
10.136	0.18940847958475776
10.137	0.19150836717573727
10.138	0.19369026572364126
10.139	0.1959579334872342
10.14	0.1983151287252812
10.141	0.20101942444176263
10.142	0.20380538143838356
10.143	0.20666137526207795
10.144	0.20957578145976455
10.145	0.2125369755783772
10.146	0.21553333316485013
10.147	0.2185532297661015
10.148	0.2215850409290655
10.149000000000001	0.22461714220067638
10.15	0.22763790912785217
10.151	0.2299780657009831
10.152000000000001	0.23232349669363975
10.153	0.2347024353228363
10.154	0.2371431148055993
10.155	0.2396737683589511
10.156	0.24232262919991898
10.157	0.24511793054551595
10.158	0.24808790561276897
10.159	0.25126078761870635
10.16	0.2546648097803392
10.161	0.25937928508237357
10.161999999999999	0.26431766517005206
10.163	0.2694444814563046
10.164	0.27472426535403377
10.165	0.28012154827616925
10.166	0.2856008616356415
10.167	0.2911267368453519
10.168	0.2966637053182307
10.169	0.30217629846720856
10.17	0.30762904770518656
10.171	0.31149097082848715
10.172	0.3153127500555312
10.173	0.3191495539881113
10.174	0.32305655122804017
10.175	0.3270889103771311
10.176	0.33130180003717596
10.177	0.33575038880998764
10.178	0.34048984529738097
10.179	0.3455753381011451
10.18	0.3510620358230942
10.181000000000001	0.35695200597652904
10.182	0.3633567364995398
10.183	0.3703346142417313
10.184	0.3779440260526985
10.185	0.3862433587820515
10.186	0.3952909992793559
10.187	0.40514533439422057
10.188	0.41586475097626024
10.189	0.42750763587503177
10.19	0.4401323759401482
10.191	0.45710904423551263
10.192	0.47498363314097164
10.193	0.4936138212507389
10.193999999999999	0.5128572871589987
10.195	0.5325717094599707
10.196	0.5526147667477691
10.197	0.5728441376166127
10.198	0.5931175006607219
10.199	0.6132925344742087
10.2	0.6332269176512937
10.201	0.6447227369959425
10.202	0.6561814805767938
10.203	0.6679490446723091
10.204	0.6803713255609518
10.205	0.6937942195211187
10.206	0.708563622831272
10.207	0.7250254317698832
10.208	0.7435255426153349
10.209	0.7644098516460953
10.21	0.7880242551406497
10.211	0.8107718345263413
10.212	0.8371802594084827
10.213000000000001	0.8678343845413923
10.214	0.9033190646792211
10.215	0.9442191545762789
10.216	0.9911195089868252
10.217	1.0446049826652206
10.218	1.1052604303655351
10.219	1.1736707068421173
10.22	1.2504206668493703
10.221	1.3594530756363514
10.222	1.4765792465232854
10.223	1.6009684033255651
10.224	1.731789769857913
10.225	1.8682125699357097
10.225999999999999	2.009406027374121
10.227	2.154539365988573
10.228	2.3027818095937147
10.229	2.4533025820049668
10.23	2.6052709070377658
10.231	2.758683871960116
10.232	2.9118326635914427
10.233	3.0638363322045516
10.234	3.213813928071438
10.235	3.3608845014649096
10.236	3.504167102657754
10.237	3.642780781921998
10.238	3.775844589530436
10.239	3.902477575755823
10.24	4.021798790870245
10.241	4.131799475633759
10.242	4.232794841923463
10.243	4.323972292103211
10.244	4.40451922853741
10.245000000000001	4.473623053590386
10.246	4.530471169626109
10.247	4.574250979008928
10.248	4.604149884103061
10.249	4.619355287272734
10.25	4.619054590882111
10.251	4.559940853145896
10.252	4.486271235374655
10.253	4.399808554729805
10.254	4.302315628372385
10.255	4.195555273463354
10.256	4.081290307164249
10.257	3.9612835466360434
10.258	3.8372978090398933
10.259	3.7110959115367295
10.26	3.5844406712881587
10.261	3.488174667242981
10.262	3.3932185449689944
10.263	3.299572711822368
10.264	3.2072375751587643
10.265	3.1162135423338557
10.266	3.026501020703797
10.267	2.938100417624258
10.268	2.851012140450918
10.269	2.7652365965399177
10.27	2.6807741932469344
10.271	2.597370867171559
10.272	2.5152969188960808
10.273	2.4345681782462485
10.274000000000001	2.3552004750478215
10.275	2.2772096391269807
10.276	2.2006115003094817
10.277000000000001	2.125421888421091
10.278	2.0516566332879744
10.279	1.9793315647358962
10.28	1.9084625125907546
10.281	1.83905042621214
10.282	1.7711269177388194
10.283	1.7047087188430026
10.284	1.639812561196909
10.285	1.5764551764731043
10.286	1.5146532963438055
10.286999999999999	1.4544236524813468
10.288	1.3957829765579595
10.289	1.3387480002461862
10.29	1.2833354552182554
10.291	1.2279454788632518
10.292	1.1743093725479592
10.293	1.1225418433557115
10.294	1.0727575983698567
10.295	1.0250713446740058
10.296	0.9795977893515028
10.297	0.9364516394857072
10.298	0.8957476021602069
10.299	0.8576003844583571
10.3	0.8221246934635313
10.301	0.7952985059700213
10.302	0.7710179096710263
10.303	0.749042261970506
10.304	0.7291309202725342
10.305	0.7110432419810664
10.306000000000001	0.6945385845000708
10.307	0.679376305233602
10.308	0.6653157615856259
10.309	0.6521163109601388
10.31	0.639537310761115
10.311	0.6230970631520478
10.312	0.6070530144284003
10.313	0.5914215556450835
10.314	0.576219077857091
10.315	0.5614619721193334
10.316	0.5471666294867237
10.317	0.5333494410142514
10.318	0.5200267977568288
10.318999999999999	0.5072150907693945
10.32	0.4949307111068653
10.321	0.4837852124725089
10.322	0.4731637528094233
10.323	0.4630466527089969
10.324	0.45341423276267173
10.325	0.44424681356183515
10.326	0.435524715697878
10.327	0.4272282597622372
10.328	0.4193377663463029
10.329	0.41183355604146793
10.33	0.40469594943916487
10.331	0.3979257054836539
10.332	0.3914814677254093
10.333	0.3853423180678073
10.334	0.37948733841418947
10.335	0.3738956106678995
10.336	0.36854621673231047
10.337	0.36341823851076566
10.338000000000001	0.3584907579066098
10.339	0.35374285682321366
10.34	0.34915361716392174
10.341	0.34426343393718933
10.342	0.33951666302579875
10.343	0.33491897341765936
10.344	0.3304760341006553
10.345	0.3261935140626716
10.346	0.3220770822916162
10.347	0.31813240777537377
10.348	0.3143651595018304
10.349	0.31078100645889223
10.35	0.3073856176344448
10.350999999999999	0.3044595614099075
10.352	0.30171694681033684
10.353	0.29914678225433045
10.354	0.2967380761604714
10.355	0.29447983694734353
10.356	0.292361073033543
10.357	0.2903707928376535
10.358	0.28849800477825976
10.359	0.28673171727395647
10.36	0.28506093874332805
10.361	0.2833111049526753
10.362	0.28164471046695433
10.363	0.28006067719882777
10.364	0.2785579270609588
10.365	0.27713538196601845
10.366	0.27579196382666976
10.367	0.2745265945555764
10.368	0.27333819606540855
10.369	0.27222569026882965
10.370000000000001	0.27118799907850377
10.371	0.2701638844895865
10.372	0.26921607438786244
10.373	0.26834713674160415
10.374	0.26755963951908307
10.375	0.26685615068857466
10.376	0.26623923821835005
10.377	0.2657114700766811
10.378	0.2652754142318423
10.379	0.26493363865210534
10.38	0.2646887113057425
10.381	0.26454235891753336
10.382	0.2644980416836982
10.383	0.2645583785569639
10.384	0.26472598849005763
10.385	0.2650034904357057
10.386	0.2653935033466351
10.387	0.2658986461755736
10.388	0.26652153787524646
10.389	0.2672647973983811
10.39	0.26813104369770613
10.391	0.2694680221890291
10.392	0.27091230860665605
10.393	0.2724456051479782
10.394	0.27404961401037864
10.395	0.2757060373912483
10.396	0.27739657748797886
10.397	0.27910293649795254
10.398	0.2808068166185609
10.399000000000001	0.28248992004719525
10.4	0.2841339489812381
10.401	0.28468483396153116
10.402000000000001	0.2852228228818044
10.403	0.2857923919792353
10.404	0.286438017491004
10.405	0.2872041756542898
10.406	0.28813534270627383
10.407	0.28927599488413214
10.408	0.29067060842504544
10.409	0.29236365956619637
10.41	0.2943996245447582
10.411	0.2975722267101999
10.411999999999999	0.30113128627151764
10.413	0.30507587055000196
10.414	0.309405046866922
10.415	0.3141178825435675
10.416	0.31921344490123105
10.417	0.3246908012611777
10.418	0.3305490189446993
10.419	0.3367871652730904
10.42	0.3434043075676119
10.421	0.3502866619207162
10.422	0.3575529863509559
10.423	0.365209187648003
10.424	0.37326117260156777
10.425	0.3817148480013635
10.426	0.3905761206370579
10.427	0.3998508972983634
10.428	0.4095450847749953
10.429	0.4196645898566171
10.43	0.4302153193329433
10.431000000000001	0.44120111412669133
10.432	0.45263007209858086
10.433	0.46450822524238944
10.434	0.4768416055518756
10.435	0.48963624502082076
10.436	0.5028981756429379
10.437	0.516633429412008
10.438	0.5308480383218147
10.439	0.5455480343660664
10.44	0.5607394495385459
10.441	0.5750251374193311
10.442	0.5898993495318187
10.443	0.6054531589857738
10.443999999999999	0.6217776388909372
10.445	0.6389638623570806
10.446	0.6571029024938839
10.447	0.6762858324111172
10.448	0.6966037252185581
10.449	0.7181476540258753
10.45	0.7410086919428444
10.451	0.7701714778167793
10.452	0.800536939278129
10.453	0.8318995696950167
10.454	0.8640538624355732
10.455	0.8967943108677573
10.456	0.9299154083596981
10.457	0.963211648279528
10.458	0.9964775239952013
10.459	1.0295075288748503
10.46	1.062096156286605
10.461	1.0911422903963084
10.462	1.1195115252410006
10.463000000000001	1.1471738456555975
10.464	1.174099236474869
10.465	1.2002576825337319
10.466	1.225619168667054
10.467	1.2501536797097454
10.468	1.273831200496587
10.469	1.2966217158624902
10.47	1.318495210642361
10.471	1.3383723194634243
10.472	1.3573359743504287
10.473	1.3754197571205498
10.474	1.3926572495908676
10.475	1.409082033578559
10.475999999999999	1.4247276909007685
10.477	1.4396278033746657
10.478	1.453815952817342
10.479	1.467325721045969
10.48	1.4801906898777126
10.481	1.4923764749164188
10.482	1.5039887433569477
10.483	1.515065196180902
10.484	1.5256435343698265
10.485	1.5357614589053248
10.486	1.5454566707689978
10.487	1.5547668709423945
10.488	1.5637297604071168
10.489	1.572383040144763
10.49	1.5807644111368861
10.491	1.589639387234384
10.492	1.5982737466786907
10.493	1.6066610805804928
10.494	1.6147949800505235
10.495000000000001	1.6226690361995133
10.496	1.6302768401381516
10.497	1.63761198297717
10.498	1.6446680558272857
10.499	1.6514386497992275
10.5	1.657917356003689
10.501	1.6637656823635238
10.502	1.6693294294311454
10.503	1.6746223145710613
10.504	1.6796580551478102
10.505	1.6844503685259278
10.506	1.689012972069925
10.507	1.6933595831443387
10.508	1.6975039191136967
10.509	1.7014596973425333
10.51	1.705240635195363
10.511	1.709152855717288
10.512	1.7128999490358772
10.513	1.716477910959247
10.514	1.7198827372955345
10.515	1.7231104238528747
10.516	1.7261569664393863
10.517	1.729018360863205
10.518	1.7316906029324652
10.519	1.7341696884552875
10.52	1.7364516132398062
10.521	1.7383569728935315
10.522	1.740067793740399
10.523	1.7415907019037313
10.524000000000001	1.74293232350685
10.525	1.744099284673069
10.526	1.7450982115257105
10.527000000000001	1.745935730188095
10.528	1.746618466783538
10.529	1.7471530474353612
10.53	1.7475460982668831
10.531	1.7478574880157405
10.532	1.7480373733658243
10.533	1.7480891536153442
10.534	1.7480162280625091
10.535	1.7478219960055283
10.536	1.7475098567426108
10.536999999999999	1.7470832095719655
10.538	1.7465454537918004
10.539	1.7458999887003266
10.54	1.7451502135957522
10.541	1.744371519929122
10.542	1.7434909516850328
10.543	1.7425075450009138
10.544	1.7414203360141944
10.545	1.7402283608623095
10.546	1.738930655682688
10.547	1.7375262566127585
10.548	1.736014199789957
10.549	1.7343935213517119
10.55	1.7326632574354515
10.551	1.7306381115067224
10.552	1.7285126240519275
10.553	1.7262970028855775
10.554	1.7240014558221959
10.555	1.721636190676294
10.556000000000001	1.7192114152623825
10.557	1.7167373373949857
10.558	1.7142241648886143
10.559	1.7116821055577838
10.56	1.7091213672170045
10.561	1.7067981745463572
10.562	1.7044618083817324
10.563	1.7021075664245775
10.564	1.6997307463763516
10.565	1.697326645938502
10.566	1.6948905628124755
10.567	1.692417794699732
10.568	1.6899036393017188
10.568999999999999	1.687343394319887
10.57	1.684732357455683
10.571	1.6818952776336578
10.572	1.6790083376216773
10.573	1.6760771714106975
10.574	1.6731074129916892
10.575	1.6701046963556088
10.576	1.667074655493411
10.577	1.6640229243960682
10.578	1.660955137054536
10.579	1.6578769274597691
10.58	1.65479392960274
10.581	1.6517938225585655
10.582	1.6487952228046965
10.583	1.6457987919027615
10.584	1.642805191414373
10.585	1.6398150829011435
10.586	1.6368291279247018
10.587	1.6338479880466599
10.588000000000001	1.6308723248286305
10.589	1.627902799832242
10.59	1.624940074619107
10.591	1.6220467791695616
10.592	1.6191578509647597
10.593	1.6162701959045889
10.594	1.6133807198889212
10.595	1.6104863288176288
10.596	1.607583928590599
10.597	1.6046704251077046
10.598	1.6017427242688174
10.599	1.5987977319738251
10.6	1.5958323541225996
10.600999999999999	1.592707904671289
10.602	1.5895650991570538
10.603	1.5864090611733417
10.604	1.583244914313584
10.605	1.5800777821712115
10.606	1.5769127883396723
10.607	1.5737550564123972
10.608	1.5706097099828176
10.609	1.5674818726443809
10.61	1.5643766679905187
10.611	1.5613590049590618
10.612	1.5583705984448517
10.613	1.555412948687114
10.614	1.5524875559250735
10.615	1.5495959203979717
10.616	1.5467395423450336
10.617	1.5439199220054853
10.618	1.541138559618567
10.619	1.5383969554235044
10.620000000000001	1.5356966096595235
10.621	1.533066966432378
10.622	1.5304798885471123
10.623	1.52793518267529
10.624	1.5254326554884694
10.625	1.5229721136582228
10.626	1.5205533638561086
10.627	1.5181762127536857
10.628	1.515840467022526
10.629	1.513545933334188
10.63	1.5112924183602312
10.631	1.509112583030512
10.632	1.5069713885911353
10.633	1.5048666505464952
10.634	1.502796184400982
10.635	1.500757805658998
10.636	1.4987493298249337
10.637	1.4967685724031794
10.638	1.4948133488981368
10.639	1.4928814748141965
10.64	1.4909707656557496
10.641	1.4890543635829514
10.642	1.4871562527986353
10.643	1.4852757441613886
10.644	1.483412148529809
10.645	1.4815647767624844
10.646	1.4797329397180026
10.647	1.4779159482549604
10.648	1.4761131132319463
10.649000000000001	1.4743237455075475
10.65	1.4725471559403618
10.651	1.470757622985093
10.652000000000001	1.4689810070195994
10.653	1.4672181360178655
10.654	1.4654698379538662
10.655	1.4637369408015788
10.656	1.4620202725349785
10.657	1.4603206611280493
10.658	1.4586389345547657
10.659	1.456975920789103
10.66	1.455332447805045
10.661	1.453767730548824
10.662	1.4522206714177783
10.663	1.4506885597815122
10.664	1.4491686850096215
10.665	1.4476583364717044
10.666	1.4461548035373573
10.667	1.444655375576184
10.668	1.4431573419577803
10.669	1.4416579920517425
10.67	1.4401546152276743
10.671	1.438536285174479
10.672	1.4369150654685476
10.673	1.435294804005587
10.674	1.4336793486812958
10.675	1.4320725473913718
10.676	1.4304782480315223
10.677	1.4289002984974457
10.678	1.4273425466848402
10.679	1.4258088404894127
10.68	1.4243030278068614
10.681000000000001	1.4228965960350766
10.682	1.4215216542038038
10.683	1.4201779508449726
10.684	1.418865234490515
10.685	1.4175832536723607
10.686	1.4163317569224465
10.687	1.4151104927727018
10.688	1.4139192097550568
10.689	1.4127576564014477
10.69	1.411625581243804
10.691	1.4104793311287689
10.692	1.4093646866787344
10.693	1.4082840268307997
10.693999999999999	1.4072397305220654
10.695	1.4062341766896311
10.696	1.405269744270601
10.697	1.4043488122020746
10.698	1.403473759421151
10.699	1.4026469648649345
10.7	1.4018708074705244
10.701	1.4012418830367872
10.702	1.4006626435262248
10.703	1.4001297577631033
10.704	1.3996398945716881
10.705	1.3991897227762475
10.706	1.3987759112010476
10.707	1.398395128670354
10.708	1.3980440440084347
10.709	1.397719326039556
10.71	1.3974176435879835
10.711	1.3970304182443856
10.712	1.396665944686846
10.713000000000001	1.3963272703598488
10.714	1.3960174427078804
10.715	1.3957395091754246
10.716	1.3954965172069662
10.717	1.3952915142469897
10.718	1.3951275477399807
10.719	1.3950076651304235
10.72	1.3949349138628027
10.721	1.3950388009630623
10.722	1.3951882500771702
10.723	1.3953786444325529
10.724	1.3956053672566369
10.725	1.3958638017768488
10.725999999999999	1.3961493312206152
10.727	1.3964573388153636
10.728	1.3967832077885194
10.729	1.39712232136751
10.73	1.3974700627797623
10.731	1.397670858397005
10.732	1.3978801972027075
10.733	1.3981026113246422
10.734	1.3983426328905804
10.735	1.3986047940282942
10.736	1.3988936268655563
10.737	1.3992136635301373
10.738	1.3995694361498099
10.739	1.3999654768523466
10.74	1.4004063177655182
10.741	1.4010739132058339
10.742	1.4017846202524067
10.743	1.4025322181730824
10.744	1.403310486235711
10.745000000000001	1.4041132037081423
10.746	1.404934149858222
10.747	1.4057671039537998
10.748	1.4066058452627244
10.749	1.4074441530528456
10.75	1.4082758065920091
10.751	1.4088999272365075
10.752	1.409516749614933
10.753	1.410131850444317
10.754	1.4107508064416945
10.755	1.4113791943241005
10.756	1.4120225908085664
10.757	1.4126865726121272
10.758	1.4133767164518163
10.759	1.4140985990446693
10.76	1.4148577971077172
10.761	1.4158516467872282
10.762	1.4168823435874152
10.763	1.4179438424417177
10.764	1.4190300982835817
10.765	1.4201350660464533
10.766	1.4212527006637723
10.767	1.4223769570689844
10.768	1.4235017901955356
10.769	1.4246211549768657
10.77	1.4257290063464207
10.771	1.4266224653764543
10.772	1.4275042501865196
10.773	1.4283802450349827
10.774000000000001	1.4292563341802098
10.775	1.4301384018805625
10.776	1.4310323323944067
10.777000000000001	1.4319440099801088
10.778	1.4328793188960303
10.779	1.433844143400537
10.78	1.4348443677519935
10.781	1.436016956249833
10.782	1.4372287688664367
10.783	1.4384777456152578
10.784	1.43976182650975
10.785	1.4410789515633606
10.786	1.4424270607895433
10.787	1.4438040942017516
10.788	1.4452079918134324
10.789	1.4466366936380397
10.79	1.4480881396890248
10.791	1.4496309505992617
10.792	1.4511881020888726
10.793	1.4527532504974072
10.794	1.4543200521644157
10.795	1.4558821634294399
10.796	1.4574332406320298
10.797	1.4589669401117351
10.798	1.4604769182080979
10.799	1.4619568312606679
10.8	1.4634003356089953
10.801	1.4645124498583724
10.802	1.4655929612786138
10.803	1.4666530194052838
10.804	1.467703773773941
10.805	1.4687563739201492
10.806000000000001	1.4698219693794734
10.807	1.4709117096874715
10.808	1.4720367443797082
10.809	1.4732082229917458
10.81	1.4744372950591487
10.811	1.476121527413464
10.812	1.4778622330642073
10.813	1.4796471423168842
10.814	1.4814639854769909
10.815	1.4833004928500328
10.816	1.4851443947415157
10.817	1.4869834214569357
10.818	1.488805303301798
10.818999999999999	1.4905977705816056
10.82	1.4923485536018635
10.821	1.493697972388294
10.822	1.495002222694648
10.823	1.496270089994901
10.824	1.4975103597630228
10.825	1.4987318174729887
10.826	1.4999432485987745
10.827	1.5011534386143497
10.828	1.50237117299369
10.829	1.5036052372107709
10.83	1.504864416739562
10.831	1.5062942305887108
10.832	1.5077584438166325
10.833	1.5092575550164062
10.834	1.5107920627811189
10.835	1.5123624657038575
10.836	1.5139692623777012
10.837	1.515612951395737
10.838000000000001	1.5172940313510521
10.839	1.519013000836725
10.84	1.5207703584458434
10.841	1.5228155172791566
10.842	1.52488497569435
10.843	1.5269641465567638
10.844	1.5290384427317483
10.845	1.5310932770846544
10.846	1.5331140624808217
10.847	1.5350862117856012
10.848	1.5369951378643432
10.849	1.538826253582388
10.85	1.5405649718050862
10.850999999999999	1.5415873929202037
10.852	1.5425251702996148
10.853	1.5434006448376072
10.854	1.5442361574284742
10.855	1.5450540489665088
10.856	1.5458766603459995
10.857	1.5467263324612388
10.858	1.54762540620652
10.859	1.5485962224761312
10.86	1.5496611221643652
10.861	1.5515118568642823
10.862	1.553460786426022
10.863	1.5554896813984995
10.864	1.5575803123306302
10.865	1.5597144497713187
10.866	1.5618738642694798
10.867	1.5640403263740295
10.868	1.5661956066338718
10.869	1.568321475597922
10.870000000000001	1.5703997038150956
10.871	1.5720156084418342
10.872	1.573571440897847
10.873	1.575072999210377
10.874	1.576526081406669
10.875	1.5779364855139613
10.876	1.5793100095594987
10.877	1.5806524515705267
10.878	1.5819696095742835
10.879	1.5832672815980136
10.88	1.5845512656689626
10.881	1.585671026990501
10.882	1.5867981711303396
10.883	1.587947970832319
10.884	1.5891356988402823
10.885	1.5903766278980658
10.886	1.5916860307495129
10.887	1.5930791801384663
10.888	1.5945713488087625
10.889	1.5961778095042443
10.89	1.5979138349687558
10.891	1.6005276956437118
10.892	1.6032572424724922
10.893	1.6060733240960596
10.894	1.6089467891553608
10.895	1.6118484862913582
10.896	1.6147492641450143
10.897	1.6176199713572754
10.898	1.6204314565691045
10.899000000000001	1.6231545684214632
10.9	1.625760155555299
10.901	1.6273261212222896
10.902000000000001	1.62877037735506
10.903	1.630117890496943
10.904	1.6313936271912794
10.905	1.6326225539814074
10.906	1.6338296374106673
10.907	1.6350398440223926
10.908	1.6362781403599234
10.909	1.6375694929666003
10.91	1.6389388683857566
10.911	1.6407811185023369
10.912	1.6427289072246483
10.913	1.6447847838025909
10.914	1.6469512974860758
10.915	1.6492309975250108
10.916	1.6516264331693076
10.917	1.654140153668865
10.918	1.6567747082735946
10.919	1.6595326462334095
10.92	1.6624165167982068
10.921	1.6659240877463228
10.922	1.669532676555101
10.923	1.6732148192302891
10.924	1.676943051777654
10.925	1.680689910202963
10.926	1.6844279305119636
10.927	1.6881296487104227
10.928	1.6917676008041076
10.929	1.6953143227987661
10.93	1.698742350700165
10.931000000000001	1.701206103967481
10.932	1.7035458179740597
10.933	1.7057836115466716
10.934	1.7079416035120827
10.935	1.7100419126970625
10.936	1.71210665792837
10.937	1.7141579580327746
10.938	1.716217931837046
10.939	1.718308698167943
10.94	1.720452375852235
10.941	1.7228845067591734
10.942	1.7254008519431872
10.943	1.7280105955011993
10.943999999999999	1.7307229215301287
10.945	1.733547014126899
10.946	1.7364920573884186
10.947	1.7395672354116116
10.948	1.742781732293402
10.949	1.7461447321306975
10.95	1.749665419020422
10.951	1.7542943274399037
10.952	1.7590422395674374
10.953	1.7638612879617444
10.954	1.7687036051815455
10.955	1.773521323785536
10.956	1.7782665763324375
10.957	1.78289149538097
10.958	1.7873482134898302
10.959	1.791588863217739
10.96	1.7955655771234156
10.961	1.7978073036181872
10.962	1.799775612992834
10.963000000000001	1.8015088913907609
10.964	1.803045524955363
10.965	1.8044238998300457
10.966	1.8056824021582107
10.967	1.8068594180832613
10.968	1.8079933337485956
10.969	1.8091225352976168
10.97	1.8102854088737292
10.971	1.8123126231354094
10.972	1.814402264588856
10.973	1.8165447022553485
10.974	1.818730305156155
10.975	1.8209494423125552
10.975999999999999	1.8231924827458246
10.977	1.8254497954772428
10.978	1.827711749528078
10.979	1.8299687139196092
10.98	1.8322110576731168
10.981	1.834781293611505
10.982	1.8372963049058328
10.983	1.839725118528796
10.984	1.8420367614530777
10.985	1.8442002606513739
10.986	1.8461846430963795
10.987	1.8479589357607793
10.988	1.849492165617269
10.989	1.8507533596385415
10.99	1.8517115447972845
10.991	1.8513361966947108
10.992	1.8506564725459909
10.993	1.8497019781948174
10.994	1.84850231948488
10.995000000000001	1.8470871022598665
10.996	1.8454859323634722
10.997	1.8437284156393856
10.998	1.841844157931297
10.999	1.8398627650828934
11.	1.837813842937872
11.001	1.8357043960708843
11.002	1.8335880013685335
11.003	1.8314956344483992
11.004	1.829458270928049
11.004999999999999	1.8275068864250539
11.006	1.8256724565569826
11.007	1.8239859569414132
11.008	1.8224783631959134
11.009	1.821180650938053
11.01	1.820123795785408
11.011	1.8208112352490557
11.012	1.8217122429383033
11.013	1.8227685543559602
11.014	1.8239219050048419
11.015	1.8251140303877635
11.016	1.8262866660075345
11.017	1.8273815473669703
11.018	1.8283404099688858
11.019	1.8291049893160913
11.02	1.8296170209114018
11.021	1.8279451423112698
11.022	1.8260177080525306
11.023	1.8238899747256527
11.024000000000001	1.8216171989211032
11.025	1.8192546372293619
11.026	1.8168575462408958
11.027000000000001	1.8144811825461724
11.028	1.8121808027356716
11.029	1.8100116633998604
11.030000000000001	1.8080290211292067
11.031	1.8069701013681276
11.032	1.806166860407459
11.033	1.8056332233919792
11.034	1.805383115466466
11.035	1.8054304617756984
11.036	1.805789187464454
11.036999999999999	1.806473217677511
11.038	1.8074964775596496
11.039	1.8088728922556443
11.04	1.8106163869102747
11.041	1.8138254563485081
11.042	1.8173637245391596
11.043	1.8211793851312443
11.044	1.825220631773779
11.045	1.8294356581157587
11.046	1.8337726578062004
11.047	1.838179824494121
11.048	1.8426053518285146
11.049	1.8469974334583987
11.05	1.85130426303279
11.051	1.854381399068742
11.052	1.8573358906582396
11.053	1.860182151761324
11.054	1.8629345963380215
11.055	1.865607638348373
11.056000000000001	1.86821569175242
11.057	1.8707731705101887
11.058	1.8732944885817207
11.059000000000001	1.8757940599270562
11.06	1.8782862985062228
11.061	1.8805098904093787
11.062	1.8827716882464351
11.063	1.885102816757426
11.064	1.8875344006823713
11.065	1.890097564761305
11.065999999999999	1.8928234337342558
11.067	1.895743132341258
11.068	1.8988877853223305
11.068999999999999	1.9022885174175075
11.07	1.9059764533668246
11.071	1.911762909679348
11.072	1.9177909289158177
11.073	1.9239837454060287
11.074	1.9302645934797424
11.075	1.9365567074667536
11.076	1.9427833216968569
11.077	1.9488676704998138
11.078	1.954732988205419
11.079	1.9603025091434663
11.08	1.9654994676437192
11.081	1.9690910620531952
11.082	1.9722266254712943
11.083	1.9748994550146246
11.084	1.97710284779981
11.085	1.9788301009434723
11.086	1.9800745115622236
11.087	1.9808293767726861
11.088000000000001	1.9810879936914785
11.089	1.9808436594352186
11.09	1.9800896711205256
11.091000000000001	1.9777316713072173
11.092	1.9749165301267047
11.093	1.9717034631535901
11.094	1.96815168596248
11.095	1.9643204141279735
11.096	1.9602688632246903
11.097	1.9560562488272304
11.097999999999999	1.9517417865101998
11.099	1.947384691848197
11.1	1.9430441804158436
11.100999999999999	1.9398560204894828
11.102	1.936737629323683
11.103	1.9336829768747748
11.104	1.9306860330990703
11.105	1.9277407679528837
11.106	1.9248411513925443
11.107	1.921981153374365
11.108	1.91915474385466
11.109	1.9163558927897577
11.11	1.9135785701359722
11.111	1.9111924567990934
11.112	1.9087930414253984
11.113	1.9063515236106279
11.114	1.9038391029505213
11.115	1.9012269790408325
11.116	1.8984863514773012
11.117	1.8955884198556667
11.118	1.8925043837716837
11.119	1.8892054428210918
11.120000000000001	1.8856627965996289
11.121	1.879978796912829
11.122	1.8741067546490913
11.123000000000001	1.868131132906587
11.124	1.86213639478352
11.125	1.8562070033780618
11.126	1.8504274217883945
11.127	1.8448821131126902
11.128	1.8396555404491515
11.129	1.83483216689595
11.129999999999999	1.830496455551268
11.131	1.8280684154094944
11.132	1.8262160214970815
11.133	1.8249427947366788
11.134	1.82425225605094
11.135	1.824147926362522
11.136	1.8246333265940768
11.137	1.8257119776682618
11.138	1.827387400507727
11.139	1.8296631160351282
11.14	1.8325426451731255
11.141	1.8371344677327275
11.142	1.842270178542873
11.143	1.8478863313208713
11.144	1.8539194797840013
11.145	1.8603061776495715
11.146	1.866982978634893
11.147	1.873886436457241
11.148	1.8809531048339259
11.149000000000001	1.8881195374822592
11.15	1.8953222881195149
11.151	1.901888024504965
11.152000000000001	1.908400149099295
11.153	1.914832178405116
11.154	1.9211576289250745
11.155000000000001	1.9273500171618159
11.156	1.9333828596179525
11.157	1.9392296727961302
11.158	1.9448639731989839
11.159	1.950259277329157
11.16	1.955389101689265
11.161	1.9592276063840073
11.161999999999999	1.9628082313683846
11.163	1.9661650601994578
11.164	1.9693321764342708
11.165	1.9723436636298852
11.166	1.9752336053433615
11.167	1.9780360851317447
11.168	1.9807851865520956
11.169	1.9835149931614746
11.17	1.9862595885169276
11.171	1.990733035256192
11.172	1.9951876209416737
11.173	1.9995556122164315
11.174	2.003769275723549
11.175	2.0077608781061076
11.176	2.0114626860071687
11.177	2.014806966069815
11.178	2.017725984937125
11.179	2.0201520092521648
11.18	2.0220173056580144
11.181000000000001	2.022200840891971
11.182	2.0217520178608126
11.183	2.0206669395655417
11.184000000000001	2.0189417090071546
11.185	2.0165724291866596
11.186	2.0135552031050543
11.187	2.0098861337633402
11.188	2.00556132416251
11.189	2.0005768773035797
11.19	1.9949288961875433
11.190999999999999	1.9871380171224815
11.192	1.9787652320261135
11.193	1.9698960661232834
11.193999999999999	1.9606160446387915
11.195	1.9510106927974344
11.196	1.9411655358240607
11.197	1.9311660989434678
11.198	1.9210979073804524
11.199	1.9110464863598642
11.2	1.9010973611064999
11.201	1.8916247311042251
11.202	1.8824079519091794
11.203	1.8735150533365197
11.204	1.8650140652014047
11.205	1.8569730173190389
11.206	1.84945993950458
11.207	1.842542861573191
11.208	1.8362898133400694
11.209	1.8307688246203768
11.21	1.8260479252292792
11.211	1.8242124094907055
11.212	1.8231907842560073
11.213000000000001	1.8229288208852834
11.214	1.8233722907386336
11.215	1.8244669651761558
11.216000000000001	1.8261586155579521
11.217	1.8283930132441157
11.218	1.8311159295947477
11.219	1.8342731359699471
11.22	1.8378104037298193
11.221	1.840978922258918
11.222	1.8444611407701856
11.222999999999999	1.848244926501026
11.224	1.8523181466888503
11.225	1.8566686685710483
11.225999999999999	1.8612843593850303
11.227	1.8661530863682096
11.228	1.8712627167579723
11.229	1.876601117791731
11.23	1.8821561567068992
11.231	1.8875155634517675
11.232	1.8930915932976367
11.233	1.8988963642267145
11.234	1.904941994221178
11.235	1.9112406012632348
11.236	1.9178043033350938
11.237	1.9246452184189293
11.238	1.93177546449695
11.239	1.9392071595513671
11.24	1.9469524215643512
11.241	1.956796905663319
11.242	1.9668717055855702
11.243	1.9770814522135574
11.244	1.9873307764297858
11.245000000000001	1.9975243091167618
11.246	2.007566681156937
11.247	2.0173625234328174
11.248000000000001	2.026816466826908
11.249	2.0358331422216627
11.25	2.0443171804995868
11.251	2.0515141277714157
11.252	2.058027644223022
11.253	2.0638023052684926
11.254	2.0687826863219487
11.254999999999999	2.0729133627974994
11.256	2.0761389101092593
11.257	2.078403903671326
11.258	2.079652918897816
11.259	2.0798305312028367
11.26	2.078881316000498
11.261	2.0745846888334425
11.262	2.0691816067976285
11.263	2.0627478671175767
11.264	2.055359267017779
11.265	2.0470916037227225
11.266	2.0380206744569365
11.267	2.028222276444909
11.268	2.0177722069111224
11.269	2.0067462630801143
11.27	1.9952202421763685
11.271	1.9823576770048954
11.272	1.9692019179624045
11.273	1.9558840510260695
11.274000000000001	1.9425351621730629
11.275	1.9292863373806282
11.276	1.9162686626259382
11.277000000000001	1.903613223886167
11.278	1.8914511071385556
11.279	1.8799133983602774
11.280000000000001	1.86913118352851
11.281	1.8620138204965284
11.282	1.8557457432517692
11.283	1.8502896576577295
11.284	1.8456082695778984
11.285	1.8416642848757896
11.286	1.8384204094148908
11.286999999999999	1.8358393490586993
11.288	1.8338838096707086
11.289	1.832516497114423
11.29	1.8317001172533351
11.291	1.8302135439164695
11.292	1.8292750623978273
11.293	1.8289191259569304
11.294	1.8291801878533052
11.295	1.8300927013464763
11.296	1.831691119695969
11.297	1.8340098961613134
11.298	1.8370834840020265
11.299	1.8409463364776375
11.3	1.8456329068476804
11.301	1.852769867330488
11.302	1.8607029541080529
11.303	1.8693701223211998
11.304	1.8787093271107072
11.305	1.888658523617398
11.306000000000001	1.8991556669821008
11.307	1.9101387123455866
11.308	1.921545614848683
11.309000000000001	1.9333143296322195
11.31	1.9453828118369636
11.311	1.9577017725271697
11.312	1.9701956378339534
11.313	1.9828015898118776
11.314	1.9954568105154382
11.315	2.0080984819991987
11.315999999999999	2.020663786317699
11.317	2.033089905525502
11.318	2.0453140216771044
11.318999999999999	2.057273316827069
11.32	2.0689049730299565
11.321	2.081097021033037
11.322	2.0927781670046
11.323	2.1038279658057046
11.324	2.1141259722973507
11.325	2.1235517413405978
11.326	2.1319848277965
11.327	2.139304786526066
11.328	2.145391172390352
11.329	2.150123540250404
11.33	2.153381444967245
11.331	2.1517907627580146
11.332	2.1486819197727405
11.333	2.1441316635175576
11.334	2.1382167414985873
11.335	2.1310139012219396
11.336	2.1225998901937655
11.337	2.1130514559201776
11.338000000000001	2.102445345907281
11.339	2.0908583076612386
11.34	2.0783670886881564
11.341000000000001	2.063813903465878
11.342	2.048584852712365
11.343	2.0328315041172487
11.344	2.0167054253701835
11.345	2.0003581841607954
11.346	1.9839413481787986
11.347	1.967606485113819
11.347999999999999	1.9515051626555118
11.349	1.935788948493505
11.35	1.9206094103175098
11.350999999999999	1.9074940632997304
11.352	1.8951351368907037
11.353	1.8836008080236093
11.354	1.87295925363156
11.355	1.863278650647675
11.356	1.8546271760051245
11.357	1.8470730066370256
11.358	1.8406843194765037
11.359	1.835529291456717
11.36	1.8316760995107886
11.361	1.831011982218288
11.362	1.8316758087055294
11.363	1.8336255097452558
11.364	1.83681901611022
11.365	1.8412142585731561
11.366	1.8467691679068146
11.367	1.8534416748839537
11.368	1.8611897102772954
11.369	1.8699712048595964
11.370000000000001	1.8797440894036206
11.371	1.8913648733075106
11.372	1.9038384494079648
11.373000000000001	1.9170682891671205
11.374	1.9309578640470442
11.375	1.9454106455098723
11.376	1.9603301050177184
11.377	1.9756197140327232
11.378	1.9911829440169462
11.379	2.006923266432527
11.379999999999999	2.02274415274158
11.381	2.0373942515472767
11.382	2.0520018464348255
11.383	2.066540398130546
11.384	2.0809833673607576
11.385	2.095304214851702
11.386	2.1094764013296974
11.387	2.123473387521063
11.388	2.1372686341520417
11.389	2.150835601948952
11.39	2.1641477516381107
11.391	2.180414421493416
11.392	2.1961770809027663
11.393	2.211213076801714
11.394	2.225299756125732
11.395	2.238214465810375
11.396	2.2497345527911876
11.397	2.2596373640036567
11.398	2.2677002463833302
11.399000000000001	2.273700546865743
11.4	2.277415612386401
11.401	2.2718524319007005
11.402000000000001	2.263969035050364
11.403	2.2539530934970147
11.404	2.2419922789022366
11.405000000000001	2.2282742629275996
11.406	2.212986717234748
11.407	2.1963173134852543
11.408	2.178453723340714
11.409	2.159583618462689
11.41	2.1398946705128417
11.411	2.1200890422625793
11.411999999999999	2.099808732984269
11.413	2.0792102330600843
11.414	2.0584500328723103
11.415	2.037684622803121
11.416	2.0170704932346917
11.417	1.9967641345493063
11.418	1.9769220371291396
11.419	1.957700691356369
11.42	1.939256587613274
11.421	1.921941562865879
11.422	1.9057049217256192
11.423	1.8906913153878637
11.424	1.8770453950478942
11.425	1.8649118119010013
11.426	1.8544352171425396
11.427	1.8457602619677975
11.428	1.8390315975720757
11.429	1.8343938751507098
11.43	1.8319917458989974
11.431000000000001	1.8368594372255433
11.432	1.8439556861600381
11.433	1.8531288059454796
11.434000000000001	1.8642271098248806
11.435	1.8770989110411926
11.436	1.8915925228374249
11.437	1.9075562584565688
11.438	1.9248384311416475
11.439	1.9432873541355904
11.44	1.9627513406814188
11.440999999999999	1.9834460302345114
11.442	2.00483014763082
11.443	2.0267297439185703
11.443999999999999	2.0489708701461
11.445	2.07137957736175
11.446	2.093781916613742
11.447	2.116003938950417
11.448	2.137871695420114
11.449	2.159211237071057
11.45	2.1798486149515854
11.451	2.198040111283025
11.452	2.2152766834452855
11.453	2.2314795199913697
11.454	2.246569809474271
11.455	2.2604687404469037
11.456	2.273097501462264
11.457	2.2843772810733385
11.458	2.2942292678330554
11.459	2.302574650294404
11.46	2.309334617010363
11.461	2.3124693166853523
11.462	2.313979828620788
11.463000000000001	2.3139061922695476
11.464	2.3122884470845095
11.465	2.309166632518554
11.466000000000001	2.3045807880245497
11.467	2.298570953055392
11.468	2.291177167063953
11.469	2.2824394695031107
11.47	2.2723978998257244
11.471	2.259385639208593
11.472	2.245253031336823
11.472999999999999	2.2301435616194194
11.474	2.2142007154653616
11.475	2.1975679782837125
11.475999999999999	2.180388835483451
11.477	2.1628067724735525
11.478	2.1449652746630865
11.479	2.1270078274610285
11.48	2.1090779162763535
11.481	2.0928935489521767
11.482	2.0769282628613652
11.483	2.061230117810835
11.484	2.045847173607585
11.485	2.030827490058531
11.486	2.016219126970591
11.487	2.00207014415076
11.488	1.9884286014059558
11.489	1.9753425585430988
11.49	1.962860075369179
11.491	1.9468180798232149
11.492	1.9317309836932315
11.493	1.9179020668994322
11.494	1.9056346093619387
11.495000000000001	1.8952318910008836
11.496	1.8869971917364539
11.497	1.8812337914887782
11.498000000000001	1.878244970178004
11.499	1.8783340077242912
11.5	1.8818041840477813
11.501	1.9001904268790726
11.502	1.9218836624000017
11.503	1.9465064646027352
11.504	1.9736814074795526
11.504999999999999	2.0030310650226983
11.506	2.034178011224473
11.507	2.0667448200770098
11.508	2.1003540655726063
11.509	2.134628321703568
11.51	2.1691901624620167
11.511	2.2015594339766316
11.512	2.2335888761556792
11.513	2.265028501043631
11.514	2.2956283206851285
11.515	2.325138347124808
11.516	2.3533085924071493
11.517	2.379889068576791
11.518	2.4046297876783598
11.519	2.4272807617563523
11.52	2.4475920028553997
11.521	2.461936564238855
11.522	2.473646080901067
11.523	2.4826752290552094
11.524000000000001	2.4889786849144366
11.525	2.4925111246918714
11.526	2.493227224600673
11.527000000000001	2.4910816608539803
11.528	2.486029109664947
11.529	2.4780242472467173
11.530000000000001	2.4670217498124143
11.531	2.447659378037995
11.532	2.4255309609791023
11.533	2.4009134121541678
11.534	2.3740836450815737
11.535	2.3453185732798474
11.536	2.3148951102673756
11.536999999999999	2.283090169562589
11.538	2.2501806646838602
11.539	2.2164435091497388
11.54	2.1821556164785987
11.541	2.144671968466955
11.542	2.107368497126244
11.543	2.0706992027458515
11.544	2.0351180856151694
11.545	2.001079146023777
11.546	1.9690363842610625
11.547	1.9394438006164287
11.548	1.9127553953794343
11.549	1.889425168839477
11.55	1.8699071212859784
11.551	1.8665615339344022
11.552	1.8672145333648325
11.553	1.871598527083343
11.554	1.8794459225959814
11.555	1.8904891274088156
11.556000000000001	1.9044605490279358
11.557	1.9210925949593556
11.558	1.94011767270916
11.559000000000001	1.9612681897834523
11.56	1.9842765536882199
11.561	2.0081211258821448
11.562	2.0333340596791567
11.563	2.0596934623458165
11.564	2.0869774411485427
11.565	2.1149641033538935
11.565999999999999	2.1434315562283817
11.567	2.172157907038572
11.568	2.200921263050874
11.568999999999999	2.2294997315318517
11.57	2.2576714197480667
11.571	2.2846571960959405
11.572	2.3108261787647546
11.573	2.3359902470737914
11.574	2.3599612803422017
11.575	2.38255115788927
11.576	2.403571759034272
11.577	2.4228349630963715
11.578	2.440152649394847
11.579	2.455336697248964
11.58	2.468198985977906
11.581	2.4727774316877564
11.582	2.475007814075378
11.583	2.475051949624437
11.584	2.4730716548186145
11.585	2.4692287461415767
11.586	2.4636850400770123
11.587	2.45660235310859
11.588000000000001	2.4481425017199694
11.589	2.4384673023948547
11.59	2.427738571616907
11.591000000000001	2.41883473512351
11.592	2.4090363571595703
11.593	2.3983406112236727
11.594	2.386744670814418
11.595	2.374245709430384
11.596	2.360840900570215
11.597	2.3465274177324904
11.597999999999999	2.3313024344158104
11.599	2.3151631241187465
11.6	2.2981066603399563
11.600999999999999	2.2757303878373185
11.602	2.252697965137401
11.603	2.2292732220262006
11.604	2.2057199882895917
11.605	2.182302093713448
11.606	2.1592833680837686
11.607	2.1369276411864258
11.608	2.115498742807298
11.609	2.0952605027323767
11.61	2.076476750747538
11.611	2.062054944469088
11.612	2.049455065984068
11.613	2.0387807252098558
11.614	2.0301355320638432
11.615	2.0236230964634663
11.616	2.019347028326113
11.617	2.0174109375691867
11.618	2.0179184341100997
11.619	2.020973127866252
11.620000000000001	2.026678628755061
11.621	2.0397535880993245
11.622	2.055406874931927
11.623000000000001	2.0734623996911914
11.624	2.093744072815343
11.625	2.1160758047427013
11.626	2.140281505911556
11.627	2.166185086760244
11.628	2.1936104577269617
11.629	2.222381529250044
11.629999999999999	2.25232221176778
11.631	2.2836397064803156
11.632	2.3157514033208892
11.633	2.348457982984706
11.634	2.381560126166975
11.635	2.4148585135627285
11.636	2.4481538258671756
11.637	2.4812467437755243
11.638	2.5139379479828072
11.639	2.546028119184233
11.64	2.5773179380750073
11.641	2.61412122122981
11.642	2.649330777956349
11.643	2.6823525534419743
11.644	2.7125924928738616
11.645	2.7394565414393646
11.646	2.7623506443258146
11.647	2.7806807467204218
11.648	2.793852793810525
11.649000000000001	2.8012727307834253
11.65	2.8023465028263885
11.651	2.7740783057705487
11.652000000000001	2.739633515938473
11.653	2.699775760296738
11.654	2.655268665811743
11.655000000000001	2.6068758594498536
11.656	2.555360968177697
11.657	2.5014876189616446
11.658	2.4460194387681518
11.659	2.3897200545635715
11.66	2.33335309331456
11.661	2.2834293217540127
11.661999999999999	2.2346169155808413
11.663	2.187331190260416
11.664	2.141987461258357
11.665	2.0990010440400315
11.666	2.0587872540708236
11.667	2.0217614068163283
11.668	1.9883388177419241
11.669	1.958934802313015
11.67	1.9339646759951585
11.671	1.921831549491735
11.672	1.9144788342279024
11.673	1.9118377368668376
11.674	1.9138394640716734
11.675	1.920415222505577
11.676	1.9314962188316753
11.677	1.947013659713127
11.678	1.9668987518131216
11.679	1.9910827017947395
11.68	2.0194967163211626
11.681000000000001	2.0589634043288596
11.682	2.102104909463763
11.683	2.148434777645259
11.684000000000001	2.197466554792754
11.685	2.248713786825391
11.686	2.301690019662574
11.687000000000001	2.355908799223718
11.688	2.410883671427948
11.689	2.466128182194677
11.69	2.521155877443224
11.690999999999999	2.580861123278251
11.692	2.63905053511957
11.693	2.69491154857203
11.693999999999999	2.74763159924079
11.695	2.796398122730989
11.696	2.840398554647507
11.697	2.8788203305954903
11.698	2.9108508861800444
11.699	2.9356776570061105
11.7	2.952488078678806
11.701	2.933491277853082
11.702	2.906488048111399
11.703	2.8723008740860614
11.704	2.8317522404093216
11.705	2.785664631713655
11.706	2.7348605326313242
11.707	2.6801624277945595
11.708	2.622392801835886
11.709	2.56237413938754
11.71	2.5009289250817406
11.711	2.4439663597986767
11.712	2.3869139260897416
11.713000000000001	2.3302858227539742
11.714	2.2745962485907167
11.715	2.2203594023990085
11.716000000000001	2.1680894829778983
11.717	2.1183006891267127
11.718	2.0715072196444972
11.719	2.0282232733303913
11.72	1.988963048983469
11.721	1.9621950886791357
11.722	1.9399971665296591
11.722999999999999	1.922401399923506
11.724	1.9094399062491232
11.725	1.9011448028950235
11.725999999999999	1.8975482072496461
11.727	1.8986822367014633
11.728	1.9045790086389376
11.729	1.9152706404505329
11.73	1.9307892495247474
11.731	1.960028864493367
11.732	1.9936226059716056
11.733	2.0310655058180984
11.734	2.071852595891277
11.735	2.1154789080497696
11.736	2.1614394741522256
11.737	2.209229326057046
11.738	2.2583434956228756
11.739	2.308277014708369
11.74	2.3585249151719143
11.741	2.4102238283577955
11.742	2.4611276957611192
11.743	2.510632058362352
11.744	2.558132457142234
11.745000000000001	2.6030244330814902
11.746	2.6447035271606087
11.747	2.682565280360321
11.748000000000001	2.7160052336613294
11.749	2.7444189280441633
11.75	2.767201904489535
11.751	2.7658653460018052
11.752	2.758773052021302
11.753	2.7464044640121106
11.754	2.7292390234382817
11.754999999999999	2.7077561717638736
11.756	2.6824353504528973
11.757	2.6537560009695014
11.758	2.622197564777703
11.759	2.588239483341499
11.76	2.552361198125069
11.761	2.5171035428795725
11.762	2.480759633915955
11.763	2.443683979832517
11.764	2.406231089227364
11.765	2.3687554706986016
11.766	2.3316116328445324
11.767	2.2951540842632605
11.768	2.259737333552894
11.769	2.22571588931173
11.77	2.193444260137875
11.771	2.1671495681899695
11.772	2.14307900465361
11.773	2.121352374274766
11.774000000000001	2.1020894817994242
11.775	2.085410131973671
11.776	2.0714341295434884
11.777000000000001	2.060281279254877
11.778	2.0520713858538944
11.779	2.046924254086537
11.780000000000001	2.0449596886988224
11.781	2.053080917861581
11.782	2.0642132063248186
11.783	2.0780652422633543
11.784	2.0943457138520367
11.785	2.1127633092656257
11.786	2.1330267166789665
11.786999999999999	2.1548446242668775
11.788	2.1779257202042186
11.789	2.201978692665726
11.79	2.226712229826258
11.791	2.2491474640626
11.792	2.271843521517143
11.793	2.2946719725343248
11.794	2.317504387458584
11.795	2.340212336634237
11.796	2.362667390405724
11.797	2.3847411191174808
11.798	2.4063050931138275
11.799	2.4272308827392015
11.8	2.447390058338037
11.801	2.466589046898142
11.802	2.484768510202683
11.803	2.5018039666782994
11.804	2.5175709347515425
11.805	2.531944932849055
11.806000000000001	2.5448014793974694
11.807	2.5560160928233517
11.808	2.5654642915533374
11.809000000000001	2.5730215940140493
11.81	2.5785635186320723
11.811	2.5782788817576026
11.812000000000001	2.575953340383156
11.813	2.5716858494248327
11.814	2.565575363798722
11.815	2.5577208384209165
11.815999999999999	2.5482212282075074
11.817	2.537175488074565
11.818	2.524682572938221
11.818999999999999	2.5108414377145496
11.82	2.4957510373196135
11.821	2.47816723795598
11.822	2.459613482569268
11.823	2.440270125391509
11.824	2.4203175206548386
11.825	2.3999360225912882
11.826	2.3793059854328886
11.827	2.358607763411778
11.828	2.338021710759987
11.829	2.3177281817095463
11.83	2.2979075304925938
11.831	2.281237223111678
11.832	2.2652491619210147
11.833	2.2499723610454234
11.834	2.235435834609637
11.835	2.2216685967383936
11.836	2.2086996615565044
11.837	2.1965580431887073
11.838000000000001	2.185272755759744
11.839	2.1748728133944173
11.84	2.165387230217469
11.841000000000001	2.1510767266772275
11.842	2.1380882041310607
11.843	2.1268002702598507
11.844	2.117591532744505
11.845	2.110840599265922
11.846	2.1069260775050336
11.847	2.106226575142734
11.847999999999999	2.10912069985993
11.849	2.115987059337546
11.85	2.127204261256466
11.850999999999999	2.160358905925655
11.852	2.1975786997539184
11.853	2.2381993417779076
11.854	2.28155653103447
11.855	2.326985966560473
11.856	2.3738233473925385
11.857	2.421404372567531
11.858	2.469064741122319
11.859	2.516140152093517
11.86	2.561966304517995
11.861	2.5994685916132143
11.862	2.6347815216182062
11.863	2.6676292969528173
11.864	2.697736120036875
11.865	2.7248261932900504
11.866	2.7486237191321763
11.867	2.768852899983063
11.868	2.7852379382624157
11.869	2.797503036390051
11.870000000000001	2.805372396785756
11.871	2.79977720105125
11.872	2.789767582776966
11.873000000000001	2.7756006547352614
11.874	2.757533529698571
11.875	2.7358233204392577
11.876	2.710727139729707
11.877	2.6825021003422505
11.878	2.651405315049374
11.879	2.617693896623415
11.879999999999999	2.581624957836758
11.881	2.5417880048243653
11.882	2.500208824065044
11.883	2.4572455954000407
11.884	2.4132564986705907
11.885	2.368599713718167
11.886	2.3236334203840063
11.887	2.278715798509345
11.888	2.234205027935657
11.889	2.190459288504179
11.89	2.1478367600561508
11.891	2.0988300393359856
11.892	2.052139591287857
11.893	2.0086002977588873
11.894	1.9690470405964298
11.895	1.9343147016475999
11.896	1.9052381627595483
11.897	1.882652305779576
11.898	1.8673920125548227
11.899000000000001	1.8602921649324797
11.9	1.8621876447597705
11.901	1.9070781648175963
11.902000000000001	1.9606237862659737
11.903	2.02164940119835
11.904	2.0889799017084534
11.905000000000001	2.1614401798900555
11.906	2.2378551278365366
11.907	2.3170496376416607
11.908	2.397848601399068
11.909	2.479076911202542
11.91	2.559559459145431
11.911	2.627884002189804
11.911999999999999	2.6937329999932396
11.913	2.7565517770817123
11.914	2.8157856579808613
11.915	2.870879967216666
11.916	2.9212800293150742
11.917	2.9664311688017717
11.918	3.0057787102027156
11.919	3.0387679780438233
11.92	3.0648442968508403
11.921	3.069202128650795
11.922	3.0664013491047375
11.923	3.0567509713748375
11.924	3.040560008623257
11.925	3.0181374740121103
11.926	2.9897923807036393
11.927	2.9558337418599683
11.928	2.916570570643184
11.929	2.8723118802155865
11.93	2.8233666837392706
11.931000000000001	2.764640791800474
11.932	2.7021738869601575
11.933	2.6366024492031572
11.934000000000001	2.568562958514287
11.935	2.4986918948787262
11.936	2.4276257382812925
11.937000000000001	2.356000968706795
11.938	2.284454066140426
11.939	2.213621510566994
11.94	2.1441397819714365
11.941	2.0676544799194585
11.942	1.9943378666589493
11.943	1.925371324018288
11.943999999999999	1.8619362338259928
11.945	1.805213977910487
11.946	1.7563859381004916
11.947	1.7166334962244172
11.948	1.687138034110739
11.949	1.6690809335880807
11.95	1.6636435764848987
11.951	1.7174850446563754
11.952	1.783552795660248
11.953	1.8602719870810878
11.954	1.9460677765035417
11.955	2.03936532151179
11.956	2.1385897796904647
11.957	2.24216630862424
11.958	2.348520065897233
11.959	2.456076209094112
11.96	2.563259895799553
11.961	2.6552237734630255
11.962	2.7444699043574565
11.963000000000001	2.8302278406210957
11.964	2.9117271343917377
11.965	2.9881973378076387
11.966000000000001	3.0588680030070194
11.967	3.1229686821277283
11.968	3.179728927307996
11.969	3.2283782906859244
11.97	3.2681463243996753
11.971	3.279616373204146
11.972	3.2817942697953075
11.972999999999999	3.275039639485989
11.974	3.2597121075889874
11.975	3.236171299417187
11.975999999999999	3.204776840283399
11.977	3.1658883555003787
11.978	3.119865470381094
11.979	3.0670678102383135
11.98	3.007855000384757
11.981	2.9344551756054678
11.982	2.855852269348931
11.983	2.772898724535584
11.984	2.686446984086309
11.985	2.59734949092155
11.986	2.5064586879617314
11.987	2.414627018127765
11.988	2.322706924340077
11.989	2.231550849519095
11.99	2.142011236585731
11.991	2.0549405284604094
11.992	1.9711911680635716
11.993	1.8916155983161045
11.994	1.8170662621384426
11.995000000000001	1.7483956024510572
11.996	1.6864560621747808
11.997	1.6321000842300732
11.998000000000001	1.586180111537448
11.999	1.5495485870176569
12.	1.5230579535911977

==> anc/Fig5-V_chi0.6.dat <==
9.	0.2176379881716073
9.001	0.21835335858288143
9.002	0.21907340853606164
9.003	0.21979812391484535
9.004	0.2205274906029338
9.005	0.22126149448402835
9.006	0.2220001214418263
9.007	0.22274335736002895
9.008	0.2234911881223363
9.009	0.22424359961244966
9.01	0.22500057771406634
9.011	0.22576210831088767
9.012	0.22652817728661498
9.013	0.22729877052494554
9.014	0.2280738739095807
9.015	0.22885347332422182
9.016	0.2296375546525661
9.017	0.23042610377831493
9.018	0.2312191065851697
9.019	0.23201654895682758
9.02	0.23281841677698992
9.021	0.2336234153990841
9.022	0.2344328888449767
9.023	0.23524690060626455
9.024	0.236065514174543
9.025	0.23688879304140892
9.026	0.23771680069845474
9.027	0.23854960063727734
9.028	0.23938725634947358
9.029	0.24022983132663586
9.03	0.24107738906036102
9.031	0.24192988291655226
9.032	0.24278749318678014
9.033	0.24365029003692598
9.034	0.24451834363287123
9.035	0.24539172414049262
9.036	0.24627050172567155
9.037	0.24715474655428946
9.038	0.24804452879222302
9.039	0.24893991860535367
9.04	0.24984098615956127
9.041	0.25075001637007854
9.042	0.2516647304261974
9.043	0.25258506426656596
9.044	0.25351095382983224
9.045	0.2544423350546395
9.046	0.25537914387963573
9.047	0.25632131624346904
9.048	0.25726878808478265
9.049	0.25822149534222455
9.05	0.2591793739544429
9.051	0.2601380955691038
9.052	0.2611021188577097
9.053	0.2620716382007862
9.054	0.26304684797885375
9.055	0.26402794257243783
9.056	0.26501511636206226
9.057	0.26600856372825277
9.058	0.2670084790515296
9.059	0.26801505671241826
9.06	0.2690284910914445
9.061	0.26999806383283537
9.062	0.270977967673791
9.063	0.27197148261521853
9.064	0.2729818886580196
9.065	0.2740124658031012
9.066	0.27506649405137046
9.067	0.27614725340372887
9.068	0.27725802386108356
9.069	0.27840208542434186
9.07	0.2795827180944048
9.071	0.28102019167828035
9.072	0.28248764547343364
9.073	0.2839752085834333
9.074	0.2854730101118397
9.075	0.2869711791622213
9.076	0.28845984483814674
9.077	0.28992913624317634
9.078	0.2913691824808787
9.079	0.29277011265482206
9.08	0.2941220558685672
9.081	0.29508540938164335
9.082	0.29600001788978064
9.083	0.2968759942446652
9.084	0.2977234512979882
9.085	0.29855250190144045
9.086	0.2993732589067083
9.087	0.3001958351654828
9.088	0.30103034352945324
9.089	0.30188689685031056
9.09	0.3027756079797412
9.091	0.30393027445706183
9.092	0.30512376779860334
9.093	0.3063526442083159
9.094	0.30761345989015615
9.095	0.3089027710480809
9.096	0.31021713388604
9.097	0.3115531046079903
9.098	0.31290723941788867
9.099	0.31427609451968486
9.1	0.3156562261173357
9.101	0.31698155511890536
9.102	0.31831506910277535
9.103	0.3196571203514414
9.104	0.321008061147397
9.105	0.322368243773138
9.106	0.323738020511153
9.107	0.3251177436439379
9.108	0.32650776545398863
9.109	0.3279084382237937
9.11	0.32932011423584895
9.111	0.33075060817230023
9.112	0.3321923576493407
9.113	0.3336452626828208
9.114	0.33510922328859133
9.115	0.33658413948249494
9.116	0.3380699112803823
9.117	0.33956643869810405
9.118	0.3410736217515029
9.119	0.3425913604564296
9.12	0.344119554828732
9.121	0.3456527557458665
9.122	0.3471965365522758
9.123	0.3487511214540164
9.124	0.3503167346571447
9.125	0.351893600367709
9.126	0.3534819427917658
9.127	0.3550819861353717
9.128	0.35669395460457465
9.129	0.3583180724054313
9.13	0.35995456374399826
9.131	0.36160344213499895
9.132	0.3632651552449857
9.133	0.36493994004918345
9.134	0.36662803352282014
9.135	0.36832967264111466
9.136	0.37004509437929495
9.137	0.37177453571258906
9.138	0.3735182336162157
9.139	0.3752764250654029
9.14	0.3770493470353787
9.141	0.37884523945330206
9.142	0.38065585131507046
9.143	0.3824809345685217
9.144	0.3843202411614839
9.145	0.3861735230417948
9.146	0.38804053215729245
9.147	0.38992102045580473
9.148	0.3918147398851696
9.149	0.39372144239322165
9.15	0.39564087992779884
9.151	0.3975569117931852
9.152	0.3994861457712803
9.153	0.40142929700044006
9.154	0.4033870806190099
9.155	0.40536021176534576
9.156	0.4073494055778035
9.157	0.40935537719472853
9.158	0.41137884175447675
9.159	0.41342051439540417
9.16	0.415481110255856
9.161	0.41757689355910865
9.162	0.4196920879898148
9.163	0.4218264663175363
9.164	0.42397980131184626
9.165	0.426151865742314
9.166	0.42834243237851277
9.167	0.43055127399000415
9.168	0.4327781633463613
9.169	0.43502287321715777
9.17	0.4372851763719547
9.171	0.4395532088175219
9.172	0.44183908534458816
9.173	0.4441432839810664
9.174	0.4464662827548817
9.175	0.44880855969395944
9.176	0.4511705928262123
9.177	0.45355286017956553
9.178	0.4559558397819445
9.179	0.45838000966126174
9.18	0.46082584784544256
9.181	0.46329368933150966
9.182	0.4657841638468263
9.183	0.46829775808784396
9.184	0.47083495875102743
9.185	0.4733962525328417
9.186	0.475982126129738
9.187	0.4785930662381813
9.188	0.48122955955463664
9.189	0.48389209277555506
9.19	0.48658115259740153
9.191	0.4893148080326758
9.192	0.4920748978668829
9.193	0.4948608432015769
9.194	0.497672065138312
9.195	0.5005079847786275
9.196	0.5033680232240774
9.197	0.5062516015762111
9.198	0.5091581409365827
9.199	0.5120870624067315
9.2	0.5150377870882115
9.201	0.5179739985091545
9.202	0.5209330212580628
9.203	0.5239164423500317
9.204	0.5269258488001562
9.205	0.529962827623516
9.206	0.533028965835206
9.207	0.5361258504503219
9.208	0.5392550684839427
9.209	0.5424182069511637
9.21	0.5456168528670807
9.211	0.5488877357423667
9.212	0.5521951702483051
9.213	0.555538613551768
9.214	0.5589175228196335
9.215	0.5623313552187618
9.216	0.5657795679160309
9.217	0.5692616180783191
9.218	0.5727769628724864
9.219	0.5763250594654108
9.22	0.579905365023971
9.221	0.5834902443750539
9.222	0.5871078889855088
9.223	0.5907593979822126
9.224	0.5944458704920227
9.225	0.5981684056418162
9.226	0.6019281025584701
9.227	0.6057260603688415
9.228	0.6095633781998075
9.229	0.6134411551782388
9.23	0.6173604904310126
9.231	0.621321729383007
9.232	0.6253267705419856
9.233	0.629376758713734
9.234	0.633472838704016
9.235	0.637616155318617
9.236	0.6418078533633227
9.237	0.6460490776438965
9.238	0.650340972966124
9.239	0.6546846841357912
9.24	0.6590813559586609
9.241	0.6635762327330748
9.242	0.668123687075745
9.243	0.672722191095915
9.244	0.6773702169028526
9.245	0.6820662366058174
9.246	0.6868087223140777
9.247	0.6915961461368765
9.248	0.6964269801834816
9.249	0.7012996965631616
9.25	0.7062127673851588
9.251	0.7110714856450799
9.252	0.7159731497848648
9.253	0.7209218791327657
9.254	0.7259217930170607
9.255	0.7309770107660284
9.256	0.7360916517079202
9.257	0.7412698351710147
9.258	0.7465156804835813
9.259	0.7518333069738992
9.26	0.7572268339702187
9.261	0.7627969348731388
9.262	0.7684453231766605
9.263	0.7741702664470743
9.264	0.779970032250701
9.265	0.7858428881538619
9.266	0.7917871017228467
9.267	0.7978009405239767
9.268	0.8038826721235732
9.269	0.8100305640879256
9.27	0.8162428839833553
9.271	0.8224368727765238
9.272	0.8286967353363898
9.273	0.8350256499322846
9.274000000000001	0.8414267948335403
9.275	0.8479033483094545
9.276	0.854458488629359
9.277	0.8610953940625742
9.278	0.8678172428784325
9.279	0.8746272133462307
9.28	0.8815284837353009
9.281	0.888523686414304
9.282	0.8956165786380968
9.283	0.9028103717609016
9.284	0.910108277136941
9.285	0.9175135061203987
9.286	0.9250292700654973
9.287	0.93265878032646
9.288	0.9404052482574695
9.289	0.9482718852127489
9.29	0.9562619025465078
9.291	0.964515329328
9.292	0.9728902672136475
9.293	0.9813816355749455
9.294	0.9899843537833899
9.295	0.998693341210431
9.296	1.0075035172275644
9.297	1.0164098012062865
9.298	1.0254071125180466
9.299	1.0344903705343411
9.3	1.0436544946266666
9.301	1.0525935847890444
9.302	1.061621611247818
9.303	1.0707517248519043
9.304	1.0799970764501714
9.305	1.0893708168915357
9.306	1.0988860970248977
9.307	1.1085560676991753
9.308	1.1183938797632345
9.309	1.1284126840659925
9.31	1.1386256314563683
9.311	1.1493734584742652
9.312	1.1603218765993177
9.313	1.1714641830022015
9.314	1.1827936748535324
9.315	1.1943036493239858
9.316	1.2059874035842386
9.317	1.2178382348049044
9.318	1.22984944015666
9.319	1.2420143168101823
9.32	1.2543261619360841
9.321	1.2664774311418485
9.322	1.278780495983337
9.323	1.291246886453239
9.324	1.3038881325441778
9.325	1.3167157642488425
9.326	1.3297413115599241
9.327	1.3429763044700438
9.328	1.3564322729718916
9.329	1.3701207470581598
9.33	1.3840532567214667
9.331	1.3982335738277676
9.332	1.4126814566859913
9.333	1.4274089054782533
9.334	1.4424279203867456
9.335	1.4577505015936623
9.336	1.4733886492811155
9.337	1.4893543636312987
9.338	1.5056596448263784
9.339	1.5223164930485513
9.34	1.5393369084799249
9.341	1.5573222946522436
9.342	1.5756595269830342
9.343	1.5943248842392737
9.344	1.613294645188037
9.345	1.6325450885964008
9.346	1.6520524932313392
9.347	1.6717931378599287
9.348	1.691743301249247
9.349	1.7118792621662662
9.35	1.7321772993780638
9.351	1.7512495468402005
9.352	1.7705191035742889
9.353	1.7900449237905272
9.354	1.80988596169908
9.355	1.8301011715101478
9.356	1.8507495074338238
9.357	1.8718899236803077
9.358	1.8935813744598033
9.359	1.915882813982398
9.36	1.9388531964582945
9.361	1.9641946117586948
9.362	1.9902232944532272
9.363	2.016898614772647
9.364	2.0441799429477134
9.365	2.0720266492090404
9.366	2.1003981037873865
9.367	2.1292536769135135
9.368	2.1585527388180297
9.369	2.188254659731696
9.37	2.218318809885224
9.371	2.2469355361743086
9.372	2.275940445700084
9.373	2.3054001222287686
9.374	2.3353811495265857
9.375	2.3659501113595973
9.376	2.3971735914940253
9.377	2.4291181736960965
9.378	2.461850441731866
9.379	2.495436979367559
9.38	2.5299443703694062
9.381	2.565437044393165
9.382	2.6019838698674924
9.383	2.6396515611106968
9.384	2.678506832441156
9.385	2.7186163981770393
9.386	2.760046972636723
9.387	2.802865270138592
9.388	2.8471380050008017
9.389	2.892931891541735
9.39	2.940313644079785
9.391	2.99375513365419
9.392	3.0486509386670244
9.393	3.104800794241478
9.394	3.162004435500441
9.395	3.2200615975671023
9.396	3.2787720155646563
9.397	3.3379354246159836
9.398	3.3973515598442785
9.399000000000001	3.4568201563727357
9.4	3.5161409493242344
9.401	3.5637768129373377
9.402	3.611551425697623
9.403	3.659951605206123
9.404	3.709464169063612
9.405	3.7605759348711207
9.406	3.8137737202296913
9.407	3.8695443427400815
9.408	3.9283746200033294
9.409	3.990751369620494
9.41	4.057161409192301
9.411	4.145637095891024
9.412	4.238056341711936
9.413	4.333842598221037
9.414	4.432419316984814
9.415	4.533209949569594
9.416	4.635637947541888
9.417	4.739126762467658
9.418	4.843099845913412
9.419	4.946980649445662
9.42	5.050192624630365
9.421	5.127933046042048
9.422	5.2053197953901895
9.423	5.28324457739187
9.424	5.362599096764583
9.425	5.4442750582258315
9.426	5.529164166492681
9.427	5.61815812628263
9.428	5.712148642313205
9.429	5.81202741930143
9.43	5.91868616196482
9.431	6.032401318730987
9.432	6.154717138867239
9.433	6.286562615350486
9.434	6.428866741158275
9.435	6.58255850926823
9.436	6.748566912657146
9.437	6.927820944302624
9.438	7.121249597182364
9.439	7.329781864273016
9.44	7.554346738552253
9.441	7.870949090463135
9.442	8.200891982337025
9.443	8.540554353972109
9.444	8.886315145166645
9.445	9.234553295717038
9.446	9.581647745421536
9.447	9.923977434077779
9.448	10.257921301483988
9.449	10.579858287436611
9.45	10.886167331733887
9.451	10.971480579949333
9.452	11.046150844542371
9.453	11.118784143748625
9.454	11.197986495803704
9.455	11.292363918942797
9.456	11.410522431401493
9.457	11.561068051415551
9.458	11.752606797219906
9.459	11.993744687050253
9.46	12.293087739142635
9.461	12.632819220408933
9.462	13.049569279275644
9.463	13.553545312846248
9.464	14.1549547182254
9.465	14.864004892514458
9.466	15.690903232817895
9.467	16.645857136241013
9.468	17.739073999883917
9.469	18.980761220851676
9.47	20.381126196250417
9.471	22.359862719252387
9.472	24.492874433551926
9.473	26.765551378918882
9.474	29.163283595110887
9.475	31.671461121897565
9.476	34.275473999049325
9.477	36.960712266322616
9.478	39.712565963487684
9.479	42.516425130310246
9.48	45.357679806561094
9.481	48.23231281884947
9.482	51.11447943301042
9.483	53.9889277017327
9.484	56.840405677689745
9.485	59.653661413570354
9.486	62.41344296206304
9.487	65.10449837584164
9.488	67.7115757075948
9.489	70.21942301001054
9.49	72.6127883357636
9.491	74.7683775024273
9.492	76.78552881205306
9.493	78.65553833156675
9.494	80.36970212790511
9.495	81.91931626800123
9.496	83.29567681879043
9.497	84.49007984720085
9.498	85.49382142016815
9.499	86.29819760462664
9.5	86.8945044675065
9.501	86.82061159016015
9.502	86.5487219181678
9.503	86.09761191152906
9.504	85.48605803024222
9.505	84.73283673430444
9.506	83.85672448371704
9.507	82.87649773847741
9.508	81.81093295858419
9.509	80.6788066040339
9.51	79.49889513482921
9.511	78.66691359984337
9.512	77.80185510723464
9.513	76.89965135404253
9.514	75.95623403730193
9.515	74.96753485404746
9.516	73.92948550131906
9.517	72.83801767615144
9.518	71.68906307557891
9.519	70.47855339664198
9.52	69.20242033637508
9.521	67.69349318958712
9.522	66.12069104961887
9.523	64.48983060757837
9.524000000000001	62.8067285545732
9.525	61.077201581720004
9.526	59.30706638012647
9.527	57.50213964090324
9.528	55.66823805515767
9.529	53.81117831400692
9.53	51.9367771085584
9.531	50.04668297274155
9.532	48.151133370438096
9.533	46.25619760834187
9.534	44.3679449931467
9.535	42.492444831556476
9.536	40.635766430265015
9.537	38.803979095966255
9.538	37.00315213536389
9.539	35.23935485515182
9.54	33.51865656202721
9.541	31.892561344060578
9.542	30.318950103465
9.543	28.801138523821002
9.544	27.34244228870953
9.545	25.946177081719235
9.546	24.61565858643094
9.547	23.354202486425937
9.548	22.165124465292187
9.549	21.05174020661085
9.55	20.01736539396364
9.551	19.237791772969494
9.552	18.53340587050959
9.553	17.897070275497747
9.554	17.321647576851106
9.555	16.80000036348336
9.556000000000001	16.3249912243086
9.557	15.889482748243386
9.558	15.486337524201726
9.559	15.108418141098511
9.56	14.748587187848
9.561	14.27415608217803
9.562	13.81114774608135
9.563	13.360033930362253
9.564	12.921286385827424
9.565	12.495376863281134
9.566	12.082777113527744
9.567	11.683958887373802
9.568	11.299393935623646
9.569	10.929554009081714
9.57	10.574910858554405
9.571	10.253658232493878
9.572	9.947471823593968
9.573	9.655749322195755
9.574	9.377888418641852
9.575	9.113286803273317
9.576	8.861342166431296
9.577	8.621452198458263
9.578	8.393014589695348
9.579	8.175427030483752
9.58	7.968087211165834
9.581	7.770930339818856
9.582	7.58278401221551
9.583	7.403013341865558
9.584	7.230983442277751
9.585	7.066059426960896
9.586	6.907606409424672
9.587	6.754989503177876
9.588	6.6075738217296
9.589	6.464724478588688
9.59	6.325806587264742
9.591	6.1766079703532295
9.592	6.0308938983923195
9.593	5.888852351007581
9.594	5.75067130782381
9.595	5.616538748465825
9.596	5.486642652559158
9.597	5.36117099972862
9.598	5.240311769599059
9.599	5.124252941795956
9.6	5.013182495944149
9.600999999999999	4.916834962587021
9.602	4.825273191587605
9.603	4.738106583727745
9.604	4.654944539788795
9.605	4.575396460552138
9.606	4.499071746799576
9.607	4.425579799312483
9.608	4.354530018872257
9.609	4.285531806260669
9.61	4.218194562259112
9.611	4.144955917772372
9.612	4.073031696178629
9.613	4.002465950979064
9.614	3.9333027356748715
9.615	3.865586103767609
9.616	3.799360108758468
9.617	3.734668804148648
9.618	3.671556243439693
9.619	3.6100664801328017
9.62	3.5502435677292867
9.621	3.4937479606342734
9.622	3.4389093477542207
9.623	3.3856738188991953
9.624	3.3339874638792746
9.625	3.2837963725048103
9.626	3.235046634585877
9.627	3.1876843399325603
9.628	3.1416555783551963
9.629	3.0969064396638677
9.63	3.0533830136686664
9.631	3.011073350209615
9.632	2.969879036035
9.633	2.9297436179228873
9.634	2.8906106426512723
9.635	2.852423656998359
9.636	2.8151262077421433
9.637	2.778661841660625
9.638	2.742974105531999
9.639	2.7080065461342646
9.64	2.6737027102454274
9.641	2.6386291210812725
9.642	2.6041898049556833
9.643	2.5704117646201445
9.644	2.5373220028263193
9.645	2.5049475223256916
9.646	2.47331532586975
9.647	2.4424524162101497
9.648	2.4123857960983783
9.649000000000001	2.3831424682859286
9.65	2.354749435524448
9.651	2.3285903464857376
9.652	2.303253337036164
9.653	2.2786831889623613
9.654	2.254824684051093
9.655	2.2316226040889915
9.656	2.209021730862694
9.657	2.186966846158957
9.658	2.1654027317644173
9.659	2.1442741694657137
9.66	2.1235259410495977
9.661	2.102061684756591
9.662	2.0809304255283054
9.663	2.0601400447603493
9.664	2.0396984238482165
9.665	2.019613444187439
9.666	1.9998929871735143
9.667	1.9805449342020451
9.668	1.961577166668528
9.669	1.9429975659684626
9.67	1.924814013497447
9.671	1.9073173613447822
9.672	1.8902153704731501
9.673	1.8734987725391252
9.674	1.8571582991991908
9.675	1.8411846821098328
9.676	1.8255686529276218
9.677	1.8103009433090431
9.678	1.7953722849105844
9.679	1.7807734093888126
9.68	1.7664950484002147
9.681000000000001	1.752558158622492
9.682	1.7389214148715288
9.683	1.7255737169843466
9.684	1.7125039647979918
9.685	1.6997010581494887
9.686	1.687153896875929
9.687	1.6748513808143364
9.688	1.6627824098017363
9.689	1.650935883675218
9.69	1.6393007022718062
9.691	1.6275755724942544
9.692	1.6160571745644856
9.693	1.6047519957700869
9.694	1.5936665233986473
9.695	1.582807244737815
9.696	1.5721806470751782
9.697	1.5617932176983458
9.698	1.5516514438949083
9.699	1.5417618129525101
9.7	1.5321308121587418
9.701	1.523079289707159
9.702	1.5142803198033201
9.703	1.5057213375586986
9.704	1.4973897780847694
9.705	1.4892730764930515
9.706	1.4813586678950195
9.707	1.4736339874021491
9.708	1.466086470125958
9.709	1.458703551177921
9.71	1.4514726656695154
9.711	1.444138029970312
9.712	1.4369450384635463
9.713	1.4298958667905228
9.714	1.4229926905925339
9.715	1.4162376855109082
9.716	1.409633027186938
9.717	1.4031808912619157
9.718	1.396883453377169
9.719	1.3907428891739906
9.72	1.3847613742936744
9.721	1.3790117657040517
9.722	1.3734212740031524
9.723	1.3679877911155132
9.724	1.3627092089657
9.725	1.3575834194782495
9.725999999999999	1.352608314577708
9.727	1.3477817861886132
9.728	1.3431017262355291
9.729	1.3385660266429935
9.73	1.3341725793355446
9.731	1.3299211062790188
9.732	1.3258075584450881
9.733	1.3218297168466997
9.734	1.3179853624968216
9.735	1.314272276408401
9.736	1.310688239594385
9.737	1.307231033067741
9.738	1.3038984378414165
9.739	1.3006882349283595
9.74	1.2975982053415358
9.741	1.2945743177300426
9.742	1.2916693056139437
9.743	1.288884090149467
9.744	1.2862195924928246
9.745	1.2836767338002348
9.746	1.2812564352279112
9.747	1.2789596179320797
9.748	1.2767872030689535
9.749	1.2747401117947474
9.75	1.2728192652656862
9.751	1.2710538278452048
9.752	1.2694147657727686
9.753	1.2679012884950724
9.754	1.2665126054588027
9.755	1.2652479261106466
9.756	1.2641064598972973
9.757	1.263087416265442
9.758	1.2621900046617698
9.759	1.2614134345329686
9.76	1.2607569153257303
9.761	1.2602204552604117
9.762	1.2598024165995068
9.763	1.259501960379181
9.764	1.2593182476355973
9.765	1.2592504394049193
9.766	1.2592976967233112
9.767	1.2594591806269364
9.768	1.2597340521519593
9.769	1.2601214723345429
9.77	1.2606206022108513
9.771	1.2611827960509325
9.772	1.26185791903683
9.773	1.2626480295844726
9.774000000000001	1.2635551861097911
9.775	1.2645814470287102
9.776	1.2657288707571601
9.777	1.2669995157110692
9.778	1.2683954403063684
9.779	1.2699187029589811
9.78	1.2715713620848386
9.781	1.2733548203546299
9.782	1.2752718316716554
9.783	1.2773244941939825
9.784	1.2795149060796795
9.785	1.2818451654868028
9.786	1.2843173705734208
9.787	1.2869336194976022
9.788	1.2896960104174024
9.789	1.29260664149089
9.79	1.2956676108761296
9.791	1.2989938566934076
9.792	1.3024677983529713
9.793	1.3060846952273022
9.794	1.3098398066888823
9.795	1.313728392110174
9.796	1.3177457108636588
9.797	1.3218870223218202
9.798	1.3261475858571186
9.799	1.3305226608420369
9.8	1.3350075066490585
9.801	1.3393141262117818
9.802	1.3437382023984519
9.803	1.3482921616384533
9.804	1.3529884303611457
9.805	1.3578394349959135
9.806000000000001	1.3628576019721417
9.807	1.3680553577191885
9.808	1.373445128666439
9.809	1.3790393412432693
9.81	1.384850421879066
9.811	1.391223980627908
9.812	1.3978190673475055
9.813	1.4046279155202936
9.814	1.4116427586286713
9.815	1.4188558301550738
9.816	1.4262593635819376
9.817	1.4338455923916595
9.818	1.441606750066676
9.819	1.4495350700894243
9.82	1.4576227859422992
9.821	1.46552078096561
9.822	1.4735833266713096
9.823	1.4818233444292377
9.824	1.49025375560919
9.825	1.4988874815810058
9.826	1.507737443714526
9.827	1.5168165633795438
9.828	1.5261377619459
9.829	1.5357139607834365
9.83	1.545558081261944
9.831	1.5556741931931155
9.832	1.5660846059630131
9.833	1.5768027773994944
9.834	1.5878421653304722
9.835	1.5992162275838615
9.836	1.6109384219875162
9.837	1.6230222063693514
9.838	1.635481038557261
9.839	1.6483283763791627
9.84	1.6615776776629056
9.841	1.675980452624749
9.842	1.6907673762564936
9.843	1.7059071759382027
9.844	1.7213685790500188
9.845	1.7371203129720862
9.846	1.7531311050844653
9.847	1.7693696827672998
9.848	1.7858047734007358
9.849	1.8024051043648306
9.85	1.8191394030397299
9.850999999999999	1.8341996433671148
9.852	1.8494389881921354
9.853	1.8649338469214258
9.854	1.8807606289617007
9.855	1.8969957437196776
9.856	1.9137156006019864
9.857	1.9309966090153439
9.858	1.9489151783664702
9.859	1.96754771806199
9.86	1.9869706375086225
9.861	2.009568799477595
9.862	2.032970253746502
9.863	2.057111503457555
9.864	2.0819290517529723
9.865	2.1073594017748385
9.866	2.13333905666537
9.867	2.1598045195667877
9.868	2.1866922936211695
9.869	2.2139388819707357
9.87	2.2414807877576592
9.871	2.266555744327382
9.872	2.2919625864246282
9.873	2.3178013789974816
9.874	2.3441721869940264
9.875	2.3711750753622076
9.876	2.3989101090501097
9.877	2.427477353005822
9.878	2.456976872177281
9.879	2.4875087315125755
9.88	2.5191729959598
9.881	2.5520191185605046
9.882	2.5862008435574233
9.883	2.62182130328686
9.884	2.6589836300851846
9.885	2.697790956288569
9.886	2.7383464142333818
9.887	2.7807531362560023
9.888	2.825114254692583
9.889	2.871532901879502
9.89	2.92011221015315
9.891	2.9790842916001807
9.892	3.0399306333670335
9.893	3.102261702350699
9.894	3.165687965447833
9.895	3.2298198895554235
9.896	3.2942679415704634
9.897	3.3586425883896007
9.898	3.422554296909828
9.899000000000001	3.4856135340281353
9.9	3.5474307666411753
9.901	3.585899039873192
9.902	3.6236624497739762
9.903	3.661647670620639
9.904	3.7007813766900903
9.905	3.7419902422594404
9.906	3.7862009416058147
9.907	3.8343401490061
9.908	3.8873345387374156
9.909	3.946110785076915
9.91	4.011595562301434
9.911	4.12063938674782
9.912	4.236067888084551
9.913	4.356630538039187
9.914	4.4810768083399
9.915	4.608156170714662
9.916	4.736618096891675
9.917	4.865212058598454
9.918	4.992687527563197
9.919	5.117793975514097
9.92	5.23928087417868
9.921	5.303771970931107
9.922	5.365301596662828
9.923	5.4257783579109296
9.924	5.4871108612128285
9.925	5.551207713105947
9.926	5.619977520127366
9.927	5.6953288888144975
9.928	5.779170425704806
9.929	5.873410737335302
9.93	5.979958430243429
9.931000000000001	6.099619908770248
9.932	6.2354727817822315
9.933	6.389492455950003
9.934	6.563654337943985
9.935	6.759933834434974
9.936	6.980306352092697
9.937	7.226747297587907
9.938	7.501232077591542
9.939	7.805736098773053
9.94	8.142234767803327
9.941	8.459782280963646
9.942	8.816482601397274
9.943	9.217518481859393
9.944	9.668072675105496
9.945	10.173327933888638
9.946	10.738467010964222
9.947	11.368672659086892
9.948	12.069127631012607
9.949	12.845014679493532
9.95	13.701516557285498
9.951	14.923538567052654
9.952	16.2195880298255
9.953	17.57789481654823
9.954	18.986688798165495
9.955	20.434199845614383
9.956	21.908657829839463
9.957	23.398292621785487
9.958	24.891334092389258
9.959	26.376012112595514
9.96	27.840556553348947
9.961	29.052645686023393
9.962	30.2344277447365
9.963	31.38749936404024
9.964	32.513457178488565
9.965	33.61389782262945
9.966	34.690417931016874
9.967	35.74461413820469
9.968	36.778083078741105
9.969	37.79242138717999
9.97	38.78922569807508
9.971	39.83915425452947
9.972	40.87055653050863
9.973	41.880843608532714
9.974	42.86742657111647
9.975	43.82771650078008
9.975999999999999	44.7591244800419
9.977	45.65906159142186
9.978	46.52493891743513
9.979	47.35416754060168
9.98	48.14415854344125
9.981	48.89380628348586
9.982	49.59894867278328
9.983	50.256906898397474
9.984	50.8650021473889
9.985	51.42055560682159
9.986	51.9208884637592
9.987	52.36332190526276
9.988	52.74517711839603
9.989	53.06377529022233
9.99	53.31643760780335
9.991	53.598996573058834
9.992	53.80429167547702
9.993	53.92367371940142
9.994	53.948493509176735
9.995	53.870101849147225
9.996	53.6798495436567
9.997	53.36908739705009
9.998	52.9291662136714
9.999	52.351436797863755
10.	51.62724995397345
10.001	50.28296773279925
10.002	48.803110828805686
10.003	47.207211182920744
10.004	45.5148007360646
10.005	43.745411429156725
10.006	41.91857520312614
10.007	40.05382399889243
10.008	38.170689757378305
10.009	36.28870441950311
10.01	34.42739992619626
10.011	32.899332326691024
10.012	31.41325041672605
10.013	29.970927100361823
10.014	28.57413528165086
10.015	27.224647864646002
10.016	25.924237753407237
10.017	24.674677851987326
10.018	23.477741064439382
10.019	22.335200294822855
10.02	21.248828447190768
10.021	20.288677131921226
10.022	19.384102443334665
10.023	18.532739182070912
10.024000000000001	17.73222214877018
10.025	16.980186144076896
10.026	16.27426596863119
10.027	15.612096423074645
10.028	14.991312308047785
10.029	14.409548424194401
10.03	13.864439572154946
10.031	13.35504105421823
10.032	12.877481078370572
10.033	12.429308354243656
10.034	12.008071591469369
10.035	11.611319499681816
10.036	11.23660078851284
10.036999999999999	10.881464167595055
10.038	10.54345834656049
10.039	10.220132035042953
10.04	9.909033942674446
10.041	9.557387484393344
10.042	9.216116682387346
10.043	8.88582026414865
10.044	8.567096957169529
10.045	8.260545488943945
10.046	7.9667645869641515
10.047	7.686352978722492
10.048	7.419909391712793
10.049	7.168032553427374
10.05	6.931321191358659
10.051	6.741825499541784
10.052	6.566786589440319
10.053	6.404897039059456
10.054	6.254849426405241
10.055	6.115336329482843
10.056000000000001	5.985050326297508
10.057	5.86268399485517
10.058	5.746929913161058
10.059	5.636480659220642
10.06	5.530028811039207
10.061	5.403052988944276
10.062	5.278866635145409
10.063	5.157569234173819
10.064	5.039260270561365
10.065	4.9240392288392565
10.066	4.812005593538726
10.067	4.703258849191599
10.068	4.5978984803291
10.068999999999999	4.496023971482659
10.07	4.3977348071835305
10.071	4.306917159291218
10.072	4.2196543288075645
10.073	4.135816304062173
10.074	4.05527307338509
10.075	3.977894625105908
10.076	3.9035509475542476
10.077	3.83211202906012
10.078	3.7634478579531376
10.079	3.6974284225629335
10.08	3.6339237112194898
10.081	3.5728818232899924
10.082	3.514089902064252
10.083	3.4574132018699486
10.084	3.4027169770344474
10.085	3.349866481885128
10.086	3.2987269707496485
10.087	3.2491636979553853
10.088000000000001	3.201041917829725
10.089	3.1542268847003108
10.09	3.1085838528945264
10.091	3.060975764796379
10.092	3.0144521449763264
10.093	2.9690602060616094
10.094	2.92484716067922
10.095	2.881860221456157
10.096	2.840146601019649
10.097	2.7997535119966934
10.098	2.7607281670142974
10.099	2.723117778699675
10.1	2.686969559679831
10.100999999999999	2.6547676705919523
10.102	2.623974682234154
10.103	2.5944901134148264
10.104	2.566213482942193
10.105	2.539044309624488
10.106	2.5128821122700873
10.107	2.4876264096872234
10.108	2.4631767206841335
10.109	2.439432564069185
10.11	2.416293458650615
10.111	2.391804551643138
10.112	2.3678321196058274
10.113	2.3443880675041022
10.114	2.321484300303386
10.115	2.2991327229692238
10.116	2.277345240467038
10.117	2.256133757762255
10.118	2.235510179820414
10.119	2.2154864116069395
10.120000000000001	2.196074358087262
10.121	2.1777131735104565
10.122	2.1599616196624365
10.123	2.142805707612694
10.124	2.12623144843069
10.125	2.110224853185976
10.126	2.094771932948013
10.127	2.079858698786266
10.128	2.0654711617702795
10.129	2.051595332969518
10.13	2.038217223453449
10.131	2.025329640884031
10.132	2.01291138782362
10.133	2.0009480634270145
10.134	1.9894252668489945
10.135	1.9783285972443998
10.136	1.9676436537680086
10.137	1.9573560355746025
10.138	1.9474513418190174
10.139	1.9379151716560334
10.14	1.9287331242404342
10.141	1.9195994160703538
10.142	1.910808688512224
10.143	1.9023642002757803
10.144	1.894269210070804
10.145	1.8865269766070298
10.146	1.879140758594196
10.147	1.872113814742079
10.148	1.8654494037604163
10.149000000000001	1.8591507843589477
10.15	1.8532212152474457
10.151	1.8477942179689562
10.152000000000001	1.8427348936827443
10.153	1.838038606381409
10.154	1.8337007200575213
10.155	1.8297165987036619
10.156	1.8260816063124048
10.157	1.822791106876344
10.158	1.8198404643880528
10.159	1.8172250428401078
10.16	1.8149402062250983
10.161	1.8130034532853037
10.161999999999999	1.8113866717636191
10.163	1.810083884152641
10.164	1.8090891129449722
10.165	1.808396380633209
10.166	1.8079997097099494
10.167	1.8078931226677932
10.168	1.808070641999338
10.169	1.8085262901971835
10.17	1.8092540897539264
10.171	1.8099772309826394
10.172	1.8109769826269362
10.173	1.8122637812508977
10.174	1.8138480634186107
10.175	1.815740265694164
10.176	1.8179508246416354
10.177	1.8204901768251132
10.178	1.8233687588086878
10.179	1.8265970071564337
10.18	1.830185358432441
10.181000000000001	1.8341545374013333
10.182	1.8385040688993448
10.183	1.8432437659632628
10.184	1.8483834416298672
10.185	1.8539329089359482
10.186	1.859901980918266
10.187	1.8663004706136102
10.188	1.8731381910587734
10.189	1.8804249552905115
10.19	1.888170576345616
10.191	1.8970671188106294
10.192	1.9064007955937814
10.193	1.9161400711530951
10.193999999999999	1.9262534099465782
10.195	1.936709276432257
10.196	1.947476135068102
10.197	1.958522450312139
10.198	1.9698166866223958
10.199	1.9813273084568401
10.2	1.993022780273499
10.201	2.00308022103585
10.202	2.0133680070900217
10.203	2.023963169287649
10.204	2.0349427384803676
10.205	2.0463837455197558
10.206	2.0583632212574487
10.207	2.070958196545086
10.208	2.0842457022342398
10.209	2.0983027691765477
10.21	2.113206428223654
10.211	2.1314964836708326
10.212	2.150637933929427
10.213000000000001	2.1705585508545004
10.214	2.191186106301011
10.215	2.2124483721240216
10.216	2.23427312017856
10.217	2.256588122319694
10.218	2.279321150402373
10.219	2.302399976281664
10.22	2.3257523718126367
10.221	2.346250999635695
10.222	2.3670638989546635
10.223	2.388303999758824
10.224	2.4100842320373426
10.225	2.4325175257795
10.225999999999999	2.4557168109745384
10.227	2.479795017611744
10.228	2.5048650756802737
10.229	2.5310399151694125
10.23	2.5584324660684525
10.231	2.587100568326496
10.232	2.6172155807631823
10.233	2.6488937721581163
10.234	2.6822514112907347
10.235	2.7174047669406396
10.236	2.754470107887448
10.237	2.7935637029105753
10.238	2.834801820789634
10.239	2.8783007303042525
10.24	2.924176700233824
10.241	2.9825001755109604
10.242	3.042829965359119
10.243	3.1046790551544223
10.244	3.167560430273314
10.245000000000001	3.230987076092243
10.246	3.2944719779873215
10.247	3.3575281213349992
10.248	3.4196684915116133
10.249	3.4804060738936076
10.25	3.539253853857103
10.251	3.5686587992674177
10.252	3.5968402777097097
10.253	3.6249516392578602
10.254	3.6541462339858994
10.255	3.6855774119678664
10.256	3.7203985232776304
10.257	3.7597629179892245
10.258	3.804823946176629
10.259	3.8567349579139223
10.26	3.9166493032749017
10.261	4.025052473194904
10.262	4.14138191077405
10.263	4.264407199973101
10.264	4.392897924753434
10.265	4.5256236690764675
10.266	4.661354016902905
10.267	4.798858552194158
10.268	4.936906858911649
10.269	5.074268521016063
10.27	5.209713122468823
10.271	5.290601683909016
10.272	5.3702280231241435
10.273	5.450477394579904
10.274000000000001	5.533235052742
10.275	5.620386252075692
10.276	5.713816247046677
10.277000000000001	5.815410292120696
10.278	5.927053641762944
10.279	6.050631550439146
10.28	6.1880292726148545
10.281	6.340141832835563
10.282	6.509904729421198
10.283	6.6992632307721305
10.284	6.9101626052888765
10.285	7.144548121370807
10.286	7.404365047418397
10.286999999999999	7.6915586518317625
10.288	8.008074203011613
10.289	8.355856969356946
10.29	8.736852219268416
10.291	9.047764170780333
10.292	9.402157388134858
10.293	9.808355385209374
10.294	10.274681675881627
10.295	10.809459774026834
10.296	11.42101319352263
10.297	12.117665448247195
10.298	12.907740052074926
10.299	13.799560518883847
10.3	14.8014503625527
10.301	16.37425862098137
10.302	18.0463574946869
10.303	19.798644708214418
10.304	21.612017986099623
10.305	23.467375052887512
10.306000000000001	25.34561363312338
10.307	27.227631451342486
10.308	29.094326232090097
10.309	30.92659569990817
10.31	32.70533757934175
10.311	34.15802685172731
10.312	35.53434293894241
10.313	36.830542519664505
10.314	38.0428822725642
10.315	39.16761887631908
10.316	40.20100900960613
10.317	41.13930935109688
10.318	41.97877657946846
10.318999999999999	42.715667373396094
10.32	43.34623841155602
10.321	43.720542074325586
10.322	43.989900205240204
10.323	44.15943034953868
10.324	44.234250052459
10.325	44.21947685924012
10.326	44.12022831512037
10.327	43.941621965338705
10.328	43.68877535513359
10.329	43.36680602974298
10.33	42.9808315344066
10.331	42.533081259167545
10.332	42.03173594416722
10.333	41.48208817435478
10.334	40.889430534676734
10.335	40.259055610079315
10.336	39.59625598551213
10.337	38.90632424592145
10.338000000000001	38.19455297625336
10.339	37.46623476145777
10.34	36.72666218648079
10.341	36.10446914633347
10.342	35.47413168498542
10.343	34.833467156473304
10.344	34.18029291483044
10.345	33.51242631409003
10.346	32.82768470828888
10.347	32.12388545146023
10.348	31.398845897637212
10.349	30.650383400856807
10.35	29.876315315152173
10.350999999999999	28.955155000604087
10.352	28.011254350287015
10.353	27.049661263326833
10.354	26.075423638844402
10.355	25.093589375960484
10.356	24.109206373801086
10.357	23.12732253148699
10.358	22.15298574813899
10.359	21.191243922883068
10.36	20.247144954839996
10.361	19.39252791529063
10.362	18.56160158137282
10.363	17.755365902379687
10.364	16.974820827604518
10.365	16.22096630634474
10.366	15.49480228789359
10.367	14.79732872154451
10.368	14.129545556594632
10.369	13.49245274233734
10.370000000000001	12.88705022806624
10.371	12.35298068696382
10.372	11.850259361172144
10.373	11.377544216720072
10.374	10.933493219635688
10.375	10.516764335949428
10.376	10.126015531689331
10.377	9.759904772883626
10.378	9.417090025562462
10.379	9.096229255754027
10.38	8.795980429486658
10.381	8.515837556416457
10.382	8.253571889634872
10.383	8.007790725860074
10.384	7.777101361809848
10.385	7.5601110942031875
10.386	7.355427219757846
10.387	7.161657035191669
10.388	6.977407837223518
10.389	6.801286922571218
10.39	6.631901587952649
10.391	6.440021540151859
10.392	6.253778792484158
10.393	6.073467768330119
10.394	5.899382891071269
10.395	5.73181858408817
10.396	5.57106927076143
10.397	5.417429374472507
10.398	5.271193318601994
10.399000000000001	5.132655526530541
10.4	5.002110421639526
10.401	4.8952251677847975
10.402000000000001	4.795989766630938
10.403	4.703766960318263
10.404	4.617919490986557
10.405	4.537810100775785
10.406	4.462801531825784
10.407	4.3922565262767845
10.408	4.325537826268615
10.409	4.2620081739411315
10.41	4.201030311434524
10.411	4.13118028048228
10.411999999999999	4.063261263049294
10.413	3.9972897406939842
10.414	3.933282194975116
10.415	3.8712551074511046
10.416	3.811224959680376
10.417	3.7532082332216765
10.418	3.6972214096334297
10.419	3.643280970474075
10.42	3.5914033973023356
10.421	3.542067991332355
10.422	3.4948003647907715
10.423	3.4495889495601824
10.424	3.4064221775229298
10.425	3.365288480561372
10.426	3.326176290558084
10.427	3.2890740393954196
10.428	3.2539701589557475
10.429	3.220853081121621
10.43	3.1897112377754047
10.431000000000001	3.160514127119813
10.432	3.1332702622127804
10.433	3.10796922243242
10.434	3.0846005871568964
10.435	3.063153935764341
10.436	3.043618847632995
10.437	3.0259849021409853
10.438	3.010241678666452
10.439	2.9963787565876165
10.44	2.984385715282616
10.441	2.976658704345849
10.442	2.9706348801988858
10.443	2.9661579694794984
10.443999999999999	2.9630716988254755
10.445	2.961219794874602
10.446	2.960445984264672
10.447	2.960593993633469
10.448	2.961507549618783
10.449	2.9630303788583987
10.45	2.965006207990105
10.451	2.958564324480053
10.452	2.952791041966262
10.453	2.9480582349150906
10.454	2.9447377777929042
10.455	2.9432015450660862
10.456	2.9438214112009997
10.457	2.9469692506640235
10.458	2.9530169379215168
10.459	2.962336347439854
10.46	2.9752993536854313
10.461	2.992799355846147
10.462	3.0146550961079353
10.463000000000001	3.041206841378335
10.464	3.0727948585647393
10.465	3.109759414574679
10.466	3.1524407763156406
10.467	3.201179210695204
10.468	3.2563149846206842
10.469	3.3181883649996493
10.47	3.3871396187397154
10.471	3.4772825422160083
10.472	3.57434911350656
10.473	3.6778448401573574
10.474	3.787275229713831
10.475	3.902145789721957
10.475999999999999	4.021962027727534
10.477	4.146229451276585
10.478	4.274453567914466
10.479	4.4061398851871925
10.48	4.5407939106408035
10.481	4.678150644356558
10.482	4.817472192706011
10.483	4.958250154596668
10.484	5.099976128935286
10.485	5.242141714629372
10.486	5.384238510586432
10.487	5.525758115713218
10.488	5.66619212891724
10.489	5.805032149105999
10.49	5.941769775186257
10.491	6.069424075133643
10.492	6.194351453389441
10.493	6.316435783462394
10.494	6.435560938861917
10.495000000000001	6.551610793097399
10.496	6.664469219677616
10.497	6.774020092111966
10.498	6.880147283909637
10.499	6.982734668579996
10.5	7.0816661196318655
10.501	7.169990122328965
10.502	7.254840204380567
10.503	7.336514505249841
10.504	7.41531116440041
10.505	7.491528321295876
10.506	7.565464115399439
10.507	7.637416686174706
10.508	7.707684173085149
10.509	7.776564715594357
10.51	7.844356453165555
10.511	7.916887381898601
10.512	7.988590641794388
10.513	8.05942922948969
10.514	8.129366141621666
10.515	8.198364374827468
10.516	8.266386925743882
10.517	8.33339679100806
10.518	8.399356967257146
10.519	8.46423045112794
10.52	8.527980239257586
10.521	8.589945914639136
10.522	8.650751670198588
10.523	8.710398285218174
10.524000000000001	8.768886538980125
10.525	8.82621721076636
10.526	8.882391079859111
10.527000000000001	8.937408925540598
10.528	8.991271527092755
10.529	9.043979663797804
10.53	9.095534114937873
10.531	9.144921056882291
10.532	9.193217362911522
10.533	9.24048530339341
10.534	9.28678714869579
10.535	9.332185169186255
10.536	9.376741635232644
10.536999999999999	9.420518817202712
10.538	9.463578985464288
10.539	9.505984410384977
10.54	9.547797362332613
10.541	9.589863704852949
10.542	9.631414624640035
10.543	9.672464901566068
10.544	9.713029315503244
10.545	9.753122646323542
10.546	9.792759673899159
10.547	9.831955178102287
10.548	9.87072393880491
10.549	9.909080735879222
10.55	9.947040349197414
10.551	9.985034144762409
10.552	10.022635068671166
10.553	10.059832653151572
10.554	10.096616430431322
10.555	10.132975932738306
10.556000000000001	10.168900692300413
10.557	10.204380241345337
10.558	10.239404112100969
10.559	10.273961836795133
10.56	10.308042947655712
10.561	10.341493975474055
10.562	10.374456120668121
10.563	10.406927582219511
10.564	10.438906559109654
10.565	10.470391250320148
10.566	10.501379854832594
10.567	10.531870571628424
10.568	10.561861599689236
10.568999999999999	10.591351137996572
10.57	10.620337385532029
10.571	10.648786530432243
10.572	10.676730722574812
10.573	10.704170100992526
10.574	10.731104804718033
10.575	10.757534972784123
10.576	10.783460744223587
10.577	10.808882258069076
10.578	10.833799653353378
10.579	10.85821306910928
10.58	10.882122644369437
10.581	10.90583998868931
10.582	10.929034893577638
10.583	10.951688621065705
10.584	10.973782433184923
10.585	10.995297591966697
10.586	11.016215359442322
10.587	11.036516997643204
10.588000000000001	11.056183768600748
10.589	11.075196934346252
10.59	11.093537756911122
10.591	11.110365163014832
10.592	11.126532588504425
10.593	11.142071133914964
10.594	11.157011899781597
10.595	11.17138598663947
10.596	11.185224495023652
10.597	11.19855852546929
10.598	11.211419178511525
10.599	11.223837554685433
10.6	11.235844754526157
10.600999999999999	11.249004035336528
10.602	11.261721482898054
10.603	11.27393533975989
10.604	11.285583848471257
10.605	11.296605251581374
10.606	11.306937791639397
10.607	11.316519711194546
10.608	11.325289252796036
10.609	11.333184658993034
10.61	11.340144172334751
10.611	11.344056803101838
10.612	11.347034222007098
10.613	11.349138867494803
10.614	11.350433178009217
10.615	11.350979591994598
10.616	11.35084054789521
10.617	11.350078484155317
10.618	11.34875583921918
10.619	11.346935051531062
10.620000000000001	11.344678559535224
10.621	11.343101694768732
10.622	11.341150190880454
10.623	11.338822674612057
10.624	11.336117772705206
10.625	11.333034111901577
10.626	11.329570318942835
10.627	11.32572502057064
10.628	11.32149684352668
10.629	11.316884414552609
10.63	11.31188636039009
10.631	11.306436890908778
10.632	11.300602953775213
10.633	11.294387079783917
10.634	11.287791799729396
10.635	11.280819644406192
10.636	11.273473144608811
10.637	11.265754831131762
10.638	11.25766723476959
10.639	11.249212886316798
10.64	11.240394316567892
10.641	11.23189250796574
10.642	11.22299042137481
10.643	11.21364946930789
10.644	11.203831064277814
10.645	11.193496618797369
10.646	11.182607545379337
10.647	11.171125256536563
10.648	11.159011164781827
10.649000000000001	11.146226682627908
10.65	11.132733222587659
10.651	11.116885078859978
10.652000000000001	11.100348183381449
10.653	11.083181349774867
10.654	11.065443391662935
10.655	11.047193122668391
10.656	11.028489356413935
10.657	11.009390906522368
10.658	10.989956586616392
10.659	10.970245210318707
10.66	10.950315591252116
10.661	10.93076669019676
10.662	10.911084437426538
10.663	10.891294910372897
10.664	10.871424186467175
10.665	10.851498343140749
10.666	10.831543457824955
10.667	10.81158560795124
10.668	10.791650870950946
10.669	10.77176532425541
10.67	10.751955045296077
10.671	10.732752018302573
10.672	10.713645752889876
10.673	10.694631665471348
10.674	10.675705172460257
10.675	10.656861690269862
10.676	10.638096635313529
10.677	10.61940542400452
10.678	10.6007834727561
10.679	10.582226197981633
10.68	10.563729016094381
10.681000000000001	10.54559485689673
10.682	10.527492986237823
10.683	10.509400183355826
10.684	10.491293227488937
10.685	10.473148897875323
10.686	10.454943973753247
10.687	10.436655234360876
10.688	10.418259458936374
10.689	10.399733426718008
10.69	10.381053916943943
10.691	10.362692259655914
10.692	10.344100710512642
10.693	10.325226075976317
10.693999999999999	10.306015162509167
10.695	10.28641477657338
10.696	10.26637172463125
10.697	10.24583281314497
10.698	10.224744848576723
10.699	10.203054637388812
10.7	10.180708986043422
10.701	10.15561594717838
10.702	10.12988464191819
10.703	10.103585437562879
10.704	10.07678870141246
10.705	10.04956480076709
10.706	10.021984102926792
10.707	9.994116975191577
10.708	9.96603378486161
10.709	9.937804899236905
10.71	9.909500685617477
10.711	9.882710588434257
10.712	9.85589383257584
10.713000000000001	9.82902872006159
10.714	9.802093552911016
10.715	9.775066633143481
10.716	9.747926262778398
10.717	9.720650743835128
10.718	9.693218378333182
10.719	9.665607468291924
10.72	9.637796315730714
10.721	9.608313765675998
10.722	9.578675423018572
10.723	9.548947435656162
10.724	9.519195951486656
10.725	9.48948711840778
10.725999999999999	9.459887084317314
10.727	9.430461997112985
10.728	9.401278004692678
10.729	9.372401254954118
10.73	9.343897895795036
10.731	9.317597067030556
10.732	9.291695076646182
10.733	9.26615122454466
10.734	9.240924810628876
10.735	9.215975134801583
10.736	9.191261496965533
10.737	9.166743197023605
10.738	9.142379534878552
10.739	9.118129810433128
10.74	9.093953323590213
10.741	9.067882851501958
10.742	9.041920975776295
10.743	9.016143755270694
10.744	8.990627248842486
10.745000000000001	8.965447515349004
10.746	8.940680613647716
10.747	8.916402602595953
10.748	8.892689541051093
10.749	8.869617487870471
10.75	8.847262501911548
10.751	8.828496042357424
10.752	8.810429349538117
10.753	8.79296906410951
10.754	8.776021826727384
10.755	8.759494278047528
10.756	8.743293058725815
10.757	8.72732480941803
10.758	8.711496170779993
10.759	8.695713783467488
10.76	8.679884288136389
10.761	8.661148837899917
10.762	8.64234716626203
10.763	8.623553519184224
10.764	8.604842142627886
10.765	8.586287282554414
10.766	8.567963184925297
10.767	8.549944095701928
10.768	8.532304260845702
10.769	8.515117926318108
10.77	8.498459338080542
10.771	8.485034366545134
10.772	8.472126140831675
10.773	8.459649414510613
10.774000000000001	8.4475189411524
10.775	8.43564947432755
10.776	8.423955767606513
10.777000000000001	8.412352574559744
10.778	8.400754648757754
10.779	8.389076743770996
10.78	8.377233613169944
10.781	8.362617151500029
10.782	8.34781787190376
10.783	8.332903428498556
10.784	8.31794147540183
10.785	8.302999666731077
10.786	8.288145656603719
10.787	8.273447099137167
10.788	8.25897164844892
10.789	8.244786958656393
10.79	8.23096068387703
10.791	8.219548087201245
10.792	8.208508752623652
10.793	8.197789873111796
10.794	8.18733864163322
10.795	8.177102251155526
10.796	8.167027894646262
10.797	8.157062765072974
10.798	8.14715405540326
10.799	8.137248958604669
10.8	8.127294667644748
10.801	8.116267637696861
10.802	8.10514463211638
10.803	8.09393167646444
10.804	8.082634796302234
10.805	8.071260017190896
10.806000000000001	8.059813364691562
10.807	8.048300864365427
10.808	8.036728541773623
10.809	8.025102422477309
10.81	8.013428532037613
10.811	8.000783183812429
10.812	7.988158461760334
10.813	7.975616737636601
10.814	7.963220383196569
10.815	7.95103177019551
10.816	7.939113270388697
10.817	7.927527255531466
10.818	7.916336097379089
10.818999999999999	7.905602167686863
10.82	7.895387838210061
10.821	7.889066090672015
10.822	7.883188043831638
10.823	7.877615426415851
10.824	7.872209967151603
10.825	7.866833394765815
10.826	7.861347437985408
10.827	7.855613825537333
10.828	7.849494286148508
10.829	7.842850548545855
10.83	7.835544341456327
10.831	7.821739216314228
10.832	7.8073404232174175
10.833	7.792555034971218
10.834	7.777590124380875
10.835	7.762652764251633
10.836	7.747950027388814
10.837	7.733688986597665
10.838000000000001	7.720076714683431
10.839	7.707320284451432
10.84	7.695626768706914
10.841	7.692714469838273
10.842	7.69082400503231
10.843	7.6897072210589625
10.844	7.689115964688157
10.845	7.688802082689823
10.846	7.6885174218338905
10.847	7.68801382889029
10.848	7.6870431506289485
10.849	7.685357233819801
10.85	7.682707925232774
10.850999999999999	7.671590674869602
10.852	7.659453507890706
10.853	7.646488052688371
10.854	7.632885937654821
10.855	7.618838791182278
10.856	7.604538241663035
10.857	7.590175917489313
10.858	7.575943447053331
10.859	7.5620324587473835
10.86	7.548634580963691
10.861	7.539649171056918
10.862	7.531335417610697
10.863	7.523660238171048
10.864	7.516590550283998
10.865	7.510093271495607
10.866	7.5041353193518985
10.867	7.498683611398902
10.868	7.493705065182671
10.869	7.489166598249234
10.870000000000001	7.48503512814462
10.871	7.483235893680038
10.872	7.481658804999078
10.873	7.480152093510494
10.874	7.478563990623037
10.875	7.476742727745469
10.876	7.47453653628654
10.877	7.471793647655
10.878	7.468362293259613
10.879	7.464090704509129
10.88	7.458827112812293
10.881	7.445103823846983
10.882	7.430528384191075
10.883	7.415392414691561
10.884	7.399987536195401
10.885	7.384605369549644
10.886	7.36953753560125
10.887	7.355075655197185
10.888	7.341511349184491
10.889	7.329136238410133
10.89	7.318241943721081
10.891	7.319462378696059
10.892	7.322120065830241
10.893	7.325879820350523
10.894	7.33040645748378
10.895	7.3353647924569065
10.896	7.3404196404967985
10.897	7.345235816830328
10.898	7.3494781366843895
10.899000000000001	7.352811415285879
10.9	7.35490046786167
10.901	7.3466613299520604
10.902000000000001	7.337037825542434
10.903	7.326224998931627
10.904	7.314417894418428
10.905	7.301811556301639
10.906	7.288601028880039
10.907	7.274981356452478
10.908	7.261147583317736
10.909	7.247294753774592
10.91	7.233617912121898
10.911	7.2220520014824565
10.912	7.21094671891745
10.913	7.200391660312144
10.914	7.190476421551743
10.915	7.181290598521475
10.916	7.172923787106549
10.917	7.165465583192222
10.918	7.159005582663704
10.919	7.153633381406212
10.92	7.149438575304991
10.921	7.153020680964247
10.922	7.157564832900589
10.923	7.16276608634959
10.924	7.168319496546848
10.925	7.173920118727964
10.926	7.179263008128507
10.927	7.184043219984078
10.928	7.187955809530274
10.929	7.190695832002668
10.93	7.1919583426368625
10.931000000000001	7.181171776280268
10.932	7.168920027974133
10.933	7.155520372371496
10.934	7.14129008412541
10.935	7.126546437888902
10.936	7.111606708315079
10.937	7.096788170056969
10.938	7.0824080977676
10.939	7.068783766100079
10.94	7.056232449707433
10.941	7.051469410904119
10.942	7.048026179853833
10.943	7.045832274381656
10.943999999999999	7.044817212312678
10.945	7.044910511471988
10.946	7.046041689684677
10.947	7.048140264775834
10.948	7.051135754570555
10.949	7.054957676893919
10.95	7.05953554957102
10.951	7.067649372996639
10.952	7.076205425906786
10.953	7.084960469607193
10.954	7.093671265403589
10.955	7.10209457460166
10.956	7.109987158507137
10.957	7.117105778425747
10.958	7.123207195663182
10.959	7.12804817152517
10.96	7.131385467317431
10.961	7.121790159340013
10.962	7.110882614207667
10.963000000000001	7.099097513529462
10.964	7.086869538914527
10.965	7.074633371971931
10.966	7.062823694310761
10.967	7.0518751875400865
10.968	7.042222533269037
10.969	7.034300413106679
10.97	7.028543508662093
10.971	7.037426186802785
10.972	7.048613765984985
10.973	7.061811249923362
10.974	7.076723642332507
10.975	7.093055946927083
10.975999999999999	7.110513167421731
10.977	7.128800307531124
10.978	7.147622370969838
10.979	7.166684361452545
10.98	7.18569128269392
10.981	7.202261570744561
10.982	7.218313255629418
10.983	7.233677799709461
10.984	7.248186665345574
10.985	7.261671314898729
10.986	7.273963210729889
10.987	7.2848938151999505
10.988	7.29429459066988
10.989	7.301996999500631
10.99	7.307832504053117
10.991	7.299383222662887
10.992	7.289472346202661
10.993	7.278673721519805
10.994	7.2675611954616315
10.995000000000001	7.256708614875452
10.996	7.246689826608634
10.997	7.238078677508489
10.998	7.231449014422346
10.999	7.227374684197531
11.	7.2264295336813875
11.001	7.247675926218201
11.002	7.272078676007051
11.003	7.2990911137438514
11.004	7.328166570124641
11.004999999999999	7.3587583758454205
11.006	7.390319861602245
11.007	7.422304358091003
11.008	7.4541651960077475
11.009	7.4853557060485345
11.01	7.51532921890925
11.011	7.53521022448822
11.012	7.553285672509371
11.013	7.569513671898802
11.014	7.583852331582713
11.015	7.596259760487286
11.016	7.606694067538645
11.017	7.615113361662976
11.018	7.621475751786455
11.019	7.62573934683522
11.02	7.627862255735454
11.021	7.619504537964141
11.022	7.609425263984464
11.023	7.598085454810404
11.024000000000001	7.585946131455928
11.025	7.573468314935072
11.026	7.561113026261808
11.027000000000001	7.549341286450107
11.028	7.538614116514004
11.029	7.5293925374674675
11.030000000000001	7.522137570324481
11.031	7.5302136119475955
11.032	7.540396284723555
11.033	7.552364586887653
11.034	7.565797516675208
11.035	7.580374072321465
11.036	7.595773252061742
11.036999999999999	7.6116740541313295
11.038	7.627755476765551
11.039	7.6436965181996435
11.04	7.659176176668928
11.041	7.673427378565563
11.042	7.686602228625112
11.043	7.698406759740056
11.044	7.708547004802866
11.045	7.716728996705959
11.046	7.722658768341811
11.047	7.726042352602879
11.048	7.726585782381606
11.049	7.723995090570454
11.05	7.717976310061865
11.051	7.691397908468099
11.052	7.6618239424636485
11.053	7.629980903442741
11.054	7.5965952827997745
11.055	7.56239357192898
11.056000000000001	7.52810226222458
11.057	7.494447845080983
11.058	7.462156811892413
11.059000000000001	7.4319556540531035
11.06	7.4045708629574465
11.061	7.3989260347230195
11.062	7.396447701189042
11.063	7.396759498918085
11.064	7.3994850644727155
11.065	7.404248034415498
11.065999999999999	7.410672045309001
11.067	7.418380733715806
11.068	7.426997736198455
11.068999999999999	7.436146689319527
11.07	7.445451229641606
11.071	7.451609133234124
11.072	7.457347222031137
11.073	7.462466457473592
11.074	7.466767801002408
11.075	7.470052214058533
11.076	7.472120658082905
11.077	7.472774094516455
11.078	7.471813484800126
11.079	7.469039790374849
11.08	7.464253972681569
11.081	7.445912982973774
11.082	7.425849308648748
11.083	7.404551426916436
11.084	7.382507814986677
11.085	7.360206950069304
11.086	7.338137309374272
11.087	7.316787370111412
11.088000000000001	7.2966456094905645
11.089	7.278200504721674
11.09	7.261940533014577
11.091000000000001	7.256623812911625
11.092	7.253967989906438
11.093	7.253960350825091
11.094	7.25658818249367
11.095	7.261838771738274
11.096	7.269699405384972
11.097	7.280157370259856
11.097999999999999	7.2931999531890135
11.099	7.308814440998561
11.1	7.32698812051453
11.100999999999999	7.358429483111679
11.102	7.391754841094865
11.103	7.426301711317409
11.104	7.461407610632811
11.105	7.496410055894577
11.106	7.530646563956021
11.107	7.56345465167065
11.108	7.594171835891958
11.109	7.622135633473275
11.11	7.646683561268102
11.111	7.64730563428236
11.112	7.644389750116856
11.113	7.638476304524884
11.114	7.6301056932597175
11.115	7.619818312074676
11.116	7.608154556723038
11.117	7.595654822958071
11.118	7.58285950653311
11.119	7.570309003201422
11.120000000000001	7.558543708716281
11.121	7.556188700226985
11.122	7.555209711400171
11.123000000000001	7.555657157298467
11.124	7.557581452984494
11.125	7.5610330135208805
11.126	7.566062253970252
11.127	7.572719589395246
11.128	7.581055434858465
11.129	7.591120205422547
11.129999999999999	7.602964316150116
11.131	7.626240207594208
11.132	7.650814328388188
11.133	7.676155152655915
11.134	7.701731154521251
11.135	7.727010808107917
11.136	7.751462587539779
11.137	7.7745549669406895
11.138	7.795756420434384
11.139	7.814535422144721
11.14	7.8303604461955425
11.141	7.832394892704445
11.142	7.831036859741206
11.143	7.826379371369396
11.144	7.818515451652615
11.145	7.807538124654441
11.146	7.793540414438428
11.147	7.77661534506821
11.148	7.756855940607348
11.149000000000001	7.734355225119382
11.15	7.709206222667975
11.151	7.671609765827941
11.152000000000001	7.6321505969084145
11.153	7.591521266730013
11.154	7.550414326113144
11.155000000000001	7.5095223258782084
11.156	7.469537816845828
11.157	7.431153349836406
11.158	7.395061475670417
11.159	7.361954745168281
11.16	7.33252570915059
11.161	7.3277226044979775
11.161999999999999	7.326754678633718
11.163	7.329086865041313
11.164	7.334184097204244
11.165	7.341511308606009
11.166	7.350533432730118
11.167	7.360715403060031
11.168	7.371522153079256
11.169	7.382418616271306
11.17	7.3928697261196366
11.171	7.3951670451531575
11.172	7.396383627564789
11.173	7.396419156592844
11.174	7.395173315475644
11.175	7.392545787451499
11.176	7.388436255758736
11.177	7.38274440363567
11.178	7.375369914320603
11.179	7.366212471051878
11.18	7.355171757067803
11.181000000000001	7.332466367072985
11.182	7.308263805477893
11.183	7.283050488159208
11.184000000000001	7.257312830993608
11.185	7.231537249857903
11.186	7.206210160628769
11.187	7.181817979182929
11.188	7.158847121397061
11.189	7.137784003147971
11.19	7.1191150403123356
11.190999999999999	7.110417339357404
11.192	7.104656886745694
11.193	7.101890359530279
11.193999999999999	7.1021744347641995
11.195	7.105565789500516
11.196	7.11212110079227
11.197	7.121897045692518
11.198	7.134950301254339
11.199	7.151337544530739
11.2	7.171115452574792
11.201	7.209542450870323
11.202	7.250552149952838
11.203	7.2932799087887465
11.204	7.336861086344472
11.205	7.3804310415862036
11.206	7.4231251334803625
11.207	7.464078720993364
11.208	7.502427163091407
11.209	7.5373058187409105
11.21	7.567850046908269
11.211	7.572429916901415
11.212	7.572204579748586
11.213000000000001	7.567567896819649
11.214	7.558913729484498
11.215	7.5466359391130045
11.216000000000001	7.531128387075016
11.217	7.5127849347404645
11.218	7.4919994434792025
11.219	7.469165774661107
11.22	7.4446777896560095
11.221	7.418480170235346
11.222	7.391443180373451
11.222999999999999	7.363987904446175
11.224	7.3365354268293155
11.225	7.30950683189882
11.225999999999999	7.283323204030488
11.227	7.2584056276001245
11.228	7.235175186983668
11.229	7.2140529665569195
11.23	7.195460050695699
11.231	7.19301330676407
11.232	7.193138291726172
11.233	7.195456345534338
11.234	7.199588808140882
11.235	7.205157019498132
11.236	7.211782319558425
11.237	7.219086048274064
11.238	7.226689545597382
11.239	7.234214151480718
11.24	7.241281205876372
11.241	7.246518516270203
11.242	7.250601169169896
11.243	7.253210718616641
11.244	7.2540287186516474
11.245000000000001	7.252736723316112
11.246	7.249016286651242
11.247	7.242548962698241
11.248000000000001	7.23301630549829
11.249	7.220099869092624
11.25	7.203481207522432
11.251	7.164099747924636
11.252	7.121515057723688
11.253	7.076544577439986
11.254	7.030005747593708
11.254999999999999	6.9827160087051015
11.256	6.935492801294331
11.257	6.8891535658818155
11.258	6.844515742987719
11.259	6.802396773132216
11.26	6.763614096835707
11.261	6.743273146587079
11.262	6.727037432030645
11.263	6.714858454779518
11.264	6.7066877164467185
11.265	6.702476718645299
11.266	6.702176962988327
11.267	6.705739951088847
11.268	6.7131171845599305
11.269	6.724260165014605
11.27	6.739120394065933
11.271	6.768409996547424
11.272	6.800667691868575
11.273	6.835192822659437
11.274000000000001	6.871284731550076
11.275	6.908242761170363
11.276	6.945366254150363
11.277000000000001	6.98195455312014
11.278	7.017307000709564
11.279	7.050722939548702
11.280000000000001	7.081501712267608
11.281	7.096055640790268
11.282	7.107352120010578
11.283	7.11547152411647
11.284	7.120494227295885
11.285	7.122500603736739
11.286	7.1215710276269775
11.286999999999999	7.117785873154533
11.288	7.111225514507326
11.289	7.101970325873313
11.29	7.090100681440418
11.291	7.069085560485561
11.292	7.04601742270839
11.293	7.021377332897468
11.294	6.995646355841348
11.295	6.969305556328721
11.296	6.942835999148139
11.297	6.916718749088155
11.298	6.891434870937462
11.299	6.867465429484611
11.3	6.845291489518162
11.301	6.836575491542142
11.302	6.829939465495498
11.303	6.825186817032558
11.304	6.822120951807673
11.305	6.820545275475169
11.306000000000001	6.820263193689384
11.307	6.821078112104653
11.308	6.82279343637531
11.309000000000001	6.825212572155696
11.31	6.828138925100137
11.311	6.834457901385071
11.312	6.840704118232306
11.313	6.846494193385758
11.314	6.851444744589309
11.315	6.855172389586879
11.315999999999999	6.85729374612237
11.317	6.8574254319396895
11.318	6.85518406478274
11.318999999999999	6.85018626239543
11.32	6.842048642521648
11.321	6.816085317151255
11.322	6.787082228312767
11.323	6.75552281228058
11.324	6.721890505329262
11.325	6.686668743733214
11.326	6.6503409637668245
11.327	6.613390601704679
11.328	6.576301093821167
11.329	6.539555876390679
11.33	6.503638385687801
11.331	6.4724765562569235
11.332	6.442900568631539
11.333	6.415185101615299
11.334	6.389604834011696
11.335	6.366434444624238
11.336	6.34594861225655
11.337	6.328422015712136
11.338000000000001	6.31412933379452
11.339	6.303345245307299
11.34	6.29634442905399
11.341000000000001	6.302245997360554
11.342	6.31194416923403
11.343	6.325177597203885
11.344	6.3416849337995815
11.345	6.361204831550617
11.346	6.383475942986384
11.347	6.408236920636376
11.347999999999999	6.435226417030052
11.349	6.464183084696931
11.35	6.494845576166366
11.350999999999999	6.533953223684102
11.352	6.573819716444275
11.353	6.613759423357038
11.354	6.653086713332758
11.355	6.691115955281797
11.356	6.727161518114316
11.357	6.760537770740678
11.358	6.790559082071232
11.359	6.816539821016164
11.36	6.837794356485828
11.361	6.8349298692495974
11.362	6.827101685336927
11.363	6.814757942636349
11.364	6.798346779036363
11.365	6.778316332425559
11.366	6.755114740692446
11.367	6.729190141725505
11.368	6.7009906734133615
11.369	6.670964473644505
11.370000000000001	6.63955968030741
11.371	6.608183498190411
11.372	6.576266873015648
11.373000000000001	6.544199817404946
11.374	6.512372343980306
11.375	6.481174465363554
11.376	6.450996194176574
11.377	6.422227543041202
11.378	6.395258524579424
11.379	6.37047915141307
11.379999999999999	6.3482794361640265
11.381	6.340371383536715
11.382	6.335136832732162
11.383	6.3322796150339
11.384	6.331503561725479
11.385	6.33251250409045
11.386	6.335010273412356
11.387	6.338700700974756
11.388	6.343287618061183
11.389	6.348474855955192
11.39	6.353966245940341
11.391	6.358853336031195
11.392	6.363489348857183
11.393	6.367615223778767
11.394	6.370971900156388
11.395	6.373300317350509
11.396	6.374341414721586
11.397	6.373836131630071
11.398	6.371525407436422
11.399000000000001	6.367150181501085
11.4	6.36045139318453
11.401	6.337951809829447
11.402000000000001	6.313411644148417
11.403	6.287372936836389
11.404	6.260377728588188
11.405000000000001	6.232968060098628
11.406	6.205685972062672
11.407	6.179073505175136
11.408	6.153672700130884
11.409	6.130025597624741
11.41	6.108674238351655
11.411	6.098036557628427
11.411999999999999	6.090301374581156
11.413	6.085533402957912
11.414	6.083797356506792
11.415	6.085157948975863
11.416	6.089679894113213
11.417	6.097427905666905
11.418	6.108466697385022
11.419	6.12286098301567
11.42	6.140675476306877
11.421	6.17414623127444
11.422	6.210428964412887
11.423	6.248850732484245
11.424	6.288738592250735
11.425	6.329419600474588
11.426	6.370220813917816
11.427	6.410469289342648
11.428	6.44949208351131
11.429	6.486616253185821
11.43	6.521168855128409
11.431000000000001	6.542936706796705
11.432	6.5613653005788395
11.433	6.576359889558502
11.434000000000001	6.587825726819353
11.435	6.5956680654449995
11.436	6.5997921585191115
11.437	6.6001032591253335
11.438	6.596506620347302
11.439	6.588907495268676
11.44	6.577211136973098
11.440999999999999	6.5533088526714645
11.442	6.525605535009375
11.443	6.494492130759834
11.443999999999999	6.460359586695697
11.445	6.423598849589799
11.446	6.384600866215175
11.447	6.343756583344666
11.448	6.301456947751097
11.449	6.258092906207523
11.45	6.214055405486773
11.451	6.166469635672938
11.452	6.119190224875618
11.453	6.072806044515436
11.454	6.027905966013017
11.455	5.985078860789226
11.456	5.944913600264687
11.457	5.907999055860041
11.458	5.874924098996126
11.459	5.846277601093576
11.46	5.82264843357306
11.461	5.821547955917864
11.462	5.825616946149028
11.463000000000001	5.834418670350156
11.464	5.847516394604802
11.465	5.864473384996561
11.466000000000001	5.884852907609058
11.467	5.908218228525804
11.468	5.934132613830418
11.469	5.962159329606482
11.47	5.991861641937638
11.471	6.022900921561133
11.472	6.054736384170241
11.472999999999999	6.0869253501119545
11.474	6.119025139733324
11.475	6.150593073381226
11.475999999999999	6.181186471402712
11.477	6.210362654144824
11.478	6.23767894195445
11.479	6.262692655178636
11.48	6.284961114164413
11.481	6.292564204460439
11.482	6.297232283320987
11.483	6.299218273202035
11.484	6.298775096559553
11.485	6.2961556758495245
11.486	6.291612933527917
11.487	6.285399792050724
11.488	6.2777691738739145
11.489	6.26897400145345
11.49	6.2592671972453395
11.491	6.249999044643525
11.492	6.240258598442473
11.493	6.230232274374679
11.494	6.220106488172592
11.495000000000001	6.210067655568655
11.496	6.200302192295367
11.497	6.1909965140851755
11.498000000000001	6.182337036670527
11.499	6.174510175783915
11.5	6.167702347157788
11.501	6.169184829392155
11.502	6.171629789723602
11.503	6.174794258256247
11.504	6.178435265094222
11.504999999999999	6.182309840341653
11.506	6.186175014102675
11.507	6.1897878164814015
11.508	6.192905277581966
11.509	6.1952844275085
11.51	6.196682296365122
11.511	6.19439673738963
11.512	6.190792998574679
11.513	6.1857771510466115
11.514	6.179255265931753
11.515	6.171133414356415
11.516	6.161317667446957
11.517	6.149714096329695
11.518	6.136228772130932
11.519	6.120767765977045
11.52	6.103237148994342
11.521	6.073508410835602
11.522	6.042130360553694
11.523	6.009617225727834
11.524000000000001	5.976483233937232
11.525	5.943242612761273
11.526	5.910409589779168
11.527000000000001	5.878498392570126
11.528	5.848023248713532
11.529	5.819498385788593
11.530000000000001	5.793438031374536
11.531	5.77723359880232
11.532	5.764105330763103
11.533	5.754150655699694
11.534	5.747467002054891
11.535	5.744151798271525
11.536	5.744302472792389
11.536999999999999	5.7480164540602905
11.538	5.755391170518053
11.539	5.766524050608459
11.54	5.7815125227743245
11.541	5.808580433651554
11.542	5.8392062832962965
11.543	5.872994989957887
11.544	5.909551471885681
11.545	5.948480647328842
11.546	5.98938743453672
11.547	6.031876751758682
11.548	6.075553517243868
11.549	6.120022649241641
11.55	6.164889066001372
11.551	6.214615857956737
11.552	6.2636553364947085
11.553	6.311317985186808
11.554	6.356914287604306
11.555	6.399754727318726
11.556000000000001	6.439149787901575
11.557	6.47440995292415
11.558	6.5048457059579645
11.559000000000001	6.529767530574496
11.56	6.548485910345095
11.561	6.542111677412269
11.562	6.52925797595395
11.563	6.510338298719052
11.564	6.485766138456595
11.565	6.455954987915503
11.565999999999999	6.421318339844727
11.567	6.382269686993147
11.568	6.339222522109853
11.568999999999999	6.292590337943732
11.57	6.242786627243646
11.571	6.1829742940590116
11.572	6.121256849456571
11.573	6.0584872158033285
11.574	5.995518315466623
11.575	5.9332030708134615
11.576	5.872394404210853
11.577	5.813945238026131
11.578	5.758708494626301
11.579	5.707537096378393
11.58	5.661283965649704
11.581	5.637958800329225
11.582	5.62021794268499
11.583	5.607874510507089
11.584	5.600741621585512
11.585	5.59863239371029
11.586	5.601359944671459
11.587	5.608737392259036
11.588000000000001	5.620577854263075
11.589	5.6366944484735635
11.59	5.656900292680545
11.591000000000001	5.685011704758838
11.592	5.7165959842266805
11.593	5.751223630687192
11.594	5.788465143743449
11.595	5.827891022998595
11.596	5.869071768055567
11.597	5.911577878517505
11.597999999999999	5.954979853987486
11.599	5.99884819406866
11.6	6.042753398363948
11.600999999999999	6.086288477390073
11.602	6.12900005553882
11.603	6.170457268115318
11.604	6.210229250424928
11.605	6.247885137772995
11.606	6.282994065464668
11.607	6.315125168805298
11.608	6.3438475831002155
11.609	6.368730443654599
11.61	6.389342885773785
11.611	6.392590024290203
11.612	6.391472531374271
11.613	6.386327058723577
11.614	6.377490258035675
11.615	6.365298781008176
11.616	6.35008927933864
11.617	6.332198404724609
11.618	6.311962808863725
11.619	6.289719143453531
11.620000000000001	6.265804060191561
11.621	6.241321792363255
11.622	6.2157948899821385
11.623000000000001	6.1895134846495115
11.624	6.162767707966815
11.625	6.135847691535347
11.626	6.109043566956458
11.627	6.082645465831445
11.628	6.0569435197617505
11.629	6.032227860348673
11.629999999999999	6.0087886191935596
11.631	5.9940786623830355
11.632	5.980791281912875
11.633	5.968782504264078
11.634	5.957908355917649
11.635	5.948024863354654
11.636	5.938988053056098
11.637	5.930653951502993
11.638	5.922878585176393
11.639	5.9155179805573095
11.64	5.908428164126755
11.641	5.896776702673623
11.642	5.885392231443336
11.643	5.874414925989152
11.644	5.863984961864387
11.645	5.854242514622297
11.646	5.845327759816146
11.647	5.837380872999244
11.648	5.830542029724849
11.649000000000001	5.824951405546231
11.65	5.820749176016687
11.651	5.81982192169937
11.652000000000001	5.820457570409802
11.653	5.822690454973386
11.654	5.826554908215525
11.655000000000001	5.8320852629616375
11.656	5.839315852037109
11.657	5.848281008267353
11.658	5.8590150644777745
11.659	5.8715523534938034
11.66	5.8859272081408
11.661	5.905352580191682
11.661999999999999	5.926491539951788
11.663	5.94918577667399
11.664	5.973276979611038
11.665	5.998606838015801
11.666	6.025017041141158
11.667	6.052349278239845
11.668	6.080445238564738
11.669	6.109146611368719
11.67	6.138295085904517
11.671	6.173339789675791
11.672	6.208175128942183
11.673	6.242302948213927
11.674	6.275225092001445
11.675	6.306443404815152
11.676	6.335459731165292
11.677	6.3617759155622835
11.678	6.3848938025165225
11.679	6.404315236538287
11.68	6.419542062137979
11.681000000000001	6.420382880686941
11.682	6.416620249115696
11.683	6.40834348121576
11.684000000000001	6.395641890778619
11.685	6.378604791595828
11.686	6.357321497458879
11.687000000000001	6.331881322159236
11.688	6.3023735794885
11.689	6.26888758323814
11.69	6.231512647199667
11.690999999999999	6.179830991654096
11.692	6.125075817449424
11.693	6.06797323192345
11.693999999999999	6.009249342413678
11.695	5.9496302562576036
11.696	5.8898420807930405
11.697	5.830610923357485
11.698	5.7726628912884355
11.699	5.716724091923701
11.7	5.663520632600778
11.701	5.619910928071684
11.702	5.580117123264869
11.703	5.5444936705230345
11.704	5.513395022188914
11.705	5.487175630605402
11.706	5.4661899481152245
11.707	5.450792427061142
11.708	5.441337519785993
11.709	5.4381796786325305
11.71	5.44167335594355
11.711	5.466838037582615
11.712	5.498474352461368
11.713000000000001	5.536047963012315
11.714	5.579024531667755
11.715	5.626869720860182
11.716000000000001	5.679049193022129
11.717	5.735028610585843
11.718	5.794273635983846
11.719	5.856249931648572
11.72	5.920423160012572
11.721	5.993401459362345
11.722	6.067075138951641
11.722999999999999	6.140476983888391
11.724	6.212639779280653
11.725	6.2825963102361
11.725999999999999	6.349379361862794
11.727	6.4120217192687745
11.728	6.4695561675617475
11.729	6.521015491849761
11.73	6.565432477240819
11.731	6.581541901122177
11.732	6.58990473860846
11.733	6.590783957093684
11.734	6.584442523971869
11.735	6.571143406637044
11.736	6.551149572483191
11.737	6.5247239889044035
11.738	6.492129623294673
11.739	6.45362944304795
11.74	6.4094864155583915
11.741	6.350983821017081
11.742	6.287908537487643
11.743	6.221067755831164
11.744	6.151268666908398
11.745000000000001	6.07931846158008
11.746	6.006024330707327
11.747	5.932193465150878
11.748000000000001	5.858633055771464
11.749	5.786150293430211
11.75	5.71555236898785
11.751	5.651590184691729
11.752	5.590888207204819
11.753	5.534014614576897
11.754	5.481537584857412
11.754999999999999	5.434025296095925
11.756	5.392045926341927
11.757	5.35616765364513
11.758	5.326958656055014
11.759	5.304987111621107
11.76	5.290821198393049
11.761	5.303693989395528
11.762	5.324377561946905
11.763	5.352308888340597
11.764	5.386924940870124
11.765	5.427662691829054
11.766	5.473959113510733
11.767	5.525251178208718
11.768	5.580975858216603
11.769	5.64057012582768
11.77	5.703470953335534
11.771	5.775777875947952
11.772	5.849861511352235
11.773	5.924755040150232
11.774000000000001	5.9994916429437986
11.775	6.0731045003343915
11.776	6.1446267929238685
11.777000000000001	6.213091701314071
11.778	6.277532406106479
11.779	6.336982087902939
11.780000000000001	6.3904739273052655
11.781	6.417110922448556
11.782	6.437064326247518
11.783	6.450575209150328
11.784	6.457884641605164
11.785	6.459233694060173
11.786	6.4548634369635485
11.786999999999999	6.445014940763462
11.788	6.429929275908055
11.789	6.409847512845556
11.79	6.385010722024115
11.791	6.353417403698669
11.792	6.31768711185572
11.793	6.2781968302884295
11.794	6.235323542789933
11.795	6.189444233153597
11.796	6.140935885172562
11.797	6.09017548263995
11.798	6.037540009349154
11.799	5.983406449093302
11.8	5.928151785665507
11.801	5.866460257399324
11.802	5.804746608424081
11.803	5.743732837409238
11.804	5.684140943024581
11.805	5.62669292393957
11.806000000000001	5.572110778823679
11.807	5.5211165063466705
11.808	5.474432105178014
11.809000000000001	5.432779573987209
11.81	5.396880911443971
11.811	5.383980127794287
11.812000000000001	5.377275876096285
11.813	5.376488820984618
11.814	5.381339627093898
11.815	5.391548959058756
11.815999999999999	5.406837481513823
11.817	5.4269258590937675
11.818	5.451534756433148
11.818999999999999	5.480384838166628
11.82	5.513196768928896
11.821	5.555907863307157
11.822	5.601645369319606
11.823	5.649753184937164
11.824	5.699575208130488
11.825	5.750455336870496
11.826	5.801737469128107
11.827	5.852765502873972
11.828	5.90288333607901
11.829	5.9514348667141395
11.83	5.997763992750018
11.831	6.029733616627978
11.832	6.05886444975937
11.833	6.085196208025804
11.834	6.10876860730905
11.835	6.129621363490856
11.836	6.147794192452864
11.837	6.163326810076827
11.838000000000001	6.17625893224448
11.839	6.1866302748374915
11.84	6.194480553737602
11.841000000000001	6.204967073987687
11.842	6.212701805389421
11.843	6.217414306905683
11.844	6.218834137499331
11.845	6.216690856133217
11.846	6.210714021770203
11.847	6.200633193373147
11.847999999999999	6.186177929904908
11.849	6.167077790328304
11.85	6.14306233360626
11.850999999999999	6.0955481339018895
11.852	6.043687612844319
11.853	5.9883202072632375
11.854	5.930285353988064
11.855	5.870422489848197
11.856	5.809571051673355
11.857	5.748570476292942
11.858	5.688260200536354
11.859	5.629479661233316
11.86	5.573068295213223
11.861	5.531561566329768
11.862	5.493394034265668
11.863	5.458696285727669
11.864	5.427598907422545
11.865	5.400232486057231
11.866	5.376727608338492
11.867	5.357214860973123
11.868	5.341824830668017
11.869	5.330688104129961
11.870000000000001	5.323935268065772
11.871	5.328154275331345
11.872	5.336626990960257
11.873000000000001	5.349092646135174
11.874	5.365290472038692
11.875	5.384959699853468
11.876	5.407839560762145
11.877	5.43366928594741
11.878	5.462188106591811
11.879	5.493135253878033
11.879999999999999	5.526249958988715
11.881	5.560885954567145
11.882	5.5971913338830985
11.883	5.63492869166712
11.884	5.673860622649763
11.885	5.713749721561372
11.886	5.7543585831324995
11.887	5.795449802093702
11.888	5.836785973175317
11.889	5.8781296911079
11.89	5.919243550622009
11.891	5.970378638250632
11.892	6.020173390751817
11.893	6.067754736686274
11.894	6.1122496046144565
11.895	6.15278492309708
11.896	6.188487620694829
11.897	6.218484625968204
11.898	6.241902867477896
11.899000000000001	6.257869273784557
11.9	6.265510773448753
11.901	6.234274346592578
11.902000000000001	6.194765654969001
11.903	6.147910411892642
11.904	6.0946343306779145
11.905000000000001	6.035863124639188
11.906	5.972522507091148
11.907	5.9055381913481755
11.908	5.835835890724745
11.909	5.764341318535208
11.91	5.691980188094296
11.911	5.626429322850553
11.911999999999999	5.561454167794316
11.913	5.497571278049995
11.914	5.435297208742349
11.915	5.375148514995788
11.916	5.3176417519347385
11.917	5.263293474683934
11.918	5.212620238367796
11.919	5.1661385981107735
11.92	5.124365109037558
11.921	5.095070179338032
11.922	5.071076883612732
11.923	5.052462149527758
11.924	5.039302904749079
11.925	5.031676076942703
11.926	5.029658593774672
11.927	5.033327382910982
11.928	5.042759372017672
11.929	5.058031488760724
11.93	5.079220660806165
11.931000000000001	5.115793513666721
11.932	5.1578682045648705
11.933	5.204952588569925
11.934000000000001	5.256554520751228
11.935	5.312181856177849
11.936	5.371342449919123
11.937000000000001	5.433544157044414
11.938	5.498294832622752
11.939	5.565102331723492
11.94	5.633474509415887
11.941	5.716906027563122
11.942	5.800070249180133
11.943	5.8816273440760884
11.943999999999999	5.960237482060011
11.945	6.0345608329410485
11.946	6.103257566527957
11.947	6.164987852629895
11.948	6.218411861055969
11.949	6.26218976161501
11.95	6.294981724116142
11.951	6.276848360921447
11.952	6.247388766404899
11.953	6.207602477493488
11.954	6.158489031114132
11.955	6.10104796419402
11.956	6.036278813660084
11.957	5.965181116439204
11.958	5.88875440945865
11.959	5.807998229645309
11.96	5.723912113926045
11.961	5.640426381238068
11.962	5.5554321633462305
11.963000000000001	5.469751374025277
11.964	5.3842059270504095
11.965	5.299617736196375
11.966000000000001	5.216808715237926
11.967	5.136600777950254
11.968	5.059815838108109
11.969	4.987275809486387
11.97	4.9198026058598705
11.971	4.866650595091714
11.972	4.819698179045158
11.972999999999999	4.779256213671587
11.974	4.745635554922328
11.975	4.719147058748883
11.975999999999999	4.700101581102568
11.977	4.688809977934753
11.978	4.685583105196859
11.979	4.690731818840241
11.98	4.704566974816315
11.981	4.744081427166413
11.982	4.791893003564663
11.983	4.8473015297752795
11.984	4.909606831562175
11.985	4.978108734689551
11.986	5.052107064921653
11.987	5.13090164802233
11.988	5.213792309755816
11.989	5.300078875886379
11.99	5.389061172177821
11.991	5.4800390243944035
11.992	5.5723122583004
11.993	5.665180699659594
11.994	5.757944174236256
11.995000000000001	5.84990250779466
11.996	5.940355526098589
11.997	6.028603054912317
11.998000000000001	6.113944920000103
11.999	6.195680947125752
12.	6.27311096205353

==> anc/Fig5-V_chi1.dat <==
9.	0.1698996966613223
9.001	0.17044463770518872
9.002	0.1709930737808908
9.003	0.17154499410149218
9.004	0.17210038788005955
9.005	0.1726592443296595
9.006	0.1732215526633558
9.007	0.17378730209421497
9.008	0.17435648183530278
9.009	0.17492908109968586
9.01	0.1755050891004278
9.011	0.17608449505059534
9.012	0.17666728816325514
9.013	0.17725345765147077
9.014	0.17784299272830895
9.015	0.17843588260683638
9.016	0.17903211650011663
9.017	0.17963168362121637
9.018	0.18023457318320238
9.019	0.18084077439913812
9.02	0.18145027648209036
9.021	0.1820622683537177
9.022	0.1826775880210013
9.023	0.18329627319951755
9.024	0.18391836160484168
9.025	0.18454389095255003
9.026	0.18517289895821562
9.027	0.1858054233374148
9.028	0.18644150180572394
9.029	0.18708117207871608
9.03	0.1877244718719675
9.031	0.18837099347619501
9.032	0.18902124702727724
9.033	0.18967529723623658
9.034	0.19033320881409552
9.035	0.19099504647187296
9.036	0.1916608749205914
9.037	0.19233075887127324
9.038	0.19300476303493747
9.039	0.19368295212260647
9.04	0.1943653908453016
9.041	0.19505408703442315
9.042	0.19574704451574076
9.043	0.19644421023540554
9.044	0.19714553113956862
9.045	0.19785095417437742
9.046	0.1985604262859831
9.047	0.19927389442053683
9.048	0.19999130552418592
9.049	0.20071260654308162
9.05	0.20143774442337503
9.051	0.2021635262848486
9.052	0.2028932291925254
9.053	0.2036269903850636
9.054	0.2043649471011174
9.055	0.20510723657934504
9.056	0.20585399605840335
9.057	0.2066053627769505
9.058	0.20736147397364071
9.059	0.2081224668871322
9.06	0.20888847875608316
9.061	0.2096624150538473
9.062	0.2104414770125833
9.063	0.2112256340991495
9.064	0.2120148557803999
9.065	0.21280911152319287
9.066	0.21360837079438666
9.067	0.21441260306083534
9.068	0.21522177778939722
9.069	0.21603586444693063
9.07	0.21685483250028958
9.071	0.21767684598182968
9.072	0.21850378921318342
9.073	0.21933574108148207
9.074	0.22017278047385241
9.075	0.22101498627742577
9.076	0.2218624373793334
9.077	0.22271521266670202
9.078	0.223573391026663
9.079	0.2244370513463476
9.08	0.22530627251288254
9.081	0.2261807660476236
9.082	0.22706100046807012
9.083	0.2279470769259412
9.084	0.22883909657296067
9.085	0.22973716056085233
9.086	0.23064137004133525
9.087	0.23155182616613323
9.088	0.23246863008696853
9.089	0.233391882955565
9.09	0.23432168592364166
9.091	0.23526131477207546
9.092	0.2362075036216703
9.093	0.2371601612223783
9.094	0.23811919632415646
9.095	0.23908451767696184
9.096	0.2400560340307465
9.097	0.2410336541354674
9.098	0.24201728674108178
9.099	0.2430068405975415
9.1	0.24400222445480363
9.101	0.2449977090266611
9.102	0.24599918279839147
9.103	0.24700689621911337
9.104	0.24802109973794367
9.105	0.24904204380400105
9.106	0.2500699788663987
9.107	0.25110515537425526
9.108	0.25214782377668954
9.109	0.2531982345228146
9.11	0.2542566380617492
9.111	0.2553285628694471
9.112	0.25640866148777214
9.113	0.2574968644854287
9.114	0.2585931024311214
9.115	0.25969730589354895
9.116	0.2608094054414159
9.117	0.2619293316434268
9.118	0.2630570150682804
9.119	0.2641923862846811
9.12	0.2653353758613317
9.121	0.26648210525310867
9.122	0.26763654499792217
9.123	0.2687988565198603
9.124	0.2699692012430113
9.125	0.27114774059145724
9.126	0.2723346359892862
9.127	0.27353004886058646
9.128	0.2747341406294399
9.129	0.2759470727199348
9.13	0.2771690065561594
9.131	0.27840002574841843
9.132	0.2796403742505638
9.133	0.28089021820266813
9.134	0.2821497237448062
9.135	0.2834190570170461
9.136	0.28469838415946286
9.137	0.28598787131213127
9.138	0.2872876846151194
9.139	0.28859799020850213
9.14	0.2899189542323544
9.141	0.29125658485099376
9.142	0.2926048521181698
9.143	0.29396356811188185
9.144	0.295332544910122
9.145	0.2967115945908896
9.146	0.2981005292321839
9.147	0.2994991609119969
9.148	0.30090730170832797
9.149	0.302324763699174
9.15	0.30375135896253436
9.151	0.3051750424230661
9.152	0.3066082019274571
9.153	0.3080513681690603
9.154	0.30950507184122134
9.155	0.3109698436372931
9.156	0.3124462142506287
9.157	0.31393471437457354
9.158	0.3154358747024807
9.159	0.31695022592770333
9.16	0.31847829874358663
9.161	0.3200322123861634
9.162	0.32160020667018746
9.163	0.32318210995308355
9.164	0.32477775059228514
9.165	0.3263869569452227
9.166	0.32800955736932963
9.167	0.32964538022203077
9.168	0.3312942538607595
9.169	0.3329560066429493
9.17	0.33463046692602477
9.171	0.33630928493581985
9.172	0.338000962805707
9.173	0.3397058245374502
9.174	0.34142419413282227
9.175	0.3431563955935962
9.176	0.34490275292153577
9.177	0.34666359011841397
9.178	0.3484392311860038
9.179	0.3502300001260689
9.18	0.35203622094038234
9.181	0.35385789032141807
9.182	0.35569567941717223
9.183	0.3575499320663352
9.184	0.35942099210760714
9.185	0.3613092033796884
9.186	0.3632149097212692
9.187	0.36513845497104974
9.188	0.36708018296773043
9.189	0.3690404375500014
9.19	0.3710195625565629
9.191	0.3730299838731158
9.192	0.37505923104607686
9.193	0.3771069156688738
9.194	0.3791726493349344
9.195	0.3812560436376755
9.196	0.3833567101705251
9.197	0.38547426052690725
9.198	0.38760830630024995
9.199	0.3897584590839698
9.2	0.3919243304714947
9.201	0.3940812790657728
9.202	0.39625463932891136
9.203	0.3984454927325495
9.204	0.40065492074832604
9.205	0.40288400484786835
9.206	0.40513382650281543
9.207	0.40740546718480636
9.208	0.4097000083654682
9.209	0.4120185315164401
9.21	0.4143621181093612
9.211	0.41675588821302895
9.212	0.419175427817235
9.213	0.42162036150893734
9.214	0.4240903138750986
9.215	0.42658490950266803
9.216	0.429103772978608
9.217	0.4316465288898813
9.218	0.4342128018234368
9.219	0.43680221636623723
9.22	0.43941439710524527
9.221	0.44203012890807486
9.222	0.4446690178821954
9.223	0.44733183041574154
9.224	0.45001933289683366
9.225	0.4527322917136064
9.226	0.45547147325419457
9.227	0.4582376439067183
9.228	0.4610315700593123
9.229	0.4638540181001065
9.23	0.4667057544172359
9.231	0.4695882201258957
9.232	0.4725014659945953
9.233	0.4754462175189199
9.234	0.4784232001944389
9.235	0.48143313951673733
9.236	0.4844767609814005
9.237	0.4875547900839975
9.238	0.49066795232011345
9.239	0.493816973185334
9.24	0.49700257817522775
9.241	0.5002530295734623
9.242	0.5035398471912937
9.243	0.506862087628043
9.244	0.5102188074830482
9.245	0.5136090633556419
9.246	0.5170319118451627
9.247	0.520486409550931
9.248	0.523971613072285
9.249	0.5274865790085638
9.25	0.5310303639590871
9.251	0.5345422194930932
9.252	0.5380846317873003
9.253	0.5416602819883068
9.254	0.5452718512427306
9.255	0.5489220206971892
9.256	0.5526134714982811
9.257	0.556348884792624
9.258	0.5601309417268291
9.259	0.5639623234475146
9.26	0.5678457111012781
9.261	0.5718458657682464
9.262	0.5758996262413165
9.263	0.5800059112468728
9.264	0.5841636395113212
9.265	0.5883717297610678
9.266	0.5926291007224962
9.267	0.5969346711220126
9.268	0.6012873596860233
9.269	0.6056860851409115
9.27	0.6101297662130836
9.271	0.614566150736593
9.272	0.6190484295963791
9.273	0.6235786227850512
9.274000000000001	0.6281587502952196
9.275	0.6327908321194698
9.276	0.6374768882504118
9.277	0.6422189386806474
9.278	0.6470190034027871
9.279	0.6518791024094155
9.28	0.6568012556931431
9.281	0.661785830051173
9.282	0.6668365988651581
9.283	0.67195568232137
9.284	0.677145200606081
9.285	0.6824072739055355
9.286	0.6877440224060056
9.287	0.6931575662937639
9.288	0.6986500257550541
9.289	0.7042235209761486
9.29	0.7098801721433103
9.291	0.7157092796092165
9.292	0.7216204997472568
9.293	0.7276106690972557
9.294	0.7336766241990382
9.295	0.739815201592397
9.296	0.7460232378171571
9.297	0.7522975694131436
9.298	0.7586350329201488
9.299	0.7650324648779977
9.3	0.7714867018265161
9.301	0.7778062379661491
9.302	0.7841876668633017
9.303	0.7906392397450325
9.304	0.7971692078383661
9.305	0.8037858223703611
9.306	0.8104973345680648
9.307	0.8173119956585368
9.308	0.8242380568688001
9.309	0.8312837694259142
9.31	0.838457384556939
9.311	0.8459697877507868
9.312	0.8536143151082701
9.313	0.8613869369920933
9.314	0.8692836237649191
9.315	0.8773003457894513
9.316	0.885433073428395
9.317	0.8936777770444115
9.318	0.9020304270002056
9.319	0.9104869936584826
9.32	0.9190434473819028
9.321	0.9275128911519419
9.322	0.9360852455841093
9.323	0.9447675639127009
9.324	0.9535668993719655
9.325	0.9624903051961985
9.326	0.9715448346196961
9.327	0.9807375408767063
9.328	0.9900754772015248
9.329	0.9995656968284486
9.33	1.0092152529917242
9.331	1.0190270718428232
9.332	1.0290125838250999
9.333	1.0391790922990314
9.334	1.0495339006251465
9.335	1.0600843121639763
9.336	1.0708376302759948
9.337	1.0818011583217326
9.338	1.0929821996617015
9.339	1.104388057656434
9.34	1.116026035666401
9.341	1.1282485777808986
9.342	1.1406969290117719
9.343	1.1533574750995632
9.344	1.1662166017848812
9.345	1.179260694808336
9.346	1.192476139910468
9.347	1.2058493228318867
9.348	1.2193666293132033
9.349	1.233014445094956
9.35	1.2467791559177561
9.351	1.2598573362920655
9.352	1.273073050535854
9.353	1.2864605517370131
9.354	1.300054092983411
9.355	1.3138879273629411
9.356	1.3279963079634225
9.357	1.3424134878727478
9.358	1.357173720178812
9.359	1.3723112579694312
9.36	1.3878603543324997
9.361	1.4047681669536125
9.362	1.422100716771506
9.363	1.4398369293227027
9.364	1.457955730143728
9.365	1.4764360447710103
9.366	1.4952567987410745
9.367	1.5143969175904477
9.368	1.5338353268555547
9.369	1.5535509520729218
9.37	1.5735227187790424
9.371	1.592826492384148
9.372	1.6123989894677035
9.373	1.6322738664829815
9.374	1.6524847798832554
9.375	1.673065386121692
9.376	1.6940493416515647
9.377	1.71547030292615
9.378	1.73736192639861
9.379	1.7597578685222197
9.38	1.782691785750259
9.381	1.8060850807318936
9.382	1.8300904669852402
9.383	1.854748404224385
9.384	1.8800993521634588
9.385	1.9061837705164584
9.386	1.9330421189975138
9.387	1.9607148573207605
9.388	1.9892424452001864
9.389	2.0186653423499257
9.39	2.0490240084841194
9.391	2.0827078077706083
9.392	2.1172659376239795
9.393	2.1525964999126943
9.394	2.1885975965050246
9.395	2.2251673292694294
9.396	2.262203800074373
9.397	2.2996051107881197
9.398	2.3372693632791335
9.399000000000001	2.3750946594158786
9.4	2.412979101066618
9.401	2.4450852823390155
9.402	2.4773944193932262
9.403	2.510152220628664
9.404	2.5436043944445665
9.405	2.577996649240347
9.406	2.613574693415424
9.407	2.6505842353690263
9.408	2.6892709835005704
9.409	2.729880646209485
9.41	2.7726589318949815
9.411	2.8261500974922313
9.412	2.881798360529444
9.413	2.9393464870702757
9.414	2.998537243178679
9.415	3.05911339491851
9.416	3.120817708353733
9.417	3.1833929495479856
9.418	3.24658188456523
9.419	3.310127279469435
9.42	3.373771900324231
9.421	3.4263771346048237
9.422	3.479226604454151
9.423	3.532722553426109
9.424	3.587267225074873
9.425	3.643262862954627
9.426	3.701111710619255
9.427	3.7612160116229374
9.428	3.8239780095198714
9.429	3.8897999478639163
9.43	3.9590840702092644
9.431	4.03193798394914
9.432	4.109076425535646
9.433	4.190919495259613
9.434	4.277887293412279
9.435	4.370399920284918
9.436	4.468877476168306
9.437	4.573740061353706
9.438	4.685407776132427
9.439	4.804300720795178
9.44	4.930838995633254
9.441	5.104602499651379
9.442	5.284478213292595
9.443	5.4685129157141725
9.444	5.654753386073409
9.445	5.841246403526608
9.446	6.026038747231065
9.447	6.207177196343748
9.448	6.38270853002193
9.449	6.550679527421951
9.45	6.709136967701096
9.451	6.747415775849322
9.452	6.778863182412771
9.453	6.808114563770728
9.454	6.839805296302456
9.455	6.878570756387056
9.456	6.9290463204037875
9.457	6.99586736473199
9.458	7.08366926575064
9.459	7.197087399839044
9.46	7.3407571433766945
9.461	7.557948954442402
9.462	7.8123216076124535
9.463	8.10616895916302
9.464	8.441784865370908
9.465	8.8214631825111
9.466	9.247497766860324
9.467	9.722182474695641
9.468	10.24781116229154
9.469	10.82667768592499
9.47	11.46107590187334
9.471	12.242252039331204
9.472	13.07815652875086
9.473	13.96569217350582
9.474	14.901761776964818
9.475	15.883268142501281
9.476	16.907114073488955
9.477	17.97020237329609
9.478	19.069435845296358
9.479	20.20171729286166
9.48	21.363949519365967
9.481	22.555517929490446
9.482	23.770692264609963
9.483	25.006224867412968
9.484	26.25886808058129
9.485	27.525374246803345
9.486	28.802495708767644
9.487	30.086984809155872
9.488	31.375593890656525
9.489	32.665075295958125
9.49	33.95218136774231
9.491	35.04177449671619
9.492	36.13412667160882
9.493	37.23761992916205
9.494	38.36063630612351
9.495	39.511557839238904
9.496	40.69876656525608
9.497	41.93064452091653
9.498	43.21557374296803
9.499	44.56193626815873
9.5	45.97811413322957
9.501	47.934024665166035
9.502	49.948542774708045
9.503	52.002078662822186
9.504	54.075042530485746
9.505	56.14784457867617
9.506	58.200895008359815
9.507	60.21460402051414
9.508	62.1693818161129
9.509	64.04563859613313
9.51	65.82378456154187
9.511	67.31906516370236
9.512	68.68706533802968
9.513	69.91820527031784
9.514	71.00290514636819
9.515	71.9315851519811
9.516	72.69466547295207
9.517	73.28256629508175
9.518	73.68570780416954
9.519	73.89451018601281
9.52	73.8993936264113
9.521	73.31591050163385
9.522	72.53206806819371
9.523	71.5610057730724
9.524000000000001	70.41586306325013
9.525	69.10977938571335
9.526	67.65589418744257
9.527	66.06734691542017
9.528	64.35727701662537
9.529	62.538823938046676
9.53	60.6251271266635
9.531	58.618772712109646
9.532	56.54409305371019
9.533	54.414867193434645
9.534	52.244874173252086
9.535	50.04789303514325
9.536	47.83770282107727
9.537	45.628082573023235
9.538	43.43281133296198
9.539	41.26566814286257
9.54	39.14043204469798
9.541	37.23829167739489
9.542	35.39547044979683
9.543	33.61560136769415
9.544	31.902317436877638
9.545	30.259251663147186
9.546	28.69003705229346
9.547	27.19830661010766
9.548	25.787693342388884
9.549	24.461830254928184
9.55	23.224350353517227
9.551	22.26655991142043
9.552	21.393044529540873
9.553	20.596063076248804
9.554	19.86787441991864
9.555	19.200737428920498
9.556000000000001	18.58691097162494
9.557	18.018653916405718
9.558	17.48822513163331
9.559	16.98788348567931
9.56	16.50988784691448
9.561	15.907818686825387
9.562	15.321018021995945
9.563	14.750149472123214
9.564	14.19587665690728
9.565	13.658863196045175
9.566	13.13977270923405
9.567	12.63926881617381
9.568	12.158015136561575
9.569	11.696675290094602
9.57	11.255912896472589
9.571	10.861262301640862
9.572	10.487009082307068
9.573	10.132309541426341
9.574	9.796319981955696
9.575	9.478196706850234
9.576	9.177096019065184
9.577	8.892174221557367
9.578	8.622587617281983
9.579	8.367492509194342
9.58	8.126045200251102
9.581	7.898118339224975
9.582	7.682108468355883
9.583	7.477128475702317
9.584	7.2822912493216085
9.585	7.09670967727116
9.586	6.919496647609354
9.587	6.749765048393578
9.588	6.5866277676815566
9.589	6.429197693530739
9.59	6.276587713999409
9.591	6.109461850859022
9.592	5.946499971561241
9.593	5.787933077272611
9.594	5.633992169158805
9.595	5.484908248385527
9.596	5.3409123161192715
9.597	5.202235373525735
9.598	5.06910842177065
9.599	4.941762462020457
9.6	4.820428495440878
9.600999999999999	4.717168088178492
9.602	4.619664672480265
9.603	4.527432245574287
9.604	4.439984804688129
9.605	4.356836347049393
9.606	4.27750086988612
9.607	4.201492370425907
9.608	4.128324845896372
9.609	4.057512293525521
9.61	3.9885687105409686
9.611	3.912157223353005
9.612	3.837179116420142
9.613	3.7636848033831587
9.614	3.691724697882847
9.615	3.62134921356038
9.616	3.5526087640565454
9.617	3.485553763012143
9.618	3.420234624068329
9.619	3.3567017608658993
9.62	3.295005587045772
9.621	3.237043900756933
9.622	3.18090776843487
9.623	3.126535641022932
9.624	3.0738659694644794
9.625	3.0228372047031518
9.626	2.9733877976823067
9.627	2.9254561993453128
9.628	2.8789808606357936
9.629	2.8339002324971143
9.63	2.790152765872652
9.631	2.7477333957502643
9.632	2.7065206657536662
9.633	2.6664496035509004
9.634	2.6274552368099426
9.635	2.589472593198975
9.636	2.5524367003859703
9.637	2.5162825860389093
9.638	2.480945277825963
9.639	2.4463598034151106
9.64	2.412461190474336
9.641	2.3776276125079745
9.642	2.343445306145645
9.643	2.3099436538531397
9.644	2.2771520380964287
9.645	2.2450998413413035
9.646	2.2138164460535603
9.647	2.1833312346991613
9.648	2.1536735897439017
9.649000000000001	2.124872893653582
9.65	2.096958528894156
9.651	2.071431892497546
9.652	2.046761139359473
9.653	2.0228864389417383
9.654	1.9997479607062716
9.655	1.9772858741148729
9.656	1.955440348629348
9.657	1.934151553711618
9.658	1.9133596588234878
9.659	1.8930048334267653
9.66	1.8730272469833664
9.661	1.8522430913581838
9.662	1.8317846334642982
9.663	1.8116601626179847
9.664	1.7918779681354093
9.665	1.7724463393327738
9.666	1.7533735655262472
9.667	1.7346679360320993
9.668	1.7163377401664985
9.669	1.6983912672456152
9.67	1.6808368065857153
9.671	1.6639789644478111
9.672	1.6475117546005162
9.673	1.6314255077573738
9.674	1.6157105546318387
9.675	1.6003572259373686
9.676	1.5853558523875024
9.677	1.5706967646956975
9.678	1.5563702935754133
9.679	1.5423667697401848
9.68	1.5286765239034714
9.681000000000001	1.5153221054865096
9.682	1.5022596738460996
9.683	1.489477607046746
9.684	1.4769642831529772
9.685	1.4647080802293002
9.686	1.452697376340287
9.687	1.4409205495504442
9.688	1.4293659779242798
9.689	1.4180220395263632
9.69	1.4068771124212025
9.691	1.395615176657019
9.692	1.3845474566792921
9.693	1.3736807789171532
9.694	1.3630219697997354
9.695	1.3525778557562287
9.696	1.3423552632157658
9.697	1.3323610186074986
9.698	1.322601948360562
9.699	1.3130848789041423
9.7	1.3038166366673742
9.701	1.295133108080588
9.702	1.2866921165413971
9.703	1.2784805454485628
9.704	1.2704852782008478
9.705	1.2626931981970566
9.706	1.2550911888359517
9.707	1.2476661335162966
9.708	1.2404049156368944
9.709	1.233294418596508
9.71	1.2263215257939017
9.711	1.2192214960530248
9.712	1.2122480873217267
9.713	1.205403432973018
9.714	1.1986896663798967
9.715	1.1921089209153966
9.716	1.1856633299525157
9.717	1.179355026864253
9.718	1.173186145023641
9.719	1.1671588178036785
9.72	1.161275178577365
9.721	1.1556092452789344
9.722	1.1500869100801103
9.723	1.1447059497138208
9.724	1.1394641409130217
9.725	1.1343592604106405
9.725999999999999	1.1293890849396147
9.727	1.1245513912328724
9.728	1.1198439560233684
9.729	1.1152645560440309
9.73	1.1108109680277893
9.731	1.1064859335419766
9.732	1.1022819635860883
9.733	1.0981965339940014
9.734	1.0942271205996141
9.735	1.0903711992368028
9.736	1.086626245739445
9.737	1.0829897359414375
9.738	1.0794591456766576
9.739	1.076031950778983
9.74	1.0727056270823097
9.741	1.0694112396882849
9.742	1.0662167000558798
9.743	1.0631235089118516
9.744	1.0601331669829415
9.745	1.0572471749958952
9.746	1.0544670336774542
9.747	1.0517942437543748
9.748	1.049230305953398
9.749	1.046776721001266
9.75	1.0444349896247338
9.751	1.0422698142237916
9.752	1.0402156634474944
9.753	1.0382702076181562
9.754	1.0364311170580804
9.755	1.034696062089571
9.756	1.0330627130349412
9.757	1.0315287402164945
9.758	1.0300918139565378
9.759	1.028749604577376
9.76	1.027499782401321
9.761	1.0262985055346754
9.762	1.0251874724076246
9.763	1.0241668692343588
9.764	1.0232368822290614
9.765	1.0223976976059168
9.766	1.0216495015791143
9.767	1.0209924803628376
9.768	1.0204268201712718
9.769	1.0199527072186048
9.77	1.0195703277190213
9.771	1.0192692282579314
9.772	1.0190608795042837
9.773	1.01894611249825
9.774000000000001	1.018925758280002
9.775	1.0190006478897125
9.776	1.0191716123675532
9.777	1.0194394827536966
9.778	1.0198050900883155
9.779	1.0202692654115808
9.78	1.0208328397636655
9.781	1.021495326478818
9.782	1.022258954164098
9.783	1.0231246337206445
9.784	1.0240932760495962
9.785	1.025165792052087
9.786	1.026343092629256
9.787	1.027626088682243
9.788	1.0290156911121806
9.789	1.0305128108202084
9.79	1.0321183587074638
9.791	1.0338878383467462
9.792	1.0357642593207608
9.793	1.0377452238838805
9.794	1.0398283342904793
9.795	1.04201119279492
9.796	1.0442914016515765
9.797	1.0466665631148229
9.798	1.0491342794390213
9.799	1.051692152878546
9.8	1.0543377856877714
9.801	1.056917019960193
9.802	1.059588415696558
9.803	1.062358772736749
9.804	1.0652348909206328
9.805	1.0682235700880918
9.806000000000001	1.0713316100790085
9.807	1.0745658107332492
9.808	1.0779329718906965
9.809	1.0814398933912275
9.81	1.085093375074726
9.811	1.0890813324533148
9.812	1.0932184729872094
9.813	1.0975006198088846
9.814	1.101923596050793
9.815	1.1064832248454097
9.816	1.1111753293252105
9.817	1.1159957326226464
9.818	1.120940257870193
9.819	1.1260047282003274
9.82	1.1311849667454985
9.821	1.1362849349617963
9.822	1.1415039456384621
9.823	1.1468494498883604
9.824	1.1523288988243263
9.825	1.1579497435592243
9.826	1.1637194352059195
9.827	1.1696454248772457
9.828	1.1757351636860676
9.829	1.1819961027452512
9.83	1.188435693167629
9.831	1.1950600090257648
9.832	1.2018779619298154
9.833	1.208897086449599
9.834	1.21612491715497
9.835	1.2235689886157843
9.836	1.2312368354018586
9.837	1.239135992083048
9.838	1.2472739932291954
9.839	1.2556583734101585
9.84	1.2642966671957498
9.841	1.2735949605331982
9.842	1.2831380819860603
9.843	1.2929094114952135
9.844	1.3028923290015855
9.845	1.3130702144461055
9.846	1.3234264477696482
9.847	1.333944408913143
9.848	1.3446074778175197
9.849	1.3553990344236513
9.85	1.3663024586724677
9.850999999999999	1.3763422252197746
9.852	1.3865187347634313
9.853	1.396873482716137
9.854	1.4074479644906455
9.855	1.4182836754997115
9.856	1.4294221111560323
9.857	1.4409047668723625
9.858	1.452773138061459
9.859	1.465068720136015
9.86	1.4778330085087874
9.861	1.4923070759077697
9.862	1.507260138774945
9.863	1.5226609908676059
9.864	1.5384784259430477
9.865	1.5546812377584815
9.866	1.5712382200712016
9.867	1.5881181666385054
9.868	1.6052898712176
9.869	1.6227221275657822
9.87	1.6403837294403185
9.871	1.6569066503578407
9.872	1.6736775237247474
9.873	1.6907461627068596
9.874	1.7081623804700008
9.875	1.7259759901799012
9.876	1.7442368050023835
9.877	1.7629946381032735
9.878	1.7822993026482967
9.879	1.8022006118032783
9.88	1.822748378734047
9.881	1.84396139874834
9.882	1.865922382740148
9.883	1.8886830237454444
9.884	1.912295014800244
9.885	1.9368100489404363
9.886	1.9622798192020352
9.887	1.9887560186210613
9.888	2.0162903402333936
9.889	2.0449344770750506
9.89	2.07474012218206
9.891	2.1093948029367873
9.892	2.1450940244320007
9.893	2.1816691261069816
9.894	2.218951447400815
9.895	2.2567723277527816
9.896	2.2949631066021636
9.897	2.3333551233880416
9.898	2.3717797175496984
9.899000000000001	2.4100682285264172
9.9	2.448051995757277
9.901	2.476104322365506
9.902	2.5040877984285603
9.903	2.5324069777078906
9.904	2.561466413964797
9.905	2.5916706609607294
9.906	2.6234242724571457
9.907	2.6571318022153343
9.908	2.69319780399675
9.909	2.7320268315628646
9.91	2.774023438674941
9.911	2.835051238959407
9.912	2.89911881359373
9.913	2.965693803619994
9.914	3.0342438500806224
9.915	3.104236594017928
9.916	3.17513967647435
9.917	3.2464207384919477
9.918	3.3175474211131593
9.919	3.387987365380422
9.92	3.4572082123357957
9.921	3.502404929677583
9.922	3.546667690782864
9.923	3.5908139956843472
9.924	3.6356613444149763
9.925	3.682027237007701
9.926	3.730729173495223
9.927	3.782584653910486
9.928	3.83841117828646
9.929	3.8990262466558114
9.93	3.965247359051501
9.931000000000001	4.037362229769316
9.932	4.116750252805577
9.933	4.204261036419767
9.934	4.300744188871247
9.935	4.407049318419581
9.936	4.524026033323754
9.937	4.652523941843306
9.938	4.793392652237864
9.939	4.947481772766289
9.94	5.115640911688184
9.941	5.330810376903139
9.942	5.559804186142657
9.943	5.801527056779209
9.944	6.054883706185356
9.945	6.318778851732299
9.946	6.592117210792578
9.947	6.873803500738298
9.948	7.162742438942078
9.949	7.4578387427749915
9.95	7.757997129609649
9.951	7.999560110480969
9.952	8.247786257966757
9.953	8.505371938308478
9.954	8.775013517747668
9.955	9.059407362524418
9.956	9.361249838880237
9.957	9.68323731305676
9.958	10.028066151293892
9.959	10.398432719833227
9.96	10.797033384916547
9.961	11.15841238786211
9.962	11.557548651646426
9.963	12.001268974323953
9.964	12.49640015395007
9.965	13.049768988577487
9.966	13.668202276261487
9.967	14.358526815057822
9.968	15.127569403018503
9.969	15.982156838199147
9.97	16.929115918655974
9.971	18.25144295765542
9.972	19.663057691661535
9.973	21.154049372354816
9.974	22.714507251407742
9.975	24.334520580500676
9.975999999999999	26.004178611311403
9.977	27.713570595520782
9.978	29.452785784800504
9.979	31.21191343083136
9.98	32.981042785294285
9.981	34.756868543974875
9.982	36.52247418449363
9.983	38.267548628585104
9.984	39.98178079797456
9.985	41.65485961439659
9.986	43.276473999585505
9.987	44.836312875267005
9.988	46.32406516317549
9.989	47.72941978504486
9.99	49.04206566260158
9.991	50.25816804563906
9.992	51.360547023100395
9.993	52.338499011982265
9.994	53.18132042928733
9.995	53.878307692016215
9.996	54.418757217170324
9.997	54.79196542174834
9.998	54.987228722751965
9.999	54.99384353718164
10.	54.80110628203794
10.001	53.82802500298098
10.002	52.668747419946186
10.003	51.347132881534705
10.004	49.8870407363416
10.005	48.31233033296096
10.006	46.64686101999539
10.007	44.914492146039166
10.008	43.13908305968926
10.009	41.34449310953946
10.01	39.55458164419314
10.011	38.172693162706224
10.012	36.82020276318321
10.013	35.49797069419789
10.014	34.20685720431683
10.015	32.947722542106824
10.016	31.721426956141322
10.017	30.528830694987064
10.018	29.370794007211007
10.019	28.248177141386265
10.02	27.161840346079735
10.021	26.144184454887856
10.022	25.162617580746183
10.023	24.216088421614046
10.024000000000001	23.30354567545101
10.025	22.423938040221483
10.026	21.576214213884974
10.027	20.759322894402647
10.028	19.972212779734296
10.029	19.213832567843873
10.03	18.48313095669112
10.031	17.779765713968526
10.032	17.101933493984014
10.033	16.44854002077429
10.034	15.818491018376227
10.035	15.210692210830045
10.036	14.624049322172581
10.036999999999999	14.057468076441815
10.038	13.509854197674764
10.039	12.980113409911354
10.04	12.467151437188571
10.041	11.93490141603887
10.042	11.419361208764562
10.043	10.92155609016052
10.044	10.44251133502174
10.045	9.983252218145754
10.046	9.544804014327523
10.047	9.128191998362158
10.048	8.734441445046969
10.049	8.364577629177024
10.05	8.019625825547566
10.051	7.754179810289332
10.052	7.512449781025431
10.053	7.29221443671292
10.054	7.091252476310003
10.055	6.907342598773701
10.056000000000001	6.738263503061153
10.057	6.5817938881303855
10.058	6.435712452938515
10.059	6.297797896442968
10.06	6.165828917600944
10.061	5.998445441653542
10.062	5.83493698816667
10.063	5.675454302989402
10.064	5.5201481319716565
10.065	5.369169220962501
10.066	5.22266831581103
10.067	5.08079616236712
10.068	4.943703506479857
10.068999999999999	4.811541093998595
10.07	4.6844596707724655
10.071	4.5683010687465675
10.072	4.4571800333659235
10.073	4.350902396170897
10.074	4.249273988702412
10.075	4.152100642500824
10.076	4.059188189106519
10.077	3.9703424600603725
10.078	3.8853692869027654
10.079	3.804074501174103
10.08	3.7262639344152215
10.081	3.651870589979085
10.082	3.5805654202109722
10.083	3.5121465492691057
10.084	3.446412101311323
10.085	3.3831602004954817
10.086	3.322188970979775
10.087	3.2632965369220552
10.088000000000001	3.2062810224801908
10.089	3.150940551812352
10.09	3.0970732490764044
10.091	3.040085801682063
10.092	2.984433918217162
10.093	2.9301818705215794
10.094	2.877393930434895
10.095	2.826134369796699
10.096	2.7764674604468538
10.097	2.728457474224946
10.098	2.6821686829705755
10.099	2.6376653585235865
10.1	2.595011772723575
10.100999999999999	2.5575843757685073
10.102	2.521934523057395
10.103	2.4879257483477244
10.104	2.4554215853967896
10.105	2.4242855679618964
10.106	2.3943812298005147
10.107	2.3655721046699485
10.108	2.3377217263275076
10.109	2.310693628530651
10.11	2.2843513450366886
10.111	2.25604327880094
10.112	2.2283005265526725
10.113	2.201139054219012
10.114	2.1745748277270893
10.115	2.1486238130041757
10.116	2.1233019759774003
10.117	2.098625282573897
10.118	2.0746096987209306
10.119	2.0512711903456333
10.120000000000001	2.0286257233751432
10.121	2.007260568898694
10.122	1.9865857631261739
10.123	1.9665826474294887
10.124	1.9472325631805103
10.125	1.9285168517512132
10.126	1.910416854513468
10.127	1.8929139128391501
10.128	1.8759893681002273
10.129	1.8596245616685736
10.13	1.8438008349160673
10.131	1.82851498752172
10.132	1.8137319656832651
10.133	1.7994321739055146
10.134	1.7855960166932558
10.135	1.77220389855135
10.136	1.7592362239845836
10.137	1.7466733974977466
10.138	1.7344958235956955
10.139	1.7226839067832194
10.14	1.71121805156511
10.141	1.6996357179456454
10.142	1.688387100051438
10.143	1.6774794475085275
10.144	1.6669200099430115
10.145	1.6567160369809288
10.146	1.646874778248321
10.147	1.637403483371282
10.148	1.6283094019758524
10.149000000000001	1.6195997836880762
10.15	1.6112818781340426
10.151	1.6037084628188574
10.152000000000001	1.5965203184059245
10.153	1.5897037534377487
10.154	1.5832450764567965
10.155	1.5771305960055464
10.156	1.571346620626468
10.157	1.5658794588620608
10.158	1.5607154192547936
10.159	1.5558408103471373
10.16	1.551241940681588
10.161	1.5466991102023138
10.161999999999999	1.5424171214196902
10.163	1.538394768245784
10.164	1.534630844592682
10.165	1.5311241443724506
10.166	1.5278734614971576
10.167	1.5248775898788876
10.168	1.5221353234297077
10.169	1.5196454560616872
10.17	1.5174067816869083
10.171	1.515328526823822
10.172	1.5135044811050016
10.173	1.5119388667694131
10.174	1.5106359060560124
10.175	1.5095998212037567
10.176	1.5088348344516092
10.177	1.5083451680385265
10.178	1.5081350442034682
10.179	1.5082086851853937
10.18	1.508570313223262
10.181000000000001	1.5092530019048829
10.182	1.510230373553767
10.183	1.5115049018422773
10.184	1.513079060442776
10.185	1.514955323027629
10.186	1.5171361632691918
10.187	1.5196240548398299
10.188	1.5224214714119104
10.189	1.525530886657786
10.19	1.5289547742498233
10.191	1.5329781974854562
10.192	1.537303913768025
10.193	1.541917270125956
10.193999999999999	1.546803613587668
10.195	1.5519482911815892
10.196	1.5573366499361205
10.197	1.5629540368796895
10.198	1.568785799040726
10.199	1.574817283447628
10.2	1.5810338371288248
10.201	1.5865181430055713
10.202	1.5922129191290268
10.203	1.598158219443207
10.204	1.6043940978921276
10.205	1.6109606084197723
10.206	1.617897804970157
10.207	1.6252457414873
10.208	1.633044471915181
10.209	1.6413340501978178
10.21	1.6501545302792313
10.211	1.660807602330445
10.212	1.6719952212667906
10.213000000000001	1.6836809782306557
10.214	1.6958284643643642
10.215	1.708401270810303
10.216	1.7213629887108373
10.217	1.7346772092083578
10.218	1.7483075234451826
10.219	1.7622175225637013
10.22	1.776370797706305
10.221	1.7891741173050093
10.222	1.8022422481040388
10.223	1.8156331341373162
10.224	1.8294047194386938
10.225	1.843614948042094
10.225999999999999	1.858321763981416
10.227	1.8735831112905867
10.228	1.8894569340034513
10.229	1.9060011761539355
10.23	1.92327378177597
10.231	1.9413014516450062
10.232	1.9601752665841712
10.233	1.9799550641582113
10.234	2.0007006819317668
10.235	2.0224719574695826
10.236	2.0453287283364108
10.237	2.069330832096881
10.238	2.094538106315743
10.239	2.1210103885577554
10.24	2.148807516387535
10.241	2.182665144418342
10.242	2.217683910315021
10.243	2.2536402687907353
10.244	2.290310674558832
10.245000000000001	2.3274715823326635
10.246	2.3648994468253837
10.247	2.402370722750345
10.248	2.4396618648208332
10.249	2.4765493277502
10.25	2.512809566251601
10.251	2.535760192029398
10.252	2.5583915842003906
10.253	2.5812352788722697
10.254	2.6048228121528445
10.255	2.6296857201499315
10.256	2.656355538971212
10.257	2.6853638047244996
10.258	2.717242053517563
10.259	2.7525218214582385
10.26	2.7917346446541718
10.261	2.856144168585092
10.262	2.924293328509909
10.263	2.995457169059066
10.264	3.068910734863367
10.265	3.1439290705536322
10.266	3.2197872207602813
10.267	3.2957602301141318
10.268	3.3711231432460025
10.269	3.445151004786312
10.27	3.51711885936588
10.271	3.5560445379765584
10.272	3.5932940694113666
10.273	3.6299762688246306
10.274000000000001	3.6671999513706712
10.275	3.7060739322036125
10.276	3.747707026477774
10.277000000000001	3.793208049347494
10.278	3.8436858159668676
10.279	3.9002491414902254
10.28	3.9640068410718214
10.281	4.035197910693919
10.282	4.115853700996109
10.283	4.2071357434462255
10.284	4.31020556951218
10.285	4.426224710661325
10.286	4.556354698361547
10.286999999999999	4.701757064080564
10.288	4.8635933392863935
10.289	5.04302505544618
10.29	5.241213744027911
10.291	5.437565265344237
10.292	5.656315347542184
10.293	5.899944047614367
10.294	6.170931422553584
10.295	6.471757529351159
10.296	6.804902424999835
10.297	7.172846166492585
10.298	7.578068810820391
10.299	8.023050414976163
10.3	8.510271035953092
10.301	9.175274114868277
10.302	9.879411877065476
10.303	10.617099932015499
10.304	11.382753889185198
10.305	12.170789358045326
10.306000000000001	12.975621948066802
10.307	13.791667268716234
10.308	14.613340929464513
10.309	15.435058539781119
10.31	16.251235709136964
10.311	16.9313883992655
10.312	17.60240154299096
10.313	18.266260425404177
10.314	18.92495033159244
10.315	19.5804565466466
10.316	20.234764355657475
10.317	20.8898590437124
10.318	21.547725895902193
10.318999999999999	22.210350197316508
10.32	22.8797172330462
10.321	23.640738912115577
10.322	24.40744803968227
10.323	25.176804044841127
10.324	25.945766356682896
10.325	26.71129440430241
10.326	27.470347616794495
10.327	28.219885423249927
10.328	28.95686725276354
10.329	29.67825253443008
10.33	30.381000697340454
10.331	31.06374252304963
10.332	31.721664794103543
10.333	32.35162564550483
10.334	32.95048321225968
10.335	33.51509562937403
10.336	34.04232103185086
10.337	34.52901755469619
10.338000000000001	34.97204333291574
10.339	35.36825650151292
10.34	35.71451519549353
10.341	36.06209824240138
10.342	36.35014486091286
10.343	36.572214962241695
10.344	36.7218684576032
10.345	36.79266525821219
10.346	36.77816527528314
10.347	36.67192842003103
10.348	36.46751460367014
10.349	36.15848373741595
10.35	35.738395732482935
10.350999999999999	34.85570769390821
10.352	33.86999766066884
10.353	32.7957408655696
10.354	31.64741254141009
10.355	30.43948792098938
10.356	29.18644223711303
10.357	27.902750722580205
10.358	26.602888610189844
10.359	25.301331132747844
10.36	24.012553523053164
10.361	22.97027721831521
10.362	21.956443598176868
10.363	20.972240246685416
10.364	20.018854747888348
10.365	19.0974746858382
10.366	18.20928764458241
10.367	17.35548120816864
10.368	16.53724296064908
10.369	15.755760486071338
10.370000000000001	15.012221368483281
10.371	14.353093731163987
10.372	13.731540343829291
10.373	13.146004515423666
10.374	12.594929554890635
10.375	12.076758771176628
10.376	11.589935473225111
10.377	11.132902969979765
10.378	10.704104570386692
10.379	10.301983583389521
10.38	9.92498331793208
10.381	9.57283131755813
10.382	9.242608824213624
10.383	8.932681314443162
10.384	8.641414264790837
10.385	8.367173151802282
10.386	8.10832345202156
10.387	7.863230641992843
10.388	7.630260198261598
10.389	7.407777597371974
10.39	7.1941483158681985
10.391	6.954550922872878
10.392	6.722549130075556
10.393	6.4985197417430305
10.394	6.282839562143282
10.395	6.075885395543093
10.396	5.878034046209305
10.397	5.689662318409807
10.398	5.511147016411427
10.399000000000001	5.342864944481059
10.4	5.18519290688649
10.401	5.0579458222721145
10.402000000000001	4.940884312989371
10.403	4.83320711576783
10.404	4.73411296733643
10.405	4.642800604424328
10.406	4.558468763760534
10.407	4.480316182074504
10.408	4.407541596095237
10.409	4.339343742551772
10.41	4.274921358173504
10.411	4.199235294671854
10.411999999999999	4.126585075915867
10.413	4.057032340756858
10.414	3.9906387280465068
10.415	3.927465876636122
10.416	3.8675754253770354
10.417	3.8110290131208937
10.418	3.7578882787190215
10.419	3.7082148610227685
10.42	3.6620703988837455
10.421	3.6215238104897396
10.422	3.584507802062561
10.423	3.5509623591606574
10.424	3.520827467342277
10.425	3.4940431121656914
10.426	3.4705492791893127
10.427	3.450285953971407
10.428	3.433193122070263
10.429	3.419210769044258
10.43	3.408278880451676
10.431000000000001	3.400328095303514
10.432	3.3953083121628373
10.433	3.3931600830453585
10.434	3.393823959966807
10.435	3.3972404949429205
10.436	3.403350239989416
10.437	3.4120937471220265
10.438	3.4234115683565034
10.439	3.437244255708536
10.44	3.453532361193871
10.441	3.4657932249769985
10.442	3.4807798964916112
10.443	3.4988222133202007
10.443999999999999	3.520250013045239
10.445	3.545393133249246
10.446	3.574581411514606
10.447	3.6081446854238317
10.448	3.6464127925594676
10.449	3.689715570503851
10.45	3.7383828568395163
10.451	3.8106316056427185
10.452	3.887820470335743
10.453	3.969195220834905
10.454	4.05400162705655
10.455	4.141485458916566
10.456	4.230892486331295
10.457	4.3214684792170885
10.458	4.412459207489816
10.459	4.503110441065828
10.46	4.592667949861475
10.461	4.669436959427366
10.462	4.74426684733998
10.463000000000001	4.817066446810501
10.464	4.887744591049724
10.465	4.956210113268838
10.466	5.0223718466788965
10.467	5.086138624491066
10.468	5.147419279916176
10.469	5.206122646165397
10.47	5.262157556449882
10.471	5.311986793820182
10.472	5.359174093172627
10.473	5.4038371392432145
10.474	5.446093616767709
10.475	5.486061210482114
10.475999999999999	5.523857605122351
10.477	5.559600485424405
10.478	5.5934075361240705
10.479	5.625396441957335
10.48	5.655684887660173
10.481	5.684141596069359
10.482	5.7111483024198515
10.483	5.736837780047561
10.484	5.761342802288259
10.485	5.784796142477856
10.486	5.807330573952257
10.487	5.829078870047243
10.488	5.850173804098722
10.489	5.8707481494425915
10.49	5.890934679414644
10.491	5.91339517650746
10.492	5.93558013161804
10.493	5.957469044799946
10.494	5.979041416106858
10.495000000000001	6.000276745592457
10.496	6.021154533310305
10.497	6.041654279314084
10.498	6.061755483657434
10.499	6.081437646394031
10.5	6.100680267577446
10.501	6.118305143588617
10.502	6.135519642012907
10.503	6.152373426762852
10.504	6.168916161751074
10.505	6.185197510890199
10.506	6.201267138092764
10.507	6.217174707271393
10.508	6.232969882338681
10.509	6.2487023272072495
10.51	6.264421705789639
10.511	6.28086060355899
10.512	6.297344373681923
10.513	6.3138812908854876
10.514	6.330479629896822
10.515	6.347147665443066
10.516	6.363893672251267
10.517	6.380725925048565
10.518	6.397652698562099
10.519	6.414682267518917
10.52	6.4318229066461585
10.521	6.449348324467682
10.522	6.466985275017044
10.523	6.484725946124614
10.524000000000001	6.502562525620764
10.525	6.520487201335767
10.526	6.538492161099993
10.527000000000001	6.556569592743812
10.528	6.574711684097498
10.529	6.592910622991422
10.53	6.611158597255922
10.531	6.629328998337417
10.532	6.647540010230978
10.533	6.665791020547821
10.534	6.68408141689916
10.535	6.702410586896114
10.536	6.720777918149901
10.536999999999999	6.739182798271703
10.538	6.7576246148727375
10.539	6.776102755564121
10.54	6.794616607957072
10.541	6.813150061535288
10.542	6.831718941317861
10.543	6.850323574196462
10.544	6.868964287062764
10.545	6.8876414068083385
10.546	6.906355260324859
10.547	6.925106174503997
10.548	6.943894476237325
10.549	6.962720492416517
10.55	6.9815845499332445
10.551	7.000631272975044
10.552	7.019707945846959
10.553	7.038806150149999
10.554	7.05791746748507
10.555	7.07703347945318
10.556000000000001	7.096145767655338
10.557	7.115245913692452
10.558	7.134325499165529
10.559	7.1533761056755445
10.56	7.172389314823506
10.561	7.191231716376792
10.562	7.210027459032578
10.563	7.228775699654511
10.564	7.247475595106135
10.565	7.266126302251098
10.566	7.284726977953044
10.567	7.303276779075522
10.568	7.321774862482175
10.568999999999999	7.340220385036617
10.57	7.358612503602495
10.571	7.376914592930165
10.572	7.395163760609383
10.573	7.413361332116714
10.574	7.431508632928627
10.575	7.449606988521688
10.576	7.467657724372462
10.577	7.485662165957417
10.578	7.5036216387531205
10.579	7.5215374682361364
10.58	7.539410979882934
10.581	7.557522183810912
10.582	7.57557683087757
10.583	7.593559356581145
10.584	7.611454196419971
10.585	7.62924578589238
10.586	7.646918560496609
10.587	7.664456955730991
10.588000000000001	7.681845407093858
10.589	7.69906835008345
10.59	7.7161102201980984
10.591	7.732877098977853
10.592	7.749436524604038
10.593	7.765777681299637
10.594	7.781889753287724
10.595	7.797761924791371
10.596	7.813383380033564
10.597	7.828743303237375
10.598	7.843830878625875
10.599	7.858635290422053
10.6	7.87314572284898
10.600999999999999	7.887011100627811
10.602	7.900581489271495
10.603	7.91386669479102
10.604	7.926876523197447
10.605	7.939620780501836
10.606	7.9521092727151785
10.607	7.9643518058485325
10.608	7.976358185912957
10.609	7.988138218919446
10.61	7.999701710879058
10.611	8.010766515487445
10.612	8.021652085150729
10.613	8.032385919959689
10.614	8.0429955200051
10.615	8.053508385377684
10.616	8.06395201616822
10.617	8.07435391246748
10.618	8.084741574366188
10.619	8.09514250195512
10.620000000000001	8.105584195325052
10.621	8.11697435770335
10.622	8.1284069403995
10.623	8.139856097859617
10.624	8.151295984529835
10.625	8.162700754856225
10.626	8.17404456328492
10.627	8.185301564262053
10.628	8.196445912233697
10.629	8.207451761645988
10.63	8.218293266945055
10.631	8.22887241326832
10.632	8.239239898268064
10.633	8.249374250287893
10.634	8.259253997671433
10.635	8.268857668762255
10.636	8.278163791903985
10.637	8.287150895440245
10.638	8.295797507714612
10.639	8.304082157070708
10.64	8.311983371852154
10.641	8.319712175423874
10.642	8.32700051050079
10.643	8.333812814819167
10.644	8.340113526115237
10.645	8.345867082125263
10.646	8.351037920585506
10.647	8.355590479232204
10.648	8.359489195801618
10.649000000000001	8.362698508030006
10.65	8.36518285365361
10.651	8.36526217143305
10.652000000000001	8.364645064684801
10.653	8.363395637749704
10.654	8.361577994968593
10.655	8.359256240682308
10.656	8.356494479231682
10.657	8.353356814957557
10.658	8.349907352200772
10.659	8.346210195302154
10.66	8.342329448602554
10.661	8.339466880820584
10.662	8.336479982563066
10.663	8.333363908814619
10.664	8.330113814559846
10.665	8.326724854783357
10.666	8.323192184469752
10.667	8.31951095860365
10.668	8.315676332169659
10.669	8.311683460152375
10.67	8.307527497536421
10.671	8.302593453480846
10.672	8.297523607330682
10.673	8.29235009260544
10.674	8.287105042824605
10.675	8.281820591507651
10.676	8.276528872174094
10.677	8.27126201834341
10.678	8.266052163535084
10.679	8.260931441268623
10.68	8.255931985063507
10.681000000000001	8.252015248147917
10.682	8.248227721926074
10.683	8.244545217510874
10.684	8.240943546015219
10.685	8.237398518552006
10.686	8.23388594623415
10.687	8.230381640174548
10.688	8.226861411486096
10.689	8.22330107128171
10.69	8.219676430674289
10.691	8.215290943521838
10.692	8.210833527116701
10.693	8.206320741496315
10.693999999999999	8.201769146698116
10.695	8.19719530275954
10.696	8.192615769718046
10.697	8.188047107611066
10.698	8.183505876476032
10.699	8.179008636350403
10.7	8.174571947271613
10.701	8.171088952977655
10.702	8.167646503520544
10.703	8.164208032652828
10.704	8.160736974127063
10.705	8.15719676169582
10.706	8.153550829111651
10.707	8.149762610127109
10.708	8.145795538494763
10.709	8.141613047967171
10.71	8.137178572296879
10.711	8.13143418454552
10.712	8.125426579804527
10.713000000000001	8.119181092474381
10.714	8.112723056955598
10.715	8.106077807648665
10.716	8.099270678954074
10.717	8.092327005272308
10.718	8.085272121003888
10.719	8.078131360549294
10.72	8.07093005830901
10.721	8.064819034391412
10.722	8.058629926234106
10.723	8.052319856982551
10.724	8.045845949782246
10.725	8.039165327778647
10.725999999999999	8.032235114117235
10.727	8.025012431943464
10.728	8.017454404402836
10.729	8.009518154640809
10.73	8.001160805802844
10.731	7.990332720954488
10.732	7.979119405144181
10.733	7.967599603340404
10.734	7.955852060511698
10.735	7.943955521626544
10.736	7.931988731653421
10.737	7.9200304355608715
10.738	7.908159378317376
10.739	7.896454304891414
10.74	7.884993960251528
10.741	7.877028368009704
10.742	7.869272795785256
10.743	7.861613789841044
10.744	7.85393789643989
10.745000000000001	7.846131661844611
10.746	7.83808163231807
10.747	7.829674354123086
10.748	7.8207963735224935
10.749	7.811334236779109
10.75	7.801174490155799
10.751	7.785881529668797
10.752	7.769926000327284
10.753	7.753456396893944
10.754	7.736621214131376
10.755	7.719568946802177
10.756	7.7024480896690335
10.757	7.685407137494541
10.758	7.668594585041327
10.759	7.652158927071989
10.76	7.636248658349212
10.761	7.62573132946577
10.762	7.615750375970449
10.763	7.606168289242262
10.764	7.596847560660174
10.765	7.587650681603145
10.766	7.578440143450187
10.767	7.569078437580266
10.768	7.559428055372343
10.769	7.5493514882054304
10.77	7.538711227458493
10.771	7.52301817095656
10.772	7.506750136575248
10.773	7.4900333486361745
10.774000000000001	7.472994031460948
10.775	7.455758409371272
10.776	7.438452706688756
10.777000000000001	7.421203147735013
10.778	7.404135956831745
10.779	7.3873773583005615
10.78	7.371053576463105
10.781	7.358583422670009
10.782	7.3466009834849135
10.783	7.3350329325004076
10.784	7.32380594330908
10.785	7.312846689503582
10.786	7.302081844676503
10.787	7.291438082420436
10.788	7.280842076328027
10.789	7.270220499991869
10.79	7.259500027004572
10.791	7.247315771252427
10.792	7.2349642423802205
10.793	7.222450390326379
10.794	7.209779165029324
10.795	7.196955516427549
10.796	7.183984394459476
10.797	7.170870749063531
10.798	7.157619530178205
10.799	7.144235687741921
10.8	7.130724171693102
10.801	7.11584907894468
10.802	7.100931415674311
10.803	7.086051335034084
10.804	7.07128899017617
10.805	7.056724534252659
10.806000000000001	7.0424381204156425
10.807	7.028509901817288
10.808	7.015020031609688
10.809	7.002048662944957
10.81	6.989675948975193
10.811	6.981959964534986
10.812	6.97476185493143
10.813	6.967920687154056
10.814	6.961275528192434
10.815	6.954665445036098
10.816	6.9479295046745815
10.817	6.940906774097453
10.818	6.933436320294246
10.818999999999999	6.925357210254506
10.82	6.916508510967763
10.821	6.9007371586093695
10.822	6.884237510426365
10.823	6.867211792851551
10.824	6.849862232317818
10.825	6.832391055257968
10.826	6.815000488104803
10.827	6.797892757291216
10.828	6.781270089250005
10.829	6.765334710413975
10.83	6.750288847216015
10.831	6.742316327258797
10.832	6.735275254522248
10.833	6.729005334156203
10.834	6.723346271310456
10.835	6.718137771134809
10.836	6.713219538779089
10.837	6.708431279393095
10.838000000000001	6.703612698126628
10.839	6.698603500129514
10.84	6.6932433905515545
10.841	6.6841934406311285
10.842	6.674664633908937
10.843	6.664689320014305
10.844	6.654299848576504
10.845	6.643528569224806
10.846	6.632407831588536
10.847	6.620969985296969
10.848	6.60924737997937
10.849	6.597272365265071
10.85	6.5850772907833415
10.850999999999999	6.571210230956908
10.852	6.557277766694723
10.853	6.543402203699251
10.854	6.529705847672882
10.855	6.516311004318006
10.856	6.5033399793370865
10.857	6.490915078432514
10.858	6.479158607306682
10.859	6.468192871662048
10.86	6.458140177201003
10.861	6.455191007018733
10.862	6.453031721098054
10.863	6.45141685681454
10.864	6.450100951543769
10.865	6.448838542661326
10.866	6.447384167542788
10.867	6.445492363563732
10.868	6.442917668099744
10.869	6.439414618526401
10.870000000000001	6.4347377522192755
10.871	6.420672158028893
10.872	6.405424818736203
10.873	6.389233268597093
10.874	6.372335041867419
10.875	6.354967672803129
10.876	6.3373686956600785
10.877	6.319775644694126
10.878	6.302426054161218
10.879	6.285557458317213
10.88	6.269407391417968
10.881	6.259026773924316
10.882	6.249548033511174
10.883	6.240916984058375
10.884	6.233079439445738
10.885	6.2259812135531245
10.886	6.219568120260355
10.887	6.213785973447252
10.888	6.208580586993669
10.889	6.2038977747794295
10.89	6.199683350684359
10.891	6.198559792695567
10.892	6.197634028518512
10.893	6.1966896499659185
10.894	6.195510248850516
10.895	6.19387941698503
10.896	6.191580746182185
10.897	6.188397828254712
10.898	6.184114255015336
10.899000000000001	6.1785136182767735
10.9	6.17137950985177
10.901	6.152911308205803
10.902000000000001	6.1330576799137875
10.903	6.112183078203505
10.904	6.090651956302632
10.905	6.0688287674388794
10.906	6.047077964839919
10.907	6.025764001733539
10.908	6.005251331347412
10.909	5.9859044069092135
10.91	5.968087681646725
10.911	5.962396635835153
10.912	5.958344633409365
10.913	5.955676065351782
10.914	5.954135322644802
10.915	5.953466796270832
10.916	5.9534148772122775
10.917	5.953723956451544
10.918	5.954138424971038
10.919	5.954402673753167
10.92	5.954261093780334
10.921	5.949169781320436
10.922	5.943421318719744
10.923	5.937019993610048
10.924	5.929970093623108
10.925	5.922275906390682
10.926	5.913941719544566
10.927	5.904971820716517
10.928	5.8953704975382895
10.929	5.885142037641686
10.93	5.874290728658462
10.931000000000001	5.858693841079916
10.932	5.842732801929253
10.933	5.826662021089151
10.934	5.810735908442316
10.935	5.795208873871427
10.936	5.780335327259246
10.937	5.766369678488451
10.938	5.753566337441726
10.939	5.742179714001823
10.94	5.732464218051423
10.941	5.7334872690194745
10.942	5.736156145451759
10.943	5.7401911354403055
10.943999999999999	5.745312527077137
10.945	5.751240608454291
10.946	5.7576956676637705
10.947	5.764397992797613
10.948	5.771067871947854
10.949	5.7774255932064955
10.95	5.783191444665574
10.951	5.782564210946895
10.952	5.781120320186658
10.953	5.77891469705084
10.954	5.776002266205412
10.955	5.772437952316362
10.956	5.768276680049664
10.957	5.763573374071287
10.958	5.758382959047225
10.959	5.752760359643449
10.96	5.746760500525923
10.961	5.73738739086919
10.962	5.727931774799854
10.963000000000001	5.7186334809530575
10.964	5.709732337963988
10.965	5.701468174467787
10.966	5.694080819099611
10.967	5.687810100494606
10.968	5.682895847287953
10.969	5.679577888114795
10.97	5.678096051610289
10.971	5.688000162412109
10.972	5.699655810970926
10.973	5.7127385837399505
10.974	5.726924067172323
10.975	5.741887847721253
10.975999999999999	5.7573055118399274
10.977	5.77285264598156
10.978	5.788204836599282
10.979	5.803037670146309
10.98	5.817026733075851
10.981	5.82436001253254
10.982	5.830533276054366
10.983	5.835554691870798
10.984	5.839432428211276
10.985	5.842174653305271
10.986	5.8437895353822435
10.987	5.844285242671649
10.988	5.843669943402949
10.989	5.841951805805601
10.99	5.839138998109069
10.991	5.829796136747298
10.992	5.8197048539752725
10.993	5.809203230252521
10.994	5.798629346038516
10.995000000000001	5.788321281792731
10.996	5.778617117974693
10.997	5.769854935043873
10.998	5.762372813459763
10.999	5.756508833681844
11.	5.752601076169627
11.001	5.762897503559671
11.002	5.7751045030933765
11.003	5.788838344189155
11.004	5.803715296265482
11.004999999999999	5.819351628740815
11.006	5.83536361103364
11.007	5.851367512562352
11.008	5.866979602745439
11.009	5.881816151001382
11.01	5.895493426748582
11.011	5.901380091631453
11.012	5.905718665737927
11.013	5.908504061381841
11.014	5.909731190877059
11.015	5.909394966537433
11.016	5.907490300676818
11.017	5.904012105609069
11.018	5.898955293648029
11.019	5.892314777107572
11.02	5.884085468301543
11.021	5.868388412969096
11.022	5.851448381912428
11.023	5.833616279358983
11.024000000000001	5.815243009536198
11.025	5.796679476671608
11.026	5.7782765849926525
11.027000000000001	5.760385238726769
11.028	5.743356342101492
11.029	5.7275407993442595
11.030000000000001	5.7132895146825176
11.031	5.709534890274863
11.032	5.707526241633962
11.033	5.707094382203583
11.034	5.708070125427499
11.035	5.710284284749474
11.036	5.713567673613278
11.036999999999999	5.717751105462681
11.038	5.72266539374146
11.039	5.728141351893367
11.04	5.734009793362179
11.041	5.741401956178029
11.042	5.748769415587015
11.043	5.755864171421624
11.044	5.762438223514344
11.045	5.768243571697625
11.046	5.773032215803955
11.047	5.776556155665814
11.048	5.778567391115663
11.049	5.778817921985985
11.05	5.777059748109252
11.051	5.7610979730686935
11.052	5.743355547264169
11.053	5.724308524846255
11.054	5.704432959965629
11.055	5.68420490677287
11.056000000000001	5.664100419418554
11.057	5.644595552053362
11.058	5.626166358827869
11.059000000000001	5.609288893892658
11.06	5.594439211398399
11.061	5.59196592302879
11.062	5.591874188581136
11.063	5.594041725385864
11.064	5.598346250773387
11.065	5.6046654820741315
11.065999999999999	5.6128771366185175
11.067	5.622858931736987
11.068	5.634488584759927
11.068999999999999	5.647643813017776
11.07	5.662202333840982
11.071	5.681542513816674
11.072	5.701829260457526
11.073	5.722728130532981
11.074	5.743904680812372
11.075	5.765024468065143
11.076	5.785753049060735
11.077	5.805755980568483
11.078	5.824698819357829
11.079	5.842247122198211
11.08	5.858066445858972
11.081	5.863113346414754
11.082	5.866290199553693
11.083	5.86779038026911
11.084	5.8678072635543455
11.085	5.866534224402731
11.086	5.864164637807603
11.087	5.860891878762295
11.088000000000001	5.856909322260131
11.089	5.852410343294461
11.09	5.8475883168586105
11.091000000000001	5.841779873812322
11.092	5.836087057169415
11.093	5.8307551658100945
11.094	5.826029498614579
11.095	5.822155354463079
11.096	5.819378032235825
11.097	5.817942830813027
11.097999999999999	5.818095049074902
11.099	5.820079985901671
11.1	5.824142940173546
11.100999999999999	5.843147586952313
11.102	5.863956098865049
11.103	5.886049024720289
11.104	5.908906913326674
11.105	5.932010313492854
11.106	5.954839774027353
11.107	5.97687584373882
11.108	5.997599071435898
11.109	6.01649000592712
11.11	6.033029196021133
11.111	6.036195141480955
11.112	6.036606927981719
11.113	6.034381592152983
11.114	6.02963617062429
11.115	6.022487700025206
11.116	6.013053216985279
11.117	6.0014497581340365
11.118	5.987794360101073
11.119	5.97220405951592
11.120000000000001	5.9547958930080975
11.121	5.930570719793369
11.122	5.905071825273523
11.123000000000001	5.878726317436477
11.124	5.851961304270293
11.125	5.82520389376289
11.126	5.798881193902236
11.127	5.773420312676253
11.128	5.749248358072998
11.129	5.726792438080391
11.129999999999999	5.706479660686401
11.131	5.698407165127141
11.132	5.692745965642559
11.133	5.689337107720716
11.134	5.68802163684969
11.135	5.688640598517565
11.136	5.691035038212414
11.137	5.695046001422325
11.138	5.700514533635361
11.139	5.707281680339608
11.14	5.715188487023158
11.141	5.726865197836193
11.142	5.739194617261513
11.143	5.751848748444062
11.144	5.764499594528712
11.145	5.776819158660407
11.146	5.788479443984084
11.147	5.799152453644622
11.148	5.8085101907869605
11.149000000000001	5.816224658556031
11.15	5.821967860096726
11.151	5.812612512071171
11.152000000000001	5.801405618439363
11.153	5.788794896678552
11.154	5.775228064265931
11.155000000000001	5.761152838678683
11.156	5.74701693739407
11.157	5.733268077889278
11.158	5.720353977641515
11.159	5.708722354127973
11.16	5.698820924825903
11.161	5.698313309350541
11.161999999999999	5.699993995638744
11.163	5.7038733737654255
11.164	5.709961833805477
11.165	5.718269765833807
11.166	5.728807559925341
11.167	5.741585606154947
11.168	5.756614294597546
11.169	5.773904015328076
11.17	5.793465158421378
11.171	5.824411465671255
11.172	5.857098257147811
11.173	5.890984204639842
11.174	5.9255279799363185
11.175	5.960188254826215
11.176	5.99442370109832
11.177	6.027692990541609
11.178	6.059454794945049
11.179	6.08916778609744
11.18	6.116290635787754
11.181000000000001	6.130549652447909
11.182	6.141725711427239
11.183	6.149867324718142
11.184000000000001	6.15502300431299
11.185	6.157241262204134
11.186	6.156570610383954
11.187	6.153059560844819
11.188	6.1467566255790835
11.189	6.137710316579136
11.19	6.125969145837337
11.190999999999999	6.105273541971052
11.192	6.082362408430943
11.193	6.057666565292792
11.193999999999999	6.031616832632263
11.195	6.004644030525007
11.196	5.9771789790468235
11.197	5.949652498273365
11.198	5.922495408280286
11.199	5.896138529143383
11.2	5.8710126809383105
11.201	5.856372108004915
11.202	5.8432894531690724
11.203	5.831660783520751
11.204	5.8213821661499265
11.205	5.812349668146631
11.206	5.804459356600839
11.207	5.797607298602535
11.208	5.791689561241737
11.209	5.786602211608427
11.21	5.782241316792591
11.211	5.78091790307016
11.212	5.7799667171824165
11.213000000000001	5.779137465056571
11.214	5.778179852619839
11.215	5.776843585799432
11.216000000000001	5.774878370522554
11.217	5.7720339127164255
11.218	5.768059918308256
11.219	5.7627060932252565
11.22	5.755722143394625
11.221	5.7360200635848955
11.222	5.714844101861287
11.222999999999999	5.692600795130323
11.224	5.669696680298491
11.225	5.646538294272399
11.225999999999999	5.623532173958533
11.227	5.601084856263379
11.228	5.579602878093545
11.229	5.559492776355516
11.23	5.541161087955789
11.231	5.529854274905333
11.232	5.520845620212058
11.233	5.514248331988276
11.234	5.510175618346333
11.235	5.508740687398536
11.236	5.510056747257213
11.237	5.514237006034681
11.238	5.521394671843261
11.239	5.531642952795297
11.24	5.545095057003074
11.241	5.570440510796277
11.242	5.598696427208276
11.243	5.629456237489635
11.244	5.6623133728910675
11.245000000000001	5.696861264663301
11.246	5.732693344056877
11.247	5.769403042322519
11.248000000000001	5.8065837907109605
11.249	5.843829020472733
11.25	5.880732162858568
11.251	5.916651001144147
11.252	5.951428896250632
11.253	5.984673561124017
11.254	6.015992708710484
11.254999999999999	6.044994051956151
11.256	6.071285303807182
11.257	6.0944741772096
11.258	6.114168385109572
11.259	6.129975640453243
11.26	6.141503656186674
11.261	6.134725847235332
11.262	6.123710545658157
11.263	6.108891785493469
11.264	6.090703600779532
11.265	6.069580025554588
11.266	6.045955093856992
11.267	6.020262839724987
11.268	5.992937297196807
11.269	5.964412500310828
11.27	5.935122483105284
11.271	5.909674511143332
11.272	5.884076463815698
11.273	5.858509452037896
11.274000000000001	5.8331545867254375
11.275	5.808192978793971
11.276	5.78380573915901
11.277000000000001	5.76017397873607
11.278	5.737478808440795
11.279	5.715901339188698
11.280000000000001	5.695622681895303
11.281	5.683778604632151
11.282	5.673174066785766
11.283	5.663568684898621
11.284	5.654722075513174
11.285	5.6463938551719295
11.286	5.638343640417344
11.286999999999999	5.6303310477918895
11.288	5.622115693838025
11.289	5.613457195098252
11.29	5.604115168115029
11.291	5.588447388085932
11.292	5.571942697222289
11.293	5.554688096390476
11.294	5.536770586456865
11.295	5.5182771682879235
11.296	5.499294842750024
11.297	5.4799106107095366
11.298	5.460211473032933
11.299	5.440284430586584
11.3	5.420216484236857
11.301	5.393354434400505
11.302	5.366933979390573
11.303	5.341450617070371
11.304	5.317399845303347
11.305	5.295277161952812
11.306000000000001	5.275578064882087
11.307	5.258798051954602
11.308	5.2454326210336735
11.309000000000001	5.235977269982647
11.31	5.230927496664911
11.311	5.243963004826215
11.312	5.261596043666749
11.313	5.283523068269164
11.314	5.309440533715986
11.315	5.339044895089852
11.315999999999999	5.37203260747337
11.317	5.40810012594921
11.318	5.446943905599849
11.318999999999999	5.4882604015079535
11.32	5.531746068756206
11.321	5.584560948959615
11.322	5.638485572090572
11.323	5.6927640546540506
11.324	5.746640513154728
11.325	5.799359064097577
11.326	5.850163823987561
11.327	5.898298909329371
11.328	5.943008436627975
11.329	5.983536522388316
11.33	6.019127283115123
11.331	6.033183251862864
11.332	6.041750224553602
11.333	6.045032413658876
11.334	6.043234031650274
11.335	6.036559290999351
11.336	6.0252124041777
11.337	6.009397583656883
11.338000000000001	5.989319041908429
11.339	5.9651809914039795
11.34	5.937187644615073
11.341000000000001	5.900490558012509
11.342	5.8606528216444875
11.343	5.818184869558317
11.344	5.773597135801368
11.345	5.727400054420925
11.346	5.680104059464521
11.347	5.632219584979447
11.347999999999999	5.584257065013071
11.349	5.5367269336126785
11.35	5.490139624825808
11.350999999999999	5.451749504170974
11.352	5.414914351104784
11.353	5.379735876555269
11.354	5.346315791450265
11.355	5.314755806717618
11.356	5.285157633285341
11.357	5.257622982081278
11.358	5.232253564033288
11.359	5.20915109006936
11.36	5.18841727111735
11.361	5.175641000405213
11.362	5.165104250057786
11.363	5.156576174499911
11.364	5.149825928156445
11.365	5.144622665452276
11.366	5.140735540812261
11.367	5.13793370866126
11.368	5.13598632342415
11.369	5.134662539525792
11.370000000000001	5.13373151139105
11.371	5.125795329953667
11.372	5.118224580613947
11.373000000000001	5.111222785281054
11.374	5.104993465864192
11.375	5.099740144272525
11.376	5.09566634241523
11.377	5.09297558220148
11.378	5.091871385540463
11.379	5.09255727434135
11.379999999999999	5.095236770513317
11.381	5.1024606632107785
11.382	5.1119429484767425
11.383	5.123744889599474
11.384	5.137927749867257
11.385	5.154552792568294
11.386	5.1736812809908646
11.387	5.195374478423263
11.388	5.219693648153668
11.389	5.246700053470371
11.39	5.276454957661681
11.391	5.320740364680891
11.392	5.367186449232064
11.393	5.415144126684442
11.394	5.463964312407011
11.395	5.512997921769011
11.396	5.561595870139682
11.397	5.609109072888008
11.398	5.65488844538323
11.399000000000001	5.698284902994583
11.4	5.738649361091064
11.401	5.770049951902503
11.402000000000001	5.797440542612622
11.403	5.820492217265596
11.404	5.83887605990575
11.405000000000001	5.852263154577373
11.406	5.860324585324689
11.407	5.862731436191997
11.408	5.85915479122357
11.409	5.849265734463655
11.41	5.832735349956558
11.411	5.793102978562604
11.411999999999999	5.747149128915083
11.413	5.695522566463261
11.414	5.638872056656677
11.415	5.577846364944601
11.416	5.513094256776274
11.417	5.4452644976012845
11.418	5.375005852868877
11.419	5.30296708802828
11.42	5.22979696852911
11.421	5.15412581240135
11.422	5.078743162660093
11.423	5.004420114901583
11.424	4.9319277647216655
11.425	4.862037207716197
11.426	4.795519539481405
11.427	4.733145855613142
11.428	4.675687251707287
11.429	4.623914823360026
11.43	4.578599666167228
11.431000000000001	4.558693840291991
11.432	4.545685600122785
11.433	4.539244164615113
11.434000000000001	4.539038752724525
11.435	4.54473858340657
11.436	4.556012875616786
11.437	4.572530848310721
11.438	4.5939617204439624
11.439	4.61997471097198
11.44	4.650239038850353
11.440999999999999	4.686927853028248
11.442	4.727054689134718
11.443	4.770137012792221
11.443999999999999	4.815692289623425
11.445	4.863237985251015
11.446	4.912291565297421
11.447	4.962370495385327
11.448	5.012992241137422
11.449	5.063674268176124
11.45	5.113934042124124
11.451	5.159555126259342
11.452	5.204015185660777
11.453	5.247057983062915
11.454	5.288427281200231
11.455	5.32786684280698
11.456	5.365120430617641
11.457	5.399931807366676
11.458	5.432044735788364
11.459	5.461202978617173
11.46	5.487150298587548
11.461	5.503461376437567
11.462	5.516422940655263
11.463000000000001	5.5261526377324
11.464	5.532768114160693
11.465	5.536387016431914
11.466000000000001	5.53712699103781
11.467	5.53510568447013
11.468	5.530440743220627
11.469	5.523249813781051
11.47	5.513650542643135
11.471	5.503780070076998
11.472	5.491614155233716
11.472999999999999	5.477148051042715
11.474	5.46037701043339
11.475	5.441296286335229
11.475999999999999	5.41990113167763
11.477	5.396186799389975
11.478	5.370148542401775
11.479	5.341781613642418
11.48	5.311081266041273
11.481	5.27670946133688
11.482	5.2400755491763364
11.483	5.201255588015726
11.484	5.160325636311339
11.485	5.117361752519264
11.486	5.072439995095571
11.487	5.025636422496576
11.488	4.977027093178354
11.489	4.9266880655969665
11.49	4.874695398208748
11.491	4.807073145181135
11.492	4.73880100588234
11.493	4.670806675392315
11.494	4.604017848790644
11.495000000000001	4.539362221156921
11.496	4.477767487571082
11.497	4.420161343112717
11.498000000000001	4.367471482861443
11.499	4.320625601897156
11.5	4.280551395299462
11.501	4.266977836849353
11.502	4.260891871488806
11.503	4.262081722861108
11.504	4.270335614609506
11.504999999999999	4.2854417703772665
11.506	4.3071884138077
11.507	4.335363768543994
11.508	4.369756058229448
11.509	4.410153506507403
11.51	4.456344337020982
11.511	4.516508658472838
11.512	4.581534210352531
11.513	4.650700617208592
11.514	4.723287503589894
11.515	4.798574494045336
11.516	4.875841213123408
11.517	4.954367285373007
11.518	5.033432335343034
11.519	5.11231598758197
11.52	5.190297866638716
11.521	5.26929067763632
11.522	5.345781383908259
11.523	5.418890029362578
11.524000000000001	5.487736657907301
11.525	5.551441313450086
11.526	5.6091240398989655
11.527000000000001	5.659904881161927
11.528	5.7029038811466926
11.529	5.737241083761265
11.530000000000001	5.762036532913584
11.531	5.752559414360527
11.532	5.733226136715592
11.533	5.704602250441284
11.534	5.667253306000036
11.535	5.621744853854485
11.536	5.56864244446708
11.536999999999999	5.508511628300326
11.538	5.441917955816604
11.539	5.369426977478658
11.54	5.29160424374888
11.541	5.19949769038944
11.542	5.103767307696684
11.543	5.0055554712663
11.544	4.90600455669396
11.545	4.806256939575867
11.546	4.707454995507694
11.547	4.610741100085121
11.548	4.517257628904341
11.549	4.428146957561028
11.55	4.344551461650888
11.551	4.284525770188877
11.552	4.231275020296196
11.553	4.184916602512933
11.554	4.145567907379419
11.555	4.11334632543573
11.556000000000001	4.0883692472219915
11.557	4.070754063278457
11.558	4.06061816414524
11.559000000000001	4.058078940362509
11.56	4.063253782470436
11.561	4.089583670114754
11.562	4.123054914481226
11.563	4.1629774158612705
11.564	4.208661074546087
11.565	4.2594157908270835
11.565999999999999	4.314551464995602
11.567	4.373377997343091
11.568	4.435205288160685
11.568999999999999	4.4993432377398275
11.57	4.565101746371978
11.571	4.627174071014522
11.572	4.6897665518583205
11.573	4.752468885760504
11.574	4.814870769577874
11.575	4.876561900167564
11.576	4.9371319743867
11.577	4.996170689092091
11.578	5.053267741140866
11.579	5.108012827390143
11.58	5.159995644696748
11.581	5.203068356147265
11.582	5.242905921688748
11.583	5.279445767497505
11.584	5.3126253197500555
11.585	5.342382004622901
11.586	5.368653248292381
11.587	5.391376476935002
11.588000000000001	5.410489116727242
11.589	5.425928593845481
11.59	5.437632334466206
11.591000000000001	5.44837884196652
11.592	5.455092278825184
11.593	5.457537884721661
11.594	5.455480899335391
11.595	5.448686562345797
11.596	5.436920113432343
11.597	5.419946792274462
11.597999999999999	5.397531838551594
11.599	5.369440491943124
11.6	5.33543799212859
11.600999999999999	5.277424938360865
11.602	5.214113916226191
11.603	5.146352870884626
11.604	5.074989747495898
11.605	5.000872491219706
11.606	4.924849047216148
11.607	4.847767360644932
11.608	4.770475376665752
11.609	4.693821040438719
11.61	4.61865229712353
11.611	4.553224652527113
11.612	4.490529548092801
11.613	4.430965985910781
11.614	4.374932968071264
11.615	4.322829496664759
11.616	4.275054573781467
11.617	4.232007201511625
11.618	4.194086381945692
11.619	4.161691117173896
11.620000000000001	4.1352204092865
11.621	4.121032232031249
11.622	4.11320546604364
11.623000000000001	4.11177796361657
11.624	4.1167875770429365
11.625	4.128272158615624
11.626	4.146269560627526
11.627	4.170817635371583
11.628	4.201954235140602
11.629	4.2397172122275135
11.629999999999999	4.28414441892521
11.631	4.345278343237038
11.632	4.412545860187132
11.633	4.485378480510286
11.634	4.563207714941331
11.635	4.645465074214683
11.636	4.7315820690651655
11.637	4.820990210227631
11.638	4.913121008436453
11.639	5.007405974426478
11.64	5.103276618932567
11.641	5.220458640611312
11.642	5.336859411492167
11.643	5.450680491526856
11.644	5.560123440666499
11.645	5.663389818862826
11.646	5.758681186067525
11.647	5.844199102231783
11.648	5.9181451273073
11.649000000000001	5.978720821245698
11.65	6.024127743998287
11.651	6.0023882019055845
11.652000000000001	5.964924175415684
11.653	5.912978391365767
11.654	5.847793576592825
11.655000000000001	5.770612457933759
11.656	5.6826777622258895
11.657	5.585232216306135
11.658	5.479518547011543
11.659	5.366779481178954
11.66	5.248257745645813
11.661	5.125498602530671
11.661999999999999	4.999423907917257
11.663	4.871258053170773
11.664	4.742225429657102
11.665	4.613550428741448
11.666	4.486457441789012
11.667	4.362170860165679
11.668	4.241915075236647
11.669	4.126914478367146
11.67	4.018393460923014
11.671	3.9266340038069254
11.672	3.8432539640262613
11.673	3.768928788126295
11.674	3.7043339226518484
11.675	3.650144814147811
11.676	3.6070369091593535
11.677	3.575685654231346
11.678	3.5567664959087444
11.679	3.5509548807365925
11.68	3.5589262552598226
11.681000000000001	3.610721999144869
11.682	3.675871872292665
11.683	3.7532715677257626
11.684000000000001	3.841816778466801
11.685	3.9404031975379357
11.686	4.047926517961787
11.687000000000001	4.163282432761039
11.688	4.285366634957752
11.689	4.413074817574597
11.69	4.545302673634047
11.690999999999999	4.696131348412164
11.692	4.848350752238492
11.693	4.999936247695346
11.693999999999999	5.148863197365858
11.695	5.293106963833141
11.696	5.430642909679542
11.697	5.559446397488182
11.698	5.677492789842123
11.699	5.782757449323805
11.7	5.873215738516308
11.701	5.89940816817449
11.702	5.909619792213881
11.703	5.904700812722131
11.704	5.885501431786781
11.705	5.852871851495487
11.706	5.807662273935815
11.707	5.750722901195243
11.708	5.68290393536156
11.709	5.605055578522265
11.71	5.518028032764781
11.711	5.415726714427844
11.712	5.306367507454067
11.713000000000001	5.191221510036839
11.714	5.071559820370167
11.715	4.948653536647449
11.716000000000001	4.8237737570620585
11.717	4.6981915798080385
11.718	4.573178103078765
11.719	4.450004425067834
11.72	4.329941643968635
11.721	4.220360706985002
11.722	4.11606317548173
11.722999999999999	4.0179504598336395
11.724	3.926923970415397
11.725	3.8438851176021473
11.725999999999999	3.7697353117685437
11.727	3.705375963289302
11.728	3.6517084825394734
11.729	3.6096342798937546
11.73	3.5800547657269264
11.731	3.5942511302157163
11.732	3.6209038051572167
11.733	3.6590730021504605
11.734	3.707818932794267
11.735	3.766201808687651
11.736	3.8332818414296943
11.737	3.908119242619114
11.738	3.989774223854977
11.739	4.077306996736401
11.74	4.169777772862028
11.741	4.268274214994813
11.742	4.369706207741934
11.743	4.473011086873876
11.744	4.57712618816166
11.745000000000001	4.680988847376315
11.746	4.783536400288314
11.747	4.883706182668688
11.748000000000001	4.980435530288449
11.749	5.072661778918095
11.75	5.159322264328647
11.751	5.224603269271227
11.752	5.283087185749815
11.753	5.334605352748362
11.754	5.37898910925114
11.754999999999999	5.416069794242309
11.756	5.445678746706073
11.757	5.467647305626488
11.758	5.4818068099877735
11.759	5.487988598774093
11.76	5.486024010969585
11.761	5.463219064708899
11.762	5.43268953018018
11.763	5.395025856722211
11.764	5.350818493673621
11.765	5.300657890372993
11.766	5.2451344961591815
11.767	5.184838760370778
11.768	5.120361132346342
11.769	5.052292061424778
11.77	4.981221996944652
11.771	4.903921300671571
11.772	4.825032029976382
11.773	4.74537615465659
11.774000000000001	4.665775644509695
11.775	4.587052469333625
11.776	4.510028598925876
11.777000000000001	4.435526003083962
11.778	4.364366651605789
11.779	4.297372514288863
11.780000000000001	4.235365560930721
11.781	4.196632339779243
11.782	4.163471782881936
11.783	4.135647400736441
11.784	4.112922703840365
11.785	4.0950612026914275
11.786	4.081826407787227
11.786999999999999	4.072981829625403
11.788	4.068290978703592
11.789	4.0675173655194525
11.79	4.0704245005706134
11.791	4.065092013035431
11.792	4.0636754087501945
11.793	4.066646312231881
11.794	4.074476347997498
11.795	4.087637140564012
11.796	4.106600314448422
11.797	4.131837494167769
11.798	4.163820304238954
11.799	4.203020369179009
11.8	4.249909313505013
11.801	4.336133899209007
11.802	4.429101211061618
11.803	4.527393471308794
11.804	4.62959290219595
11.805	4.734281725969024
11.806000000000001	4.840042164873973
11.807	4.945456441156185
11.808	5.049106777061618
11.809000000000001	5.149575394836212
11.81	5.245444516725377
11.811	5.318283722236501
11.812000000000001	5.384718945610906
11.813	5.444363478351007
11.814	5.496830611959574
11.815	5.5417336379392585
11.815999999999999	5.578685847792708
11.817	5.607300533022617
11.818	5.627190985131531
11.818999999999999	5.637970495622158
11.82	5.639252355997141
11.821	5.614070477614444
11.822	5.579622343039266
11.823	5.53652605469203
11.824	5.485399714993397
11.825	5.426861426363806
11.826	5.361529291223643
11.827	5.290021411993649
11.828	5.2129558910942215
11.829	5.130950830945717
11.83	5.044624333968936
11.831	4.954209923216827
11.832	4.860733588317597
11.833	4.764836739532535
11.834	4.667160787122435
11.835	4.568347141348077
11.836	4.469037212470772
11.837	4.3698724107513
11.838000000000001	4.271494146450446
11.839	4.174543829829517
11.84	4.079662871149294
11.841000000000001	3.9662332093705794
11.842	3.8574441788607494
11.843	3.7552256426866144
11.844	3.6615074639151866
11.845	3.578219505613343
11.846	3.5072916308483957
11.847	3.450653702687201
11.847999999999999	3.4102355841967715
11.849	3.3879671384441
11.85	3.385778228496281
11.850999999999999	3.479124565248897
11.852	3.5919540519509447
11.853	3.721740439679424
11.854	3.8659574795119234
11.855	4.022078922526135
11.856	4.1875785197989055
11.857	4.359930022407906
11.858	4.536607181430858
11.859	4.7150837479445356
11.86	4.892833473026654
11.861	5.046763804207269
11.862	5.196161238750104
11.863	5.339745970372087
11.864	5.476238192790107
11.865	5.604358099720329
11.866	5.722825884879656
11.867	5.830361741984921
11.868	5.925685864752394
11.869	6.007518446898928
11.870000000000001	6.07457968214128
11.871	6.097407482376954
11.872	6.104612340221579
11.873000000000001	6.096622466471714
11.874	6.073866071923971
11.875	6.0367713673749375
11.876	5.985766563621196
11.877	5.921279871459206
11.878	5.843739501685784
11.879	5.753573665097409
11.879999999999999	5.651210572490669
11.881	5.520969228768182
11.882	5.380363366129433
11.883	5.230797510879492
11.884	5.07367618932337
11.885	4.910403927766923
11.886	4.742385252515172
11.887	4.571024689873105
11.888	4.397726766146627
11.889	4.223896007640731
11.89	4.050936940660406
11.891	3.8539989178624636
11.892	3.662332861846389
11.893	3.4789345215625573
11.894	3.3067996459623177
11.895	3.148923983996028
11.896	3.0083032846141484
11.897	2.8879332967678755
11.898	2.790809769407636
11.899000000000001	2.7199284514840216
11.9	2.6782850919479806
11.901	2.7732189566697185
11.902000000000001	2.897058428170233
11.903	3.046475405889496
11.904	3.2181417892681194
11.905000000000001	3.408729477746874
11.906	3.6149103707654944
11.907	3.8333563677647193
11.908	4.060739368184967
11.909	4.2937312714670695
11.91	4.529003977050612
11.911	4.740279072962856
11.911999999999999	4.94856969802224
11.913	5.151938679633995
11.914	5.348448845202267
11.915	5.536163022132296
11.916	5.713144037829262
11.917	5.877454719697406
11.918	6.027157895141925
11.919	6.160316391567914
11.92	6.274993036379772
11.921	6.3322528327481
11.922	6.369398724690192
11.923	6.386735831988636
11.924	6.384569274426239
11.925	6.363204171785666
11.926	6.3229456438497165
11.927	6.264098810401089
11.928	6.186968791222353
11.929	6.091860706096503
11.93	5.97907967480614
11.931000000000001	5.821595981072835
11.932	5.6487062374716865
11.933	5.462372220516111
11.934000000000001	5.264555706719429
11.935	5.057218472596027
11.936	4.842322294659243
11.937000000000001	4.621828949422364
11.938	4.397700213399854
11.939	4.171897863105007
11.94	3.946383675051506
11.941	3.694967478972959
11.942	3.4494691767562777
11.943	3.213556723507394
11.943999999999999	2.990898074332692
11.945	2.7851611843382074
11.946	2.6000140086310597
11.947	2.43912450231725
11.948	2.306160620502954
11.949	2.2047903182950317
11.95	2.138681550799605
11.951	2.2357354873716937
11.952	2.3678575831568867
11.953	2.53118650754969
11.954	2.7218609299448318
11.955	2.9360195197359946
11.956	3.169800946317862
11.957	3.4193438790852553
11.958	3.6807869874316492
11.959	3.950268940751841
11.96	4.223928408440686
11.961	4.4735367317606665
11.962	4.721076716003048
11.963000000000001	4.964163838328131
11.964	5.200413575894921
11.965	5.427441405863731
11.966000000000001	5.642862805394806
11.967	5.844293251647251
11.968	6.0293482217813335
11.969	6.195643192956929
11.97	6.34079364233415
11.971	6.418650137065917
11.972	6.473245483107082
11.972999999999999	6.504847576405784
11.974	6.51372431291016
11.975	6.500143588568319
11.975999999999999	6.464373299328438
11.977	6.406681341138533
11.978	6.327335609946953
11.979	6.2266040017017525
11.98	6.104754412350838
11.981	5.927766132316753
11.982	5.732273760378075
11.983	5.520623289787163
11.984	5.2951607137975145
11.985	5.058232025661516
11.986	4.812183218631469
11.987	4.559360285960996
11.988	4.302109220902413
11.989	4.042776016708007
11.99	3.7837066666314465
11.991	3.5272471639250185
11.992	3.2757435018410277
11.993	3.031541673633117
11.994	2.7969876725535814
11.995000000000001	2.574427491854782
11.996	2.366207124790259
11.997	2.1746725646123526
11.998000000000001	2.0021698045735197
11.999	1.8510448379271225
12.	1.7236436579255832

==> anc/Fig6-F_fit_194_chi0.6.dat <==
0.01	-3.590708514389271
0.02	-2.814354569752979
0.03	-2.2009841990589765
0.04	-1.728317740604631
0.05	-1.374075532687312
0.060000000000000005	-1.1159779136043873
0.06999999999999999	-0.9317452216532256
0.08	-0.7990977951311947
0.09	-0.6883463036419449
0.09999999999999999	-0.5994400915640005
0.11	-0.5227758974854456
0.12	-0.4573222083812505
0.13	-0.39908784120244883
0.14	-0.3473485446089323
0.15000000000000002	-0.30020519335048795
0.16	-0.2571912261084629
0.17	-0.21730440160074632
0.18000000000000002	-0.18025263446749756
0.19	-0.14547854009202454
0.2	-0.11277577496277062
0.21000000000000002	-0.08179827359698498
0.22	-0.05240781729155859
0.23	-0.02437875482926122
0.24000000000000002	0.0023726817302949857
0.25	0.027978085250770328
0.26	0.052519632179577794
0.27	0.07610992678017378
0.28	0.09878927846808777
0.29000000000000004	0.120624080991895
0.3	0.14164868561591465
0.31	0.1619114125688613
0.32	0.18143674870612475
0.33	0.2002590891397204
0.34	0.21839702932848612
0.35000000000000003	0.23587559112554812
0.36000000000000004	0.25270989046005654
0.37	0.2689190286864492
0.38	0.2845160713819888
0.39	0.29951639626158333
0.4	0.3139321682667343
0.41000000000000003	0.3277766722603846
0.42000000000000004	0.3410619261931183
0.43	0.35380029261013435
0.44	0.3660040225905316
0.45	0.37768523738861376
0.46	0.3888566890239646
0.47000000000000003	0.39953076220393313
0.48000000000000004	0.4097206801195272
0.49	0.4194392571715332
0.5	0.42870010443796497
0.51	0.4375164482390972
0.52	0.4459022572489337
0.53	0.45387124036111515
0.54	0.46143740323700566
0.55	0.4686146778696029
0.56	0.47541699415764715
0.5700000000000001	0.4818583750536091
0.5800000000000001	0.48795247338929504
0.59	0.4937132089719238
0.6	0.4991538038277279
0.61	0.5042878979708157
0.62	0.5091281572447782
0.63	0.5136877874147993
0.64	0.5179788087302073
0.65	0.5220138730034299
0.66	0.5258042913103544
0.67	0.5293620719870142
0.68	0.5326977750653987
0.6900000000000001	0.5358226737599963
0.7000000000000001	0.5387466368593428
0.7100000000000001	0.5414803021322263
0.72	0.5440326358523796
0.73	0.5464133314680637
0.74	0.5486308452244822
0.75	0.5506943291347464
0.76	0.5526113893433952
0.77	0.5543903351498646
0.78	0.5560382091025757
0.79	0.5575627097969443
0.8	0.5589701783914229
0.81	0.5602675663399367
0.8200000000000001	0.5614607413514832
0.8300000000000001	0.5625561299773366
0.8400000000000001	0.5635590071445914
0.85	0.5644751893050429
0.86	0.5653094784358622
0.87	0.5660671640280039
0.88	0.5667525999919117
0.89	0.5673705902905156
0.9	0.5679250742573112
0.91	0.5684204066429
0.92	0.5688601451588942
0.93	0.5692482268429079
0.9400000000000001	0.5695878684675382
0.9500000000000001	0.5698826389349638
0.9600000000000001	0.5701354188940542
0.97	0.5703494097957149
0.98	0.5705272181360151
0.99	0.5706717411778454
1.	0.5707853080716464
1.01	0.5708705187995868
1.02	0.5709294581293732
1.03	0.5709644576829082
1.04	0.5709773768797722
1.05	0.5709703012662444
1.06	0.5709448840841319
1.07	0.5709029857217383
1.08	0.5708460702858543
1.09	0.5707757915290055
1.1	0.5706934409022922
1.11	0.5706004832813133
1.12	0.5704980521450991
1.1300000000000001	0.5703874393185601
1.1400000000000001	0.5702696346396546
1.1500000000000001	0.5701457673885784
1.1600000000000001	0.5700167110635295
1.17	0.5698834860132895
1.18	0.5697467809663047
1.19	0.5696073940439568
1.2	0.5694660174162202
1.21	0.5693234414805391
1.22	0.5691801696758868
1.23	0.5690368185586043
1.24	0.5688938391740324
1.25	0.5687517656975936
1.26	0.5686109652953839
1.27	0.5684718842713321
1.28	0.5683348193873629
1.29	0.5682001381165294
1.3	0.5680680746293739
1.31	0.5679389259799694
1.32	0.5678128709907768
1.33	0.5676901441113293
1.34	0.5675708755144837
1.35	0.567455244289694
1.36	0.5673433381367016
1.37	0.5672352874841168
1.3800000000000001	0.5671311432347874
1.3900000000000001	0.5670309933334098
1.4000000000000001	0.566934857083049
1.4100000000000001	0.5668427856209121
1.42	0.5667547713892702
1.43	0.5666708339149835
1.44	0.566590943081493
1.45	0.5665150915082087
1.46	0.5664432305140837
1.47	0.566375330364981
1.48	0.5663113268395815
1.49	0.5662511713162742
1.5	0.5661947872617976

==> anc/Fig6-F_fit_194_chi1.dat <==
0.01	-3.5908969510890874
0.02	-2.8155501429520218
0.03	-2.202495716278005
0.04	-1.7295821645019913
0.05	-1.374657981058933
0.060000000000000005	-1.115571659383782
0.06999999999999999	-0.9301716929114917
0.08	-0.7963065750770134
0.09	-0.6844370436908104
0.09999999999999999	-0.5945748590613044
0.11	-0.5172329323111163
0.12	-0.4513685488081124
0.13	-0.39303623778080554
0.14	-0.3414571787698746
0.15000000000000002	-0.29470855851411804
0.16	-0.2522768846476902
0.17	-0.21312037031283032
0.18000000000000002	-0.17690108572408142
0.19	-0.14300873759706545
0.2	-0.11121862957078463
0.21000000000000002	-0.08115338065018846
0.22	-0.05266075145305788
0.23	-0.02549749315914564
0.24000000000000002	0.0004407469125148611
0.25	0.02531538469829002
0.26	0.049198479252227735
0.27	0.07219925866120797
0.28	0.09436763176310041
0.29000000000000004	0.11577880299509567
0.3	0.13646611364611091
0.31	0.15648031353361105
0.32	0.17584438150914433
0.33	0.19459353988843173
0.34	0.21274180809642018
0.35000000000000003	0.2303113640869422
0.36000000000000004	0.24731295458906205
0.37	0.2637629082080781
0.38	0.27966665726912066
0.39	0.2950337088542715
0.4	0.30986816729797473
0.41000000000000003	0.32417592228400754
0.42000000000000004	0.33796112484645247
0.43	0.35122873236637103
0.44	0.3639822154866032
0.45	0.3762248675483156
0.46	0.38796217783758946
0.47000000000000003	0.39919846452311575
0.48000000000000004	0.40994053429823235
0.49	0.4201938454296356
0.5	0.42996676136594125
0.51	0.43926598125080524
0.52	0.4481019562658029
0.53	0.4564832943077288
0.54	0.4644222243745814
0.55	0.4719293997193112
0.56	0.4790181554738566
0.5700000000000001	0.48570048536204896
0.5800000000000001	0.49199106686116034
0.59	0.4979035675069288
0.6	0.5034530108477876
0.61	0.5086538906584283
0.62	0.513521463795813
0.63	0.5180708085543183
0.64	0.522316954396392
0.65	0.5262751082243773
0.66	0.5299598160129653
0.67	0.5333861111310182
0.68	0.5365677382983658
0.6900000000000001	0.5395191775493954
0.7000000000000001	0.5422532563092972
0.7100000000000001	0.5447837019199446
0.72	0.5471222946656762
0.73	0.549281813721204
0.74	0.5512729897572805
0.75	0.5531076017521757
0.76	0.5547952839580493
0.77	0.5563467263092255
0.78	0.5577705407374809
0.79	0.5590763660846914
0.8	0.5602718115548825
0.81	0.5613654625087022
0.8200000000000001	0.5623640293181584
0.8300000000000001	0.5632751263397294
0.8400000000000001	0.5641046269806514
0.85	0.5648592384284085
0.86	0.5655440736987354
0.87	0.5661649985116551
0.88	0.566726461941788
0.89	0.5672335867095912
0.9	0.5676902175975775
0.91	0.5681008004387192
0.92	0.5684686548020941
0.93	0.5687976301553622
0.9400000000000001	0.5690905826357483
0.9500000000000001	0.5693508329479181
0.9600000000000001	0.5695808368572076
0.97	0.5697834563716775
0.98	0.5699607934678192
0.99	0.570115304669679
1.	0.570248788342653
1.01	0.5703633499011198
1.02	0.5704605247221786
1.03	0.5705421141578916
1.04	0.5706094256977489
1.05	0.5706639968622446
1.06	0.5707069389104289
1.07	0.5707395615597051
1.08	0.570762806955509
1.09	0.5707777882919115
1.1	0.5707853021404113
1.11	0.5707862923545208
1.12	0.5707814302822707
1.1300000000000001	0.5707715139925986
1.1400000000000001	0.570757107176296
1.1500000000000001	0.5707388824868492
1.1600000000000001	0.5707173111051109
1.17	0.5706929578547714
1.18	0.5706662144608033
1.19	0.570637553044672
1.2	0.57060729724059
1.21	0.5705758397891861
1.22	0.5705434454926774
1.23	0.5705104384386852
1.24	0.5704770335116263
1.25	0.570443496293655
1.26	0.5704099987791809
1.27	0.5703767564258179
1.28	0.5703439044261063
1.29	0.5703116151553224
1.3	0.5702799925228715
1.31	0.5702491721377946
1.32	0.5702192312764623
1.33	0.5701902741856538
1.34	0.5701623555631848
1.35	0.5701355529753187
1.36	0.5701099020634922
1.37	0.5700854577751013
1.3800000000000001	0.5700622397585319
1.3900000000000001	0.5700402838706312
1.4000000000000001	0.5700195964334108
1.4100000000000001	0.5700001972817347
1.42	0.5699820817338923
1.43	0.5699652562738773
1.44	0.5699497072394419
1.45	0.5699354300901042
1.46	0.5699224039445611
1.47	0.5699106152641769
1.48	0.5699000374804685
1.49	0.5698906498207492
1.5	0.5698824213589938

==> anc/Fig6-F_fit_258_chi0.6.dat <==
0.01	-3.590765957836706
0.02	-2.814755617007232
0.03	-2.200928774030704
0.04	-1.7271694874492602
0.05	-1.3713618158050358
0.060000000000000005	-1.111389817640167
0.06999999999999999	-0.9251375514967909
0.08	-0.7904890759170425
0.09	-0.6779425754871977
0.09999999999999999	-0.5875397306169763
0.11	-0.5098273559119112
0.12	-0.44378823337083917
0.13	-0.38550891154779776
0.14	-0.33422490538271604
0.15000000000000002	-0.2880333610455265
0.16	-0.24643593340025652
0.17	-0.2084108344572241
0.18000000000000002	-0.173625538947489
0.19	-0.14148176280035316
0.2	-0.11175499443140773
0.21000000000000002	-0.0840736830574746
0.22	-0.05828066220416427
0.23	-0.03413356219306092
0.24000000000000002	-0.011516441853064711
0.25	0.009738443871206467
0.26	0.029718053005321696
0.27	0.048542233217767884
0.28	0.0662800606351732
0.29000000000000004	0.08302196377321215
0.3	0.09882373313323252
0.31	0.11375581967781309
0.32	0.12786467053893594
0.33	0.1412070810037086
0.34	0.15382245756933347
0.35000000000000003	0.16575785888262437
0.36000000000000004	0.1770471237818543
0.37	0.18773001481898077
0.38	0.19783581949976403
0.39	0.20739848442906617
0.4	0.21644379486153895
0.41000000000000003	0.22500144188751262
0.42000000000000004	0.23309365460481374
0.43	0.24074592113619897
0.44	0.2479781554972082
0.45	0.25481292901200103
0.46	0.26126775787747464
0.47000000000000003	0.2673624675807027
0.48000000000000004	0.2731127015753157
0.49	0.2785360363422194
0.5	0.2836464982866617
0.51	0.28845974121383033
0.52	0.292988459404811
0.53	0.2972467152575228
0.54	0.3012460582266538
0.55	0.30499919022636884
0.56	0.3085167162761571
0.5700000000000001	0.31181020726271663
0.5800000000000001	0.31488946749858554
0.59	0.31776512671317986
0.6	0.32044627954256394
0.61	0.3229427340483673
0.62	0.32526297968331
0.63	0.3274161287114891
0.64	0.3294101207604031
0.65	0.3312534633008805
0.66	0.33295356506702867
0.67	0.3345183370244212
0.68	0.3359547799494878
0.6900000000000001	0.3372703885070276
0.7000000000000001	0.3384715919975058
0.7100000000000001	0.3395652967111482
0.72	0.3405575663434718
0.73	0.34145490127910355
0.74	0.34226289774093965
0.75	0.34298762698536345
0.76	0.3436341642965406
0.77	0.34420796609133225
0.78	0.34471396022803535
0.79	0.3451575087369925
0.8	0.34554276551892754
0.81	0.3458743563779831
0.8200000000000001	0.3461562276342447
0.8300000000000001	0.3463926695050254
0.8400000000000001	0.3465872761027852
0.85	0.3467440990525527
0.86	0.3468660560339358
0.87	0.3469564428905913
0.88	0.34701817675540114
0.89	0.3470544779176858
0.9	0.34706773275178643
0.91	0.34706069665668837
0.92	0.34703548284777963
0.93	0.34699451980212836
0.9400000000000001	0.346939617133679
0.9500000000000001	0.34687287509416076
0.9600000000000001	0.34679585024728765
0.97	0.3467103706092547
0.98	0.3466177220743477
0.99	0.34651943989186823
1.	0.3464166040129639
1.01	0.34631050719576595
1.02	0.3462020462686252
1.03	0.3460923165055919
1.04	0.3459820153276996
1.05	0.3458720192149698
1.06	0.3457628862644886
1.07	0.3456553256126356
1.08	0.3455497606215522
1.09	0.3454467478699023
1.1	0.3453465968444975
1.11	0.3452497324489089
1.12	0.3451563650115214
1.1300000000000001	0.345066800580337
1.1400000000000001	0.34498117690007596
1.1500000000000001	0.34489971444915407
1.1600000000000001	0.34482247107448716
1.17	0.344749572077908
1.18	0.34468103557308166
1.19	0.34461693873557386
1.2	0.34455722968151503
1.21	0.3445019016737245
1.22	0.3444508964477016
1.23	0.34440418638059106
1.24	0.34436167281027585
1.25	0.3443232873535798
1.26	0.34428891155082497
1.27	0.34425844496586133
1.28	0.3442317651449288
1.29	0.3442087634940407
1.3	0.3441892979977265
1.31	0.3441732373089216
1.32	0.34416044082842157
1.33	0.3441507716256382
1.34	0.3441440873476585
1.35	0.3441402468209246
1.36	0.3441391095767835
1.37	0.3441405335775653
1.3800000000000001	0.34414438235676287
1.3900000000000001	0.34415051571873845
1.4000000000000001	0.3441588028132143
1.4100000000000001	0.3441691074079168
1.42	0.3441813054531961
1.43	0.3441952662977583
1.44	0.34421087351426183
1.45	0.34422800322030805
1.46	0.34424654712977376
1.47	0.34426638895426265
1.48	0.3442874288181957
1.49	0.3443095585493632
1.5	0.34433268674926126

==> anc/Fig6-F_fit_258_chi1.dat <==
0.01	-3.592148826561279
0.02	-2.818027813874231
0.03	-2.2061259735275662
0.04	-1.7343024293713354
0.05	-1.3804163052555891
0.060000000000000005	-1.1223267250303772
0.06999999999999999	-0.9378928125457505
0.08	-0.8049736916517586
0.09	-0.6940375565970786
0.09999999999999999	-0.6051163200358813
0.11	-0.5287438378744607
0.12	-0.46388247460512544
0.13	-0.4065922604673631
0.14	-0.35611405412592995
0.15000000000000002	-0.31054200752636113
0.16	-0.2693762710658079
0.17	-0.2315895075846475
0.18000000000000002	-0.1968583316987367
0.19	-0.16458770078535007
0.2	-0.1345652494006115
0.21000000000000002	-0.10642799902178804
0.22	-0.08003274626272526
0.23	-0.055147941905723474
0.24000000000000002	-0.03167564492268476
0.25	-0.009464028491999062
0.26	0.011556799223497081
0.27	0.03149000345144619
0.28	0.050387590842020685
0.29000000000000004	0.06832241551113849
0.3	0.08533510028920571
0.31	0.10147927634724124
0.32	0.11678877277932544
0.33	0.13130523416089648
0.34	0.14505884521889983
0.35000000000000003	0.15808443766130165
0.36000000000000004	0.17040971512047778
0.37	0.18206520683477978
0.38	0.19307726769424682
0.39	0.20347396248656152
0.4	0.21328069075714487
0.41000000000000003	0.22252407958859738
0.42000000000000004	0.23122851115706305
0.43	0.23941942060906393
0.44	0.24712027611606627
0.45	0.2543556441885801
0.46	0.2611476649559957
0.47000000000000003	0.26751972451108835
0.48000000000000004	0.27349265147421287
0.49	0.2790886308747501
0.5	0.28432697957839687
0.51	0.28922849197948614
0.52	0.29381092052148927
0.53	0.29809356277901167
0.54	0.30209257775298426
0.55	0.30582582285872695
0.56	0.3093075004276787
0.5700000000000001	0.3125529064674121
0.5800000000000001	0.31557661736484643
0.59	0.3183949785738301
0.6	0.3210179789011488
0.61	0.3234572703341445
0.62	0.3257242087849964
0.63	0.32783098999558996
0.64	0.32978674646414813
0.65	0.3316019302199255
0.66	0.3332847784117131
0.67	0.334844584195803
0.68	0.3362886315789466
0.6900000000000001	0.3376251526143076
0.7000000000000001	0.33886059631894205
0.7100000000000001	0.3400022626049636
0.72	0.34105583084036345
0.73	0.34202774172660694
0.74	0.3429230111753861
0.75	0.34374732912267253
0.76	0.3445051141970926
0.77	0.34520137670573114
0.78	0.34584003154918486
0.79	0.3464255506054238
0.8	0.34696127324941306
0.81	0.3474509862786635
0.8200000000000001	0.3478978193035076
0.8300000000000001	0.34830532129046543
0.8400000000000001	0.3486760209684851
0.85	0.34901284387528275
0.86	0.34931814855107407
0.87	0.3495945984831654
0.88	0.3498442043680007
0.89	0.3500692775668695
0.9	0.350271579572542
0.91	0.35045313167977277
0.92	0.3506154658438978
0.93	0.3507603445510414
0.9400000000000001	0.3508890975035934
0.9500000000000001	0.3510032216377644
0.9600000000000001	0.3511039777382161
0.97	0.3511928801250817
0.98	0.3512706651281579
0.99	0.35133826965881443
1.	0.35139660629246516
1.01	0.3514465805177849
1.02	0.35148915050636054
1.03	0.3515254328382251
1.04	0.3515558577767151
1.05	0.3515810425514797
1.06	0.3516015428436133
1.07	0.3516179745479071
1.08	0.3516307742529198
1.09	0.3516404574478078
1.1	0.35164740332556876
1.11	0.3516520765919601
1.12	0.3516547361978588
1.1300000000000001	0.35165570585792477
1.1400000000000001	0.3516552559865665
1.1500000000000001	0.3516537019529964
1.1600000000000001	0.35165123260746234
1.17	0.3516480908537835
1.18	0.3516444299004587
1.19	0.351640444569436
1.2	0.3516362529241868
1.21	0.35163200852834375
1.22	0.35162779970337105
1.23	0.3516237448364064
1.24	0.3516199072940616
1.25	0.35161637569304793
1.26	0.3516131926702049
1.27	0.35161042434067924
1.28	0.35160808888626044
1.29	0.3516062167975418
1.3	0.3516048372632591
1.31	0.3516039934641586
1.32	0.35160367391480263
1.33	0.3516038832407436
1.34	0.3516046162897572
1.35	0.351605874139099
1.36	0.3516076427258818
1.37	0.35160991458949153
1.3800000000000001	0.3516126710003645
1.3900000000000001	0.35161589804517496
1.4000000000000001	0.35161957381459463
1.4100000000000001	0.3516236797129004
1.42	0.35162819188595107
1.43	0.35163308854352626
1.44	0.3516383448981398
1.45	0.35164393720098625
1.46	0.3516498405458025
1.47	0.3516560302376089
1.48	0.35166248189374993
1.49	0.35166917068857007
1.5	0.3516760732560896

==> anc/Fig6-F_fit_320_chi0.6.dat <==
0.01	-3.5916214861924254
0.02	-2.816299798318445
0.03	-2.2031193451248425
0.04	-1.7299803361019834
0.05	-1.37478298074023
0.060000000000000005	-1.115427488529946
0.06999999999999999	-0.9298140689614945
0.08	-0.7958429315252383
0.09	-0.6840304935904143
0.09999999999999999	-0.5944283410107658
0.11	-0.5175982921417767
0.12	-0.4525260668474619
0.13	-0.3953023322677263
0.14	-0.3451740649303834
0.15000000000000002	-0.30025265017071673
0.16	-0.2600355287062207
0.17	-0.22350103995520246
0.18000000000000002	-0.1903178731505066
0.19	-0.15989053191996164
0.2	-0.13198991249692307
0.21000000000000002	-0.10624307325484929
0.22	-0.08248603140126108
0.23	-0.060471500817566345
0.24000000000000002	-0.04007644985556148
0.25	-0.02112749174125543
0.26	-0.0035284057334184003
0.27	0.012848823901467932
0.28	0.028082198960528576
0.29000000000000004	0.04227074182431307
0.3	0.05547940647606614
0.31	0.0677877623458669
0.32	0.07925098547376228
0.33	0.08993500989757519
0.34	0.0998871310540567
0.35000000000000003	0.10916295870550077
0.36000000000000004	0.11780348391310166
0.37	0.12585640323654743
0.38	0.13335720994265068
0.39	0.14034701040582528
0.4	0.1468566618629554
0.41000000000000003	0.15292179507531845
0.42000000000000004	0.15856919584414841
0.43	0.16382978102212453
0.44	0.16872678821618867
0.45	0.17328703917318147
0.46	0.17753069832608562
0.47000000000000003	0.18148104928352024
0.48000000000000004	0.18515555626541672
0.49	0.18857439640462842
0.5	0.19175271457100845
0.51	0.19470802268378304
0.52	0.1974533967276858
0.53	0.20000383653914636
0.54	0.20237108248230315
0.55	0.2045686822732455
0.56	0.20660621369255042
0.5700000000000001	0.20849482506095596
0.5800000000000001	0.21024335247406806
0.59	0.21186175985209105
0.6	0.21335781204196771
0.61	0.21474043694790637
0.62	0.21601610931831455
0.63	0.21719227937831256
0.64	0.21827494860197053
0.65	0.21927087336475237
0.66	0.22018523918759697
0.67	0.22102394689681573
0.68	0.22179160695175487
0.6900000000000001	0.22249343769188645
0.7000000000000001	0.2231335163031443
0.7100000000000001	0.22371645163379425
0.72	0.22424586703631244
0.73	0.22472585190015798
0.74	0.22515961696264758
0.75	0.22555078763606679
0.76	0.2259022092849681
0.77	0.22621709676921292
0.78	0.22649796701516028
0.79	0.22674766370172034
0.8	0.22696842143110113
0.81	0.22716278148259636
0.8200000000000001	0.2273326675038592
0.8300000000000001	0.22748027407701335
0.8400000000000001	0.22760732967794087
0.85	0.2277157970047015
0.86	0.22780716797288583
0.87	0.2278831573558091
0.88	0.2279450592783572
0.89	0.22799436704651263
0.9	0.22803219789030052
0.91	0.22805984749471755
0.92	0.2280782738008314
0.93	0.2280885947041878
0.9400000000000001	0.22809162602634914
0.9500000000000001	0.22808832632780074
0.9600000000000001	0.22807938528731964
0.97	0.2280656193219742
0.98	0.22804760677737573
0.99	0.2280260379161354
1.	0.22800139340432218
1.01	0.22797425216449846
1.02	0.22794500968979528
1.03	0.22791414721595887
1.04	0.22788198643770594
1.05	0.22784892340694943
1.06	0.22781521628784696
1.07	0.22778118731772098
1.08	0.2277470403289897
1.09	0.22771303400650106
1.1	0.2276793260302881
1.11	0.22764612072618912
1.12	0.22761353684163624
1.1300000000000001	0.22758173251838323
1.1400000000000001	0.22755079389930355
1.1500000000000001	0.22752084015862817
1.1600000000000001	0.22749193034403847
1.17	0.2274641509883616
1.18	0.22743753881039105
1.19	0.2274121532102371
1.2	0.2273880126767766
1.21	0.2273651542441289
1.22	0.2273435816766768
1.23	0.22732331374284692
1.24	0.22730434246462733
1.25	0.22728667185218895
1.26	0.2272702847094098
1.27	0.22725517327279712
1.28	0.22724131325463395
1.29	0.2272287410140854
1.3	0.22721726684701263
1.31	0.22720654641056232
1.32	0.22719707998004282
1.33	0.22718947852793994
1.34	0.22718306561986812
1.35	0.22717727426368778
1.36	0.22717238710514695
1.37	0.22716852834918028
1.3800000000000001	0.2271656063260883
1.3900000000000001	0.22716358355146665
1.4000000000000001	0.22716242167436448
1.4100000000000001	0.227162082466874
1.42	0.22716252807546156
1.43	0.2271637202106893
1.44	0.2271656219523622
1.45	0.2271681954990617
1.46	0.22717140520502013
1.47	0.22717521419415262
1.48	0.22717958835599228
1.49	0.22718449208206276
1.5	0.22718989299030762

==> anc/Fig6-F_fit_320_chi1.dat <==
0.01	-3.593875761350192
0.02	-2.8214495737138288
0.03	-2.2111251988676877
0.04	-1.7407717036868433
0.05	-1.388258155046369
0.060000000000000005	-1.1314536198213394
0.06999999999999999	-0.9482271648868287
0.08	-0.8164478571179101
0.09	-0.7065954544896722
0.09999999999999999	-0.6187069505771479
0.11	-0.5433177875814813
0.12	-0.47941237759942645
0.13	-0.42307065462422566
0.14	-0.3735414951675571
0.15000000000000002	-0.32892900559481647
0.16	-0.2887474303380934
0.17	-0.2519836048886236
0.18000000000000002	-0.21832386243436386
0.19	-0.18718475028834328
0.2	-0.15836246156658107
0.21000000000000002	-0.1315043434482243
0.22	-0.10647348105691924
0.23	-0.08304711862287148
0.24000000000000002	-0.061130126005549706
0.25	-0.040576806000830905
0.26	-0.021316104029695745
0.27	-0.003247146258699596
0.28	0.013686306753004276
0.29000000000000004	0.02955826342775175
0.3	0.04441629065451998
0.31	0.05831817611954564
0.32	0.07130726585338669
0.33	0.08343260531840885
0.34	0.09473488390542563
0.35000000000000003	0.10525821137908482
0.36000000000000004	0.11504137208024932
0.37	0.12412546705537503
0.38	0.13254765595233067
0.39	0.14034705883292245
0.4	0.14755889550179357
0.41000000000000003	0.1542204226689012
0.42000000000000004	0.16036464968010988
0.43	0.16602690535236012
0.44	0.17123748798238125
0.45	0.17602930962850027
0.46	0.18042985782286472
0.47000000000000003	0.18446938000794663
0.48000000000000004	0.1881725085110995
0.49	0.19156675353583447
0.5	0.1946737288961508
0.51	0.19751792162786427
0.52	0.20011822226903628
0.53	0.20249625710732394
0.54	0.2046683059297558
0.55	0.20665318847136277
0.56	0.20846491117579485
0.5700000000000001	0.21011981431972895
0.5800000000000001	0.2116297161391153
0.59	0.21300853150299265
0.6	0.21426631078877234
0.61	0.21541491383199138
0.62	0.21646282712731116
0.63	0.21742012278714926
0.64	0.21829390379377436
0.65	0.2190926770987864
0.66	0.21982230290660912
0.67	0.22048975388834863
0.68	0.2211001995955577
0.6900000000000001	0.22165980088893988
0.7000000000000001	0.22217255651214884
0.7100000000000001	0.22264333325029304
0.72	0.22307568783971163
0.73	0.22347391838707192
0.74	0.22384066756649823
0.75	0.22417920965559263
0.76	0.22449194795058922
0.77	0.22478166398480215
0.78	0.22505049732459317
0.79	0.22530105192097077
0.8	0.22553471615330872
0.81	0.22575327171866022
0.8200000000000001	0.2259581426149953
0.8300000000000001	0.22615107275907162
0.8400000000000001	0.22633288409157937
0.85	0.2265046549366264
0.86	0.22666736006071744
0.87	0.22682212556866865
0.88	0.22696957576965382
0.89	0.22711053987847604
0.9	0.22724552928306338
0.91	0.2273752002750571
0.92	0.22749994735812082
0.93	0.2276202839411723
0.9400000000000001	0.22773650960009034
0.9500000000000001	0.22784902058562492
0.9600000000000001	0.22795804028208017
0.97	0.22806386978635057
0.98	0.22816667221141504
0.99	0.22826667227310998
1.	0.22836398625975732
1.01	0.2284587925903423
1.02	0.22855112958871146
1.03	0.22864102543345494
1.04	0.22872868897932716
1.05	0.22881439309678953
1.06	0.22889797391731115
1.07	0.22897931519200815
1.08	0.22905854693240077
1.09	0.22913576115322065
1.1	0.22921095559594967
1.11	0.22928415449514816
1.12	0.2293553703863126
1.1300000000000001	0.2294246199721617
1.1400000000000001	0.2294919149855889
1.1500000000000001	0.2295572684008129
1.1600000000000001	0.2296206931965767
1.17	0.22968220147408241
1.18	0.22974180884017165
1.19	0.22979952857807823
1.2	0.2298553797598274
1.21	0.2299093782393733
1.22	0.22996154695416327
1.23	0.23001190517225378
1.24	0.2300604797557715
1.25	0.23010729379324407
1.26	0.2301523778735253
1.27	0.23019575897078734
1.28	0.23023747101760272
1.29	0.23027754468148462
1.3	0.23031601673178317
1.31	0.2303529211516661
1.32	0.23038829696719396
1.33	0.23042218097519404
1.34	0.23045461384653376
1.35	0.23048563461615923
1.36	0.23051528498866178
1.37	0.23054360562927992
1.3800000000000001	0.23057063869101835
1.3900000000000001	0.23059642586193682
1.4000000000000001	0.2306210092021087
1.4100000000000001	0.2306444308402452
1.42	0.23066673225849244
1.43	0.23068795548754728
1.44	0.23070814101046883
1.45	0.23072733027718
1.46	0.23074556241778638
1.47	0.23076287788209532
1.48	0.23077931416092407
1.49	0.23079491035153563
1.5	0.23080970208440027

==> anc/Fig6-F_fit_400_chi0.6.dat <==
0.01	-3.5939442270255997
0.02	-2.8206188462357735
0.03	-2.2092870892456715
0.04	-1.737866099098578
0.05	-1.3842730188377788
0.060000000000000005	-1.1264249915065587
0.06999999999999999	-0.9422391601482039
0.08	-0.8096326678059987
0.09	-0.6991393059823251
0.09999999999999999	-0.61082627234318
0.11	-0.535271325222054
0.12	-0.471476574118848
0.13	-0.41555319030586335
0.14	-0.36675174679938755
0.15000000000000002	-0.32319125682018157
0.16	-0.2843775710271261
0.17	-0.2493001188499776
0.18000000000000002	-0.21762717719686883
0.19	-0.18876636129174668
0.2	-0.16248908561692516
0.21000000000000002	-0.13842471509601018
0.22	-0.11640701362907362
0.23	-0.09618844921406963
0.24000000000000002	-0.07764227448095654
0.25	-0.06059305485760598
0.26	-0.04493931994823208
0.27	-0.030549181738133795
0.28	-0.01733845851192865
0.29000000000000004	-0.00520269437836222
0.3	0.005929176149650679
0.31	0.01614258195363715
0.32	0.025498888741526338
0.33	0.03407024387061035
0.34	0.041909731274327434
0.35000000000000003	0.049079069862548806
0.36000000000000004	0.05562450206326772
0.37	0.06159939379608591
0.38	0.06704409349604915
0.39	0.0720051588834901
0.4	0.07651732802214957
0.41000000000000003	0.0806204936315481
0.42000000000000004	0.0843457494646792
0.43	0.0877290818843544
0.44	0.09079570578064006
0.45	0.09357524177171922
0.46	0.09609045903605334
0.47000000000000003	0.0983677030310149
0.48000000000000004	0.1004258655380538
0.49	0.10228728478371175
0.5	0.10396796689008587
0.51	0.10548690083381677
0.52	0.10685747627781562
0.53	0.10809570558521849
0.54	0.10921270963199134
0.55	0.11022188966946671
0.56	0.11113241693468105
0.5700000000000001	0.11195542823068796
0.5800000000000001	0.11269842811076865
0.59	0.1133706009646354
0.6	0.11397804408604853
0.61	0.11452827437068559
0.62	0.11502621740250706
0.63	0.11547798932415558
0.64	0.11588753535526218
0.65	0.1162597853202309
0.66	0.11659790154738525
0.67	0.1169058521593974
0.68	0.1171861495976254
0.6900000000000001	0.11744196107594311
0.7000000000000001	0.11767529039947525
0.7100000000000001	0.11788866764419235
0.72	0.11808368121143085
0.73	0.11826233966887846
0.74	0.11842591259345187
0.75	0.11857594283714293
0.76	0.11871361914241385
0.77	0.11884050538496606
0.78	0.11895701901707378
0.79	0.11906377886949698
0.8	0.11916174468247989
0.81	0.11925191927386332
0.8200000000000001	0.11933479224161739
0.8300000000000001	0.1194110344799837
0.8400000000000001	0.11948110491798866
0.85	0.11954555920592388
0.86	0.11960477807423527
0.87	0.11965921807137125
0.88	0.11970920739361578
0.89	0.11975513367336132
0.9	0.11979727515073062
0.91	0.11983595930780912
0.92	0.11987142605110107
0.93	0.11990395532157548
0.9400000000000001	0.11993375449792346
0.9500000000000001	0.11996106438709868
0.9600000000000001	0.11998606464528233
0.97	0.12000896330169761
0.98	0.12002991604417211
0.99	0.12004910299344476
1.	0.12006665888000491
1.01	0.1200827397211731
1.02	0.12009746177719466
1.03	0.12011096001239026
1.04	0.12012333433185443
1.05	0.12013470116365411
1.06	0.12014514590319272
1.07	0.12015476857904397
1.08	0.12016364171976392
1.09	0.1201718508152491
1.1	0.12017945701005164
1.11	0.12018653290874945
1.12	0.12019312962116178
1.1300000000000001	0.12019930835631848
1.1400000000000001	0.12020511142116565
1.1500000000000001	0.12021058998280885
1.1600000000000001	0.12021577866979963
1.17	0.12022071984175085
1.18	0.12022544147258409
1.19	0.12022997824029279
1.2	0.12023435239227423
1.21	0.12023859194931917
1.22	0.12024271426924057
1.23	0.1202467421225598
1.24	0.12025068729194244
1.25	0.12025456478440656
1.26	0.12025838769741613
1.27	0.12026217263900554
1.28	0.12026592408448161
1.29	0.12026965038293852
1.3	0.12027335652104863
1.31	0.1202770494011485
1.32	0.12028073162533977
1.33	0.12028440773347446
1.34	0.12028807881463803
1.35	0.12029174749987799
1.36	0.1202954137031603
1.37	0.12029907853982823
1.3800000000000001	0.12030274103679739
1.3900000000000001	0.12030640113169007
1.4000000000000001	0.12031005720772958
1.4100000000000001	0.12031370831299937
1.42	0.12031735239054124
1.43	0.12032098784239616
1.44	0.12032461233965003
1.45	0.1203282238419621
1.46	0.12033181988565342
1.47	0.12033539815638633
1.48	0.12033895616579622
1.49	0.12034249146290132
1.5	0.12034600162121553

==> anc/Fig6-F_fit_400_chi1.dat <==
0.01	-3.597655814380749
0.02	-2.8287677559733133
0.03	-2.2217925170525024
0.04	-1.754609848298307
0.05	-1.4050995003907187
0.060000000000000005	-1.1511412240097285
0.06999999999999999	-0.9706147698353278
0.08	-0.841399888547507
0.09	-0.7339873455075372
0.09999999999999999	-0.6484238473515712
0.11	-0.5752559147068419
0.12	-0.5134748709613803
0.13	-0.45916894336838043
0.14	-0.41159394095958635
0.15000000000000002	-0.36886158393769497
0.16	-0.33049236604304183
0.17	-0.2954805962511807
0.18000000000000002	-0.2635165490591525
0.19	-0.23402168167395898
0.2	-0.2067967549412714
0.21000000000000002	-0.18149398040362094
0.22	-0.15798046317743056
0.23	-0.13603815097185054
0.24000000000000002	-0.11557472755122927
0.25	-0.09644766725939807
0.26	-0.07858954606705859
0.27	-0.061903298828381956
0.28	-0.04633532323679137
0.29000000000000004	-0.031814799832798155
0.3	-0.018296314929309058
0.31	-0.005724649755219717
0.32	0.005941599896925864
0.33	0.01674903866538139
0.34	0.026737284028858208
0.35000000000000003	0.035948628314786686
0.36000000000000004	0.04442165161526347
0.37	0.05219642791598915
0.38	0.05931076786358218
0.39	0.06580359322253272
0.4	0.07171164462492587
0.41000000000000003	0.07707292157091823
0.42000000000000004	0.08192256922078535
0.43	0.08629737594182241
0.44	0.09023041161312705
0.45	0.09375684694263539
0.46	0.09690716781112689
0.47000000000000003	0.09971436759482019
0.48000000000000004	0.1022060945153339
0.49	0.10441282842312376
0.5	0.1063590678078969
0.51	0.10807231402925094
0.52	0.10957403832797016
0.53	0.11088878495728637
0.54	0.11203483623945472
0.55	0.11303351822490493
0.56	0.11390024398234519
0.5700000000000001	0.11465330179109788
0.5800000000000001	0.11530539206975024
0.59	0.11587189168351607
0.6	0.11636305957183808
0.61	0.11679157969400066
0.62	0.11716555385569268
0.63	0.11749523357099086
0.64	0.11778685367401606
0.65	0.11804851949967148
0.66	0.11828487105968684
0.67	0.11850214361302307
0.68	0.11870365675288974
0.6900000000000001	0.11889399743889201
0.7000000000000001	0.119075598830804
0.7100000000000001	0.11925203762832146
0.72	0.1194244701712846
0.73	0.11959496707544089
0.74	0.1197643622127644
0.75	0.11993404857823242
0.76	0.12010441941858287
0.77	0.12027634904670541
0.78	0.12044978725912203
0.79	0.12062509900699626
0.8	0.12080191313929305
0.81	0.12098011587726343
0.8200000000000001	0.1211593000552126
0.8300000000000001	0.12133918149747383
0.8400000000000001	0.12151927745521385
0.85	0.12169917473591073
0.86	0.1218783804949636
0.87	0.12205642616734388
0.88	0.12223282572181275
0.89	0.12240704925861447
0.9	0.12257875981827118
0.91	0.12274765075591608
0.92	0.12291310122796036
0.93	0.1230743398630449
0.9400000000000001	0.12323151159961387
0.9500000000000001	0.12338464720095822
0.9600000000000001	0.12353331782117843
0.97	0.1236770798197385
0.98	0.12381600834383898
0.99	0.12395015201387866
1.	0.12407914676972681
1.01	0.12420256461828295
1.02	0.12432064597885513
1.03	0.1244334822529185
1.04	0.1245410925008713
1.05	0.12464349186175054
1.06	0.12474078350111485
1.07	0.12483303133193198
1.08	0.12492036825101144
1.09	0.12500289716573434
1.1	0.12508077195735365
1.11	0.12515412510902338
1.12	0.12522312372242153
1.1300000000000001	0.1252879211731023
1.1400000000000001	0.12534869112259106
1.1500000000000001	0.12540560012509708
1.1600000000000001	0.12545882287812285
1.17	0.12550853249223964
1.18	0.12555490028245062
1.19	0.12559810041955494
1.2	0.12563829744673594
1.21	0.12567566219531476
1.22	0.12571034997167704
1.23	0.12574252488973517
1.24	0.12577233135823002
1.25	0.12579992431422274
1.26	0.12582543628666498
1.27	0.12584901137598398
1.28	0.12587076980481418
1.29	0.1258908438526225
1.3	0.12590934144933866
1.31	0.12592638262254766
1.32	0.12594206335875063
1.33	0.12595649144150967
1.34	0.12596975150722708
1.35	0.12598193943827832
1.36	0.1259931292803061
1.37	0.1260034056012147
1.3800000000000001	0.12601283271659508
1.3900000000000001	0.1260214846328056
1.4000000000000001	0.12602941684544805
1.4100000000000001	0.12603669365407785
1.42	0.12604336265319246
1.43	0.12604947934025368
1.44	0.126055084305924
1.45	0.12606022515978868
1.46	0.12606493634254112
1.47	0.12606925846920444
1.48	0.12607322062637458
1.49	0.1260768572851138
1.5	0.12608019290704614

==> anc/Fig6-F_lQCD_194.dat <==
0.168994	-0.269828
0.238993	-0.0173606
0.292706	0.119176
0.337988	0.176127
0.377883	0.261223
0.413949	0.323708
0.477988	0.399233
0.506982	0.425105
0.585412	0.508855
0.506982	0.425916
0.534407	0.449389
0.560489	0.474194
0.609317	0.52386
0.632318	0.522319
0.696781	0.555876
0.716981	0.551541
0.736628	0.556223
0.792653	0.580065
0.878119	0.561264
0.675976	0.538702
0.696781	0.531781
0.716981	0.548054
0.755765	0.567148
0.774429	0.561443
0.827899	0.580902
0.84497	0.572488
0.861704	0.578107
0.91006	0.586535
0.985396	0.606049
0.955974	0.588798
0.970797	0.57944
1.01396	0.588541
1.08209	0.575776
1.17082	0.62104
0.84497	0.571999
0.861704	0.578905
0.878119	0.578426
0.91006	0.576253
0.925619	0.590561
0.970797	0.573418
0.985396	0.581213
0.999783	0.606853
1.04175	0.590109
1.10817	0.581448
1.08209	0.601724
1.09521	0.578028
1.13365	0.584694
1.19497	0.584875
1.27588	0.589259
1.19497	0.597484
1.20686	0.574589
1.24185	0.574687
1.29807	0.593765
1.01396	0.596653
1.02795	0.586949
1.04175	0.577592
1.06881	0.574362
1.08209	0.584313
1.12098	0.598313
1.13365	0.592372
1.14617	0.584328
1.18296	0.58198
1.24185	0.608248
1.21863	0.601485
1.2303	0.59261
1.26464	0.591506
1.31989	0.582172
1.31989	0.596935
1.33066	0.609353
1.18296	0.613107
1.19497	0.588819
1.20686	0.612718
1.2303	0.576197
1.24185	0.59878
1.27588	0.583491
1.28702	0.594441
1.29807	0.582589
1.33066	0.592285
1.35195	0.566043

==> anc/Fig6-F_lQCD_258.dat <==
0.12746	-0.4742
0.180256	-0.212474
0.220768	-0.0794067
0.254921	-0.0246575
0.28501	0.0493823
0.312213	0.101385
0.360512	0.169082
0.382381	0.193598
0.403065	0.215352
0.422738	0.232786
0.441536	0.251677
0.459565	0.260686
0.476913	0.273578
0.509841	0.288256
0.525533	0.298037
0.540769	0.304063
0.555587	0.310282
0.57002	0.314224
0.584097	0.318301
0.597842	0.322458
0.624426	0.325852
0.637302	0.3283
0.649923	0.330937
0.662303	0.332471
0.686395	0.336675
0.698129	0.33855
0.721025	0.341302
0.732204	0.342187
0.743215	0.34343
0.754066	0.344498
0.764762	0.343335
0.775311	0.343093
0.785718	0.345805
0.80613	0.345819
0.816145	0.347959
0.826038	0.347024
0.835814	0.348929
0.845476	0.34842
0.85503	0.348619
0.864478	0.34946
0.883071	0.345077
0.892223	0.35105
0.901281	0.349951
0.910249	0.349987
0.91913	0.351491
0.927925	0.351225
0.936639	0.350436
0.953826	0.350368
0.962305	0.351571
0.970709	0.350227
0.979042	0.352194
0.995497	0.351739
1.00362	0.351301
1.01968	0.352655
1.02762	0.352603
1.03549	0.352929
1.04331	0.352848
1.05107	0.351812
1.05877	0.352417
1.06641	0.35361
1.08154	0.353464
1.08902	0.350463
1.09646	0.35246
1.10384	0.354572
1.11117	0.353401
1.11846	0.353373
1.1257	0.353352
1.14004	0.351716
1.14714	0.352881
1.1542	0.353543
1.16122	0.353401
1.16819	0.35279
1.17513	0.3522
1.18202	0.353248
1.19568	0.354285
1.20246	0.353001
1.2092	0.353545
1.21589	0.352905
1.22918	0.351999
1.23577	0.353701
1.24885	0.355394
1.25534	0.353037
1.26179	0.353595
1.26821	0.351387
1.2746	0.352762
1.28096	0.353006
1.28729	0.354502
1.29985	0.354109
1.30608	0.353949
1.31228	0.353839
1.31846	0.35292
1.32461	0.356307
1.33073	0.35331
1.33682	0.354072
1.35492	0.353074
1.3609	0.35295
1.36686	0.353785
1.37279	0.353136
1.37869	0.353063
1.38457	0.354321
1.39626	0.353163
1.40206	0.352799
1.40785	0.352814
1.4136	0.353155
1.42505	0.353254
1.43074	0.354049
1.44205	0.352339
1.44767	0.35312
1.45327	0.353734
1.45885	0.35289
1.46441	0.35333
1.46994	0.35317
1.47546	0.354646
1.48643	0.352993
1.49189	0.353026
1.49732	0.35323
1.50274	0.352803
1.50813	0.352514
1.51351	0.353316
1.51887	0.351822
1.52952	0.353126
1.53483	0.352873
1.54011	0.352002
1.54537	0.35412
1.55062	0.352597
1.55585	0.35269
1.56106	0.353201
1.57144	0.355005
1.5766	0.352506
1.58174	0.352736
1.58687	0.353895
1.59707	0.353174
1.60215	0.352722
1.61226	0.354254
1.61729	0.352579
1.62231	0.354531
1.62731	0.353874
1.63229	0.352887
1.63726	0.353713
1.64221	0.352628
1.65208	0.354251
1.65698	0.353035
1.66188	0.353111
1.66676	0.353844
1.67163	0.354203
1.67648	0.352931
1.68132	0.354046
1.69095	0.352423
1.69575	0.353489
1.70053	0.351904
1.7053	0.351738
1.71006	0.352488
1.7148	0.354682
1.71953	0.353689
1.72896	0.352573
1.73365	0.353658
1.73833	0.353973
1.74299	0.354159
1.75229	0.352743
1.75692	0.354429
1.76614	0.351874
1.77074	0.354592
1.77532	0.353394
1.77989	0.35314
1.78445	0.352932
1.78899	0.353012
1.79353	0.352787
1.80256	0.355043
1.80706	0.353536
1.81155	0.354806
1.81603	0.355874
1.8205	0.355498
1.82495	0.353557
1.8294	0.353023
1.83826	0.352374
1.84267	0.354337
1.84708	0.356306
1.85147	0.353896
1.85585	0.353268
1.86022	0.353522
1.87328	0.35309
1.87761	0.353437
1.88193	0.354292
1.88624	0.351058
1.89483	0.353964
1.89912	0.353104
1.90765	0.352218
1.91191	0.353023
1.91615	0.353234
1.92038	0.355079
1.92461	0.351739
1.92883	0.354596
1.93303	0.354388
1.9456	0.353038
1.94977	0.353776
1.95808	0.354957
1.96223	0.354106
1.96636	0.354609
1.97872	0.355213
1.98282	0.352972
1.98691	0.354588
1.99099	0.353224
1.99507	0.354069
1.99914	0.354598
2.00725	0.353722
2.01129	0.354745
2.01533	0.353261
2.01935	0.352765
2.02738	0.354099
2.04335	0.354028
2.04732	0.352859
2.05524	0.353684
2.05919	0.352253
2.06313	0.353716
2.07099	0.354454
2.0749	0.353389
2.07882	0.351619
2.08272	0.353479
2.09051	0.353225
2.09439	0.35564
2.10213	0.351806
2.10984	0.354657
2.12519	0.352984
2.13282	0.353832
2.13663	0.355149
2.14422	0.351448
2.15178	0.352442
2.16307	0.350417
2.16683	0.353654
2.17057	0.35288
2.17431	0.353992
2.17804	0.354089
2.18177	0.353643
2.19661	0.35366
2.20768	0.350425
2.21135	0.354012
2.21503	0.352732
2.22235	0.354872
2.22965	0.352798
2.23692	0.353421
2.255	0.354574
2.2586	0.354603
2.28364	0.355589
2.29074	0.353248
2.29429	0.356607
2.29782	0.354892
2.31192	0.352789
2.33986	0.353764
2.35716	0.354502
2.36404	0.354083
2.3709	0.353548
2.39137	0.355584
2.42845	0.355061
2.43513	0.354196
2.44843	0.354007
2.5042	0.353787
2.51068	0.355907
2.57773	0.352028
2.64921	0.348939

==> anc/Fig6-F_lQCD_320.dat <==
0.102802	-0.636404
0.145383	-0.357099
0.178058	-0.220293
0.205603	-0.16333
0.229872	-0.0886405
0.251812	-0.0365718
0.290768	0.0318998
0.308405	0.0569937
0.356116	0.10825
0.308405	0.0527554
0.325088	0.0769025
0.340954	0.0944155
0.370657	0.124535
0.384649	0.135759
0.423863	0.159887
0.436151	0.169134
0.448103	0.176776
0.482183	0.187354
0.534173	0.204125
0.411207	0.153739
0.423863	0.160507
0.436151	0.168296
0.459744	0.178522
0.471097	0.182886
0.503624	0.196678
0.514009	0.195952
0.524188	0.200786
0.553604	0.207113
0.599432	0.214303
0.581534	0.212937
0.590551	0.20987
0.61681	0.217966
0.658252	0.223349
0.712231	0.221833
0.514009	0.196518
0.524188	0.200802
0.534173	0.19871
0.553604	0.207186
0.563069	0.207368
0.590551	0.212266
0.599432	0.214031
0.608183	0.214201
0.633712	0.215781
0.674116	0.221555
0.658252	0.21993
0.666231	0.220141
0.689615	0.221481
0.726918	0.225227
0.776136	0.227843
0.726918	0.223279
0.734151	0.227783
0.755436	0.223944
0.789636	0.227402
0.61681	0.212867
0.625318	0.216072
0.633712	0.217672
0.650176	0.219811
0.658252	0.219722
0.68191	0.224238
0.689615	0.220448
0.697235	0.223739
0.719612	0.221452
0.755436	0.221101
0.741314	0.226529
0.748408	0.223304
0.769297	0.225908
0.802907	0.226039
0.802907	0.226817
0.809462	0.22522
0.719612	0.224184
0.726918	0.225256
0.734151	0.226087
0.748408	0.22594
0.755436	0.223538
0.776136	0.223893
0.782914	0.225323
0.789636	0.226346
0.809462	0.22641
0.822414	0.227728

==> anc/Fig6-F_lQCD_400.dat <==
0.1	-0.6326548378222818
0.11	-0.5557893906028912
0.12000000000000001	-0.4900437014066251
0.13	-0.4329410941069427
0.14	-0.3827256125081634
0.15000000000000002	-0.3381195759689373
0.16	-0.2981720593546783
0.17	-0.2621608911261536
0.18	-0.22952738545328805
0.19	-0.1998317722864123
0.2	-0.17272210044407532
0.21000000000000002	-0.14791213780815665
0.22	-0.12516541706179873
0.23	-0.10428356414180329
0.24000000000000002	-0.08509766461556895
0.25	-0.0674618188757764
0.26	-0.05124829594733904
0.27	-0.03634386852168714
0.28	-0.022647029346786363
0.29000000000000004	-0.010065870399231569
0.30000000000000004	0.0014835365697392078
0.31	0.01207837870169548
0.32	0.02179005091954228
0.33	0.030684884309380656
0.33999999999999997	0.03882470708424479
0.35	0.04626727901786748
0.36	0.05306663093328556
0.37	0.05927333366338583
0.38	0.06493471532842571
0.39	0.0700950414117204
0.4	0.07479566867778376
0.41000000000000003	0.07907518126050161
0.42000000000000004	0.0829695150984231
0.43000000000000005	0.08651207519374132
0.44000000000000006	0.0897338488319388
0.45000000000000007	0.09266351685111329
0.45999999999999996	0.09532756423899374
0.47	0.09775039071771979
0.48	0.09995442151596368
0.49	0.10196021819555712
0.5	0.10378658917104688
0.51	0.10545069941509255
0.52	0.10696817876309045
0.53	0.1083532282023309
0.54	0.10961872354207552
0.55	0.11077631590088188
0.56	0.11183652850766662
0.5700000000000001	0.11280884938627733
0.58	0.11370181957390552
0.59	0.1145231166068632
0.6	0.11527963308939515
0.61	0.1159775502395316
0.62	0.11662240637847121
0.63	0.1172191603952375
0.64	0.11777225027553268
0.65	0.11828564683242326
0.66	0.11876290281669438
0.67	0.11920719761664977
0.6799999999999999	0.11962137778127424
0.69	0.12000799361761894
0.7	0.12036933212374329

==> anc/Fig6-V_194_chi0.6.dat <==
0.01	-7.080663533177235
0.02	-3.522895292994118
0.03	-2.3287121755061024
0.04	-1.7251315115434824
0.05	-1.3575710268287637
0.060000000000000005	-1.1078488015667811
0.06999999999999999	-0.9253260867787966
0.08	-0.784692977508837
0.09	-0.6718969430298203
0.09999999999999999	-0.5785142141758447
0.11	-0.4991913006526286
0.12	-0.4303657293577312
0.13	-0.36957719264167727
0.14	-0.31507390183166395
0.15000000000000002	-0.2655763838934729
0.16	-0.22012984022222615
0.17	-0.1780086011925367
0.18000000000000002	-0.13865241741609252
0.19	-0.10162285881929317
0.2	-0.06657278424157992
0.21000000000000002	-0.0332245251600129
0.22	-0.0013540113142673227
0.23	0.02922096971968982
0.24000000000000002	0.05864958429007064
0.25	0.08705465534096465
0.26	0.11453782338238871
0.27	0.14118356502140056
0.28	0.16706235423467597
0.29000000000000004	0.19223317288753924
0.3	0.21674552193359986
0.31	0.24064104564846686
0.32	0.2639548531635345
0.33	0.2867166011402278
0.34	0.3089513864078218
0.35000000000000003	0.3306804862337118
0.36000000000000004	0.3519219755306716
0.37	0.3726912439771195
0.38	0.39300143119787795
0.39	0.4128637944397028
0.4	0.43228802029905056
0.41000000000000003	0.4512824898150747
0.42000000000000004	0.46985450447806965
0.43	0.4880104793104001
0.44	0.5057561080693054
0.45	0.5230965047353135
0.46	0.5400363247380134
0.47000000000000003	0.5565798687955901
0.48000000000000004	0.5727311717772899
0.49	0.5884940786167258
0.5	0.6038723089913829
0.51	0.6188695122263337
0.52	0.633489313667313
0.53	0.6477353535915144
0.54	0.6616113195770104
0.55	0.6751209731281747
0.56	0.6882681712506059
0.5700000000000001	0.7010568835812976
0.5800000000000001	0.7134912056053836
0.59	0.725575368427385
0.6	0.7373137455106615
0.61	0.7487108567521585
0.62	0.7597713702193338
0.63	0.7705001018412597
0.64	0.780902013315522
0.65	0.790982208465943
0.66	0.8007459282627674
0.67	0.8101985446962825
0.68	0.8193455536764878
0.6900000000000001	0.8281925671150465
0.7000000000000001	0.836745304331075
0.7100000000000001	0.8450095829090871
0.72	0.8529913091254524
0.73	0.8606964680488429
0.74	0.8681311134102282
0.75	0.8753013573288871
0.76	0.8822133599725589
0.77	0.8888733192221526
0.78	0.8952874604043264
0.79	0.9014620261486495
0.8	0.9074032664199422
0.81	0.9131174287706949
0.8200000000000001	0.9186107488531678
0.8300000000000001	0.9238894412258335
0.8400000000000001	0.9289596904842186
0.85	0.9338276427419093
0.86	0.938499397483476
0.87	0.9429809998073464
0.88	0.9472784330731885
0.89	0.9513976119651262
0.9	0.9553443759791279
0.91	0.9591244833401281
0.92	0.9627436053518814
0.93	0.9662073211801914
0.9400000000000001	0.969521113067988
0.9500000000000001	0.9726903619787479
0.9600000000000001	0.9757203436629486
0.97	0.9786162251406162
0.98	0.981383061591553
0.99	0.984025793643517
1.	0.9865492450474643
1.01	0.9889581207279317
1.02	0.9912570051957579
1.03	0.9934503613095693
1.04	0.9955425293718276
1.05	0.9975377265447013
1.06	0.9994400465706158
1.07	1.0012534597820124
1.08	1.00298181338464
1.09	1.004628831998558
1.1	1.006198118440994
1.11	1.0076931547352292
1.12	1.0091173033297718
1.1300000000000001	1.0104738085122642
1.1400000000000001	1.01176579800278
1.1500000000000001	1.012996284711449
1.1600000000000001	1.0141681686456834
1.17	1.0152842389526322
1.18	1.016347176082923
1.19	1.0173595540621638
1.2	1.0183238428571744
1.21	1.0192424108243916
1.22	1.020117527228421
1.23	1.0209513648192292
1.24	1.0217460024570193
1.25	1.0225034277743814
1.26	1.0232255398658707
1.27	1.0239141519957187
1.28	1.024570994314952
1.29	1.0251977165797401
1.3	1.0257958908633533
1.31	1.0263670142546437
1.32	1.0269125115365103
1.33	1.0274337378383183
1.34	1.027931981256756
1.35	1.028408465440112
1.36	1.0288643521314296
1.37	1.0293007436664514
1.3800000000000001	1.0297186854227312
1.3900000000000001	1.0301191682166884
1.4000000000000001	1.0305031306458186
1.4100000000000001	1.0308714613736347
1.42	1.0312250013552988
1.43	1.0315645460022504
1.44	1.03189084728446
1.45	1.0322046157692526
1.46	1.0325065225959353
1.47	1.0327972013857265
1.48	1.0330772500867482
1.49	1.033347232754062
1.5	1.0336076812649528

==> anc/Fig6-V_194_chi1.dat <==
0.01	-7.0814967897309105
0.02	-3.5247477836936687
0.03	-2.331761601521121
0.04	-1.7295469620520683
0.05	-1.3635126732277068
0.060000000000000005	-1.1154676219638675
0.06999999999999999	-0.9347636211584354
0.08	-0.7960811138503263
0.09	-0.6853577345462196
0.09999999999999999	-0.5941597277310192
0.11	-0.5171234963050532
0.12	-0.45067637087254564
0.13	-0.39234778870769155
0.14	-0.34037567761793713
0.15000000000000002	-0.29347028248112694
0.16	-0.25066655335169447
0.17	-0.21122862867480646
0.18000000000000002	-0.17458615446904407
0.19	-0.1402907105072398
0.2	-0.10798530611785784
0.21000000000000002	-0.07738258913920745
0.22	-0.04824899573260713
0.23	-0.02039303304009829
0.24000000000000002	0.0063435106532114816
0.25	0.032092247880671776
0.26	0.05696333351221669
0.27	0.08104946513156669
0.28	0.10442902748675573
0.29000000000000004	0.1271685875469034
0.3	0.14932489162141457
0.31	0.1709464769112457
0.32	0.1920749817686025
0.33	0.21274621851013817
0.34	0.23299105760586236
0.35000000000000003	0.25283616090630046
0.36000000000000004	0.2723045932008369
0.37	0.2914163350665675
0.38	0.31018871513357615
0.39	0.32863677617468373
0.4	0.3467735865464854
0.41000000000000003	0.36461050625985914
0.42000000000000004	0.38215741519144175
0.43	0.3994229095507706
0.44	0.41641447160680123
0.45	0.43313861678880394
0.46	0.44960102156191495
0.47000000000000003	0.4658066348998164
0.48000000000000004	0.48175977570765577
0.49	0.4974642181652029
0.5	0.5129232666461806
0.51	0.5281398216111042
0.52	0.5431164376571891
0.53	0.557855374731451
0.54	0.5723586433653053
0.55	0.5866280446653833
0.56	0.600665205691584
0.5700000000000001	0.6144716107660886
0.5800000000000001	0.6280486291833394
0.59	0.6413975397285211
0.6	0.6545195523590134
0.61	0.6674158273580444
0.62	0.6800874922311202
0.63	0.6925356565826682
0.64	0.7047614251818628
0.65	0.7167659094020644
0.66	0.7285502371971161
0.67	0.7401155617593811
0.68	0.7514630689884677
0.6900000000000001	0.7625939838857255
0.7000000000000001	0.7735095759774789
0.7100000000000001	0.7842111638593905
0.72	0.7947001189450517
0.73	0.804977868493745
0.74	0.8150458979851265
0.75	0.8249057529022237
0.76	0.8345590399785214
0.77	0.8440074279599056
0.78	0.8532526479277922
0.79	0.8622964932257977
0.8	0.8711408190287504
0.81	0.8797875415896618
0.8200000000000001	0.888238637197399
0.8300000000000001	0.8964961408752179
0.8400000000000001	0.9045621448479694
0.85	0.9124387968036717
0.86	0.9201282979731975
0.87	0.9276329010500708
0.88	0.9349549079707468
0.89	0.9420966675742644
0.9	0.9490605731588038
0.91	0.9558490599514127
0.92	0.9624646025060101
0.93	0.9689097120436884
0.9400000000000001	0.9751869337483332
0.9500000000000001	0.9812988440296435
0.9600000000000001	0.9872480477647578
0.97	0.9930371755288744
0.98	0.9986688808244831
0.99	1.0041458373181058
1.	1.0094707360927575
1.01	1.014646282923705
1.02	1.0196751955844883
1.03	1.0245602011895958
1.04	1.0293040335796522
1.05	1.033909430754449
1.06	1.0383791323586704
1.07	1.0427158772247034
1.08	1.0469224009764817
1.09	1.0510014336978901
1.1	1.0549556976688756
1.11	1.0587879051720168
1.12	1.0625007563719646
1.1300000000000001	1.0660969372698157
1.1400000000000001	1.069579117734168
1.1500000000000001	1.072949949610299
1.1600000000000001	1.0762120649086215
1.17	1.0793680740732992
1.18	1.0824205643316476
1.19	1.0853720981247008
1.2	1.088225211619099
1.21	1.0909824133002337
1.22	1.0936461826463877
1.23	1.0962189688834154
1.24	1.0987031898193333
1.25	1.1011012307580246
1.26	1.1034154434911094
1.27	1.1056481453668903
1.28	1.1078016184351427
1.29	1.1098781086664187
1.3	1.1118798252443955
1.31	1.1138089399297242
1.32	1.11566758649372
1.33	1.1174578602201746
1.34	1.1191818174734782
1.35	1.1208414753311897
1.36	1.1224388112791197
1.37	1.1239757629669644
1.3800000000000001	1.1254542280224598
1.3900000000000001	1.1268760639220181
1.4000000000000001	1.1282430879157583
1.4100000000000001	1.1295570770048358
1.42	1.1308197679689589
1.43	1.1320328574419638
1.44	1.1331980020333268
1.45	1.1343168184934886
1.46	1.1353908839208742
1.47	1.1364217360085016
1.48	1.1374108733280948
1.49	1.1383597556496312
1.5	1.13926980429428

==> anc/Fig6-V_258_chi0.6.dat <==
0.01	-7.081166369822445
0.02	-3.52377083207921
0.03	-2.3298424159278235
0.04	-1.7264110544309748
0.05	-1.3589074691037752
0.060000000000000005	-1.1091630529265164
0.06999999999999999	-0.9265526095877386
0.08	-0.7857799495746357
0.09	-0.672806343718783
0.09999999999999999	-0.5792218347921639
0.11	-0.4996866804589527
0.12	-0.4306520190499164
0.13	-0.3696709475046301
0.14	-0.31500480719342505
0.15000000000000002	-0.26538691585868934
0.16	-0.2198748650017489
0.17	-0.17775491665119547
0.18000000000000002	-0.13847824073415832
0.19	-0.1016172644034703
0.2	-0.06683509622757439
0.21000000000000002	-0.033863669020160775
0.22	-0.0024878292199750074
0.23	0.02746643502989199
0.24000000000000002	0.056140832320024814
0.25	0.08365149247556816
0.26	0.11009414450932362
0.27	0.13554814732471848
0.28	0.1600796584154741
0.29000000000000004	0.18374414716339038
0.3	0.20658840429316497
0.31	0.22865215998897137
0.32	0.24996939511453195
0.33	0.27056940957518416
0.34	0.2904776968632782
0.35000000000000003	0.30971666269181847
0.36000000000000004	0.32830621727233666
0.37	0.3462642644774721
0.38	0.3636071063107674
0.39	0.38034977740112796
0.4	0.39650632136832636
0.41000000000000003	0.41209001866486394
0.42000000000000004	0.42711357373784364
0.43	0.44158926796025705
0.44	0.45552908367026784
0.45	0.4689448037662709
0.46	0.48184809058651557
0.47000000000000003	0.4942505472180157
0.48000000000000004	0.5061637639019498
0.49	0.5175993518097773
0.5	0.528568966138802
0.51	0.5390843202044848
0.52	0.5491571919789686
0.53	0.55879942433273
0.54	0.5680229200724392
0.55	0.5768396327277872
0.56	0.5852615539190502
0.5700000000000001	0.5933006980321744
0.5800000000000001	0.6009690848365027
0.59	0.6082787205997738
0.6	0.6152415781839617
0.61	0.6218695765424717
0.62	0.6281745599830426
0.63	0.6341682775104611
0.64	0.6398623625181291
0.65	0.64526831305701
0.66	0.6503974728739792
0.67	0.6552610133787069
0.68	0.6598699166685373
0.6900000000000001	0.6642349597140877
0.7000000000000001	0.6683666997842322
0.7100000000000001	0.6722754611675172
0.72	0.6759713232276937
0.73	0.6794641098137852
0.74	0.682763380029755
0.75	0.6858784203553032
0.76	0.6888182380974374
0.77	0.6915915561421414
0.78	0.6942068089665869
0.79	0.6966721398647913
0.8	0.6989953993333371
0.81	0.7011841445586218
0.8200000000000001	0.7032456399430269
0.8300000000000001	0.7051868586042926
0.8400000000000001	0.7070144847801674
0.85	0.7087349170690113
0.86	0.71035427243636
0.87	0.7118783909174663
0.88	0.7133128409464209
0.89	0.7146629252435753
0.9	0.715933687194563
0.91	0.7171299176561885
0.92	0.7182561621267672
0.93	0.7193167282210982
0.9400000000000001	0.7203156933930781
0.9500000000000001	0.7212569128519882
0.9600000000000001	0.7221440276216362
0.97	0.7229804726947956
0.98	0.7237694852387041
0.99	0.724514112810725
1.	0.7252172215466255
1.01	0.7258815042872319
1.02	0.7265094886124817
1.03	0.7271035447550748
1.04	0.7276658933690066
1.05	0.7281986131312437
1.06	0.72870364815765
1.07	0.7291828152169856
1.08	0.729637810729374
1.09	0.7300702175380512
1.1	0.7304815114454813
1.11	0.7308730675070325
1.12	0.7312461660773599
1.1300000000000001	0.7316019986064434
1.1400000000000001	0.7319416731838652
1.1500000000000001	0.7322662198314089
1.1600000000000001	0.732576595545401
1.17	0.7328736890914154
1.18	0.7331583255550307
1.19	0.733431270653257
1.2	0.7336932348120582
1.21	0.7339448770160887
1.22	0.734186808437342
1.23	0.7344195958498857
1.24	0.7346437648382449
1.25	0.7348598028072818
1.26	0.735068161801643
1.27	0.7352692611429782
1.28	0.7354634898932122
1.29	0.7356512091521663
1.3	0.7358327541977856
1.31	0.7360084364771404
1.32	0.7361785454562488
1.33	0.736343350336599
1.34	0.7365031016460601
1.35	0.7366580327116536
1.36	0.736808361021412
1.37	0.7369542894823042
1.3800000000000001	0.7370960075809287
1.3900000000000001	0.7372336924534031
1.4000000000000001	0.7373675098705916
1.4100000000000001	0.7374976151445203
1.42	0.7376241539615437
1.43	0.737747263147534
1.44	0.737867071370079
1.45	0.7379836997823915
1.46	0.7380972626133588
1.47	0.7382078677078913
1.48	0.7383156170214665
1.49	0.7384206070725164
1.5	0.7385229293560617

==> anc/Fig6-V_258_chi1.dat <==
0.01	-7.08277960859768
0.02	-3.527234380218114
0.03	-2.335377889424784
0.04	-1.7342238737710143
0.05	-1.3691862111173907
0.060000000000000005	-1.122078896907039
0.06999999999999999	-0.9422588785978163
0.08	-0.8044117473068442
0.09	-0.6944802867218893
0.09999999999999999	-0.6040358793330014
0.11	-0.5277200427638467
0.12	-0.4619651871625843
0.13	-0.4043057825126971
0.14	-0.35298473111611706
0.15000000000000002	-0.3067171830566172
0.16	-0.264542913568412
0.17	-0.22573079587704303
0.18000000000000002	-0.18971511039959646
0.19	-0.15605196135858312
0.2	-0.12438876345475322
0.21000000000000002	-0.09444244215215486
0.22	-0.06598357530064752
0.23	-0.038824668098621534
0.24000000000000002	-0.012811356071161933
0.25	0.012184283551660263
0.26	0.03626887947795854
0.27	0.05953177231197426
0.28	0.08204816403390686
0.29000000000000004	0.10388161752939472
0.3	0.1250860576216488
0.31	0.14570738597463473
0.32	0.16578479414433628
0.33	0.18535183862569415
0.34	0.20443732672177212
0.35000000000000003	0.22306605090379222
0.36000000000000004	0.24125940096276682
0.37	0.259035876921482
0.38	0.276411520843736
0.39	0.2934002819613505
0.4	0.31001432665964795
0.41000000000000003	0.3262643026147687
0.42000000000000004	0.34215956461075414
0.43	0.3577083681686657
0.44	0.3729180360100668
0.45	0.3877951014894553
0.46	0.4023454324163562
0.47000000000000003	0.41657433811076217
0.48000000000000004	0.4304866620669007
0.49	0.4440868622177782
0.5	0.45737908047935455
0.51	0.47036720299499146
0.52	0.4830549122873151
0.53	0.4954457323473991
0.54	0.5075430675434537
0.55	0.519350236107628
0.56	0.5308704988557611
0.5700000000000001	0.5421070837074636
0.5800000000000001	0.5530632064999482
0.59	0.5637420885262469
0.6	0.574146971174993
0.61	0.5842811280032421
0.62	0.5941478745346309
0.63	0.6037505760414404
0.64	0.6130926535400183
0.65	0.622177588203777
0.66	0.6310089243760457
0.67	0.6395902713459034
0.68	0.6479253040333535
0.6900000000000001	0.6560177627154576
0.7000000000000001	0.6638714519120464
0.7100000000000001	0.6714902385381121
0.72	0.6788780494197549
0.73	0.6860388682614359
0.74	0.6929767321441128
0.75	0.6996957276265071
0.76	0.7061999865151252
0.77	0.7124936813626747
0.78	0.7185810207490824
0.79	0.7244662443943732
0.8	0.7301536181481405
0.81	0.7356474288962042
0.8200000000000001	0.7409519794212438
0.8300000000000001	0.7460715832506841
0.8400000000000001	0.7510105595218807
0.85	0.7557732278916545
0.86	0.7603639035144526
0.87	0.7647868921108345
0.88	0.7690464851455925
0.89	0.773146955132585
0.9	0.7770925510812912
0.91	0.7808874940981619
0.92	0.7845359731540432
0.93	0.7880421410272722
0.9400000000000001	0.7914101104304844
0.9500000000000001	0.7946439503277148
0.9600000000000001	0.7977476824470305
0.97	0.8007252779926647
0.98	0.803580654559473
0.99	0.8063176732514401
1.	0.8089401360049756
1.01	0.8114517831168191
1.02	0.8138562909755267
1.03	0.8161572699947423
1.04	0.8183582627457443
1.05	0.820462742286125
1.06	0.8224741106808732
1.07	0.8243956977116087
1.08	0.8262307597692587
1.09	0.8279824789250421
1.1	0.8296539621742763
1.11	0.8312482408471978
1.12	0.832768270180725
1.1300000000000001	0.8342169290448618
1.1400000000000001	0.8355970198172595
1.1500000000000001	0.8369112683993027
1.1600000000000001	0.8381623243669781
1.17	0.8393527612497084
1.18	0.8404850769302854
1.19	0.8415616941590246
1.2	0.8425849611752746
1.21	0.8435571524294504
1.22	0.8444804693988249
1.23	0.8453570414903925
1.24	0.8461889270242235
1.25	0.8469781142908487
1.26	0.8477265226763474
1.27	0.8484360038489711
1.28	0.8491083430012901
1.29	0.8497452601420357
1.3	0.8503484114319872
1.31	0.8509193905584591
1.32	0.8514597301431313
1.33	0.8519709031781851
1.34	0.8524543244859155
1.35	0.8529113521971986
1.36	0.8533432892444269
1.37	0.8537513848647275
1.3800000000000001	0.8541368361095109
1.3900000000000001	0.8545007893566096
1.4000000000000001	0.8548443418214887
1.4100000000000001	0.8551685430642229
1.42	0.8554743964891502
1.43	0.8557628608343236
1.44	0.8560348516480827
1.45	0.8562912427502749
1.46	0.8565328676758506
1.47	0.8567605210987435
1.48	0.8569749602341424
1.49	0.8571769062174293
1.5	0.8573670454582396

==> anc/Fig6-V_320_chi0.6.dat <==
0.01	-7.0819719239547645
0.02	-3.5252685712329406
0.03	-2.3319314906732362
0.04	-1.7290036663191544
0.05	-1.3619292866917232
0.060000000000000005	-1.112553511265132
0.06999999999999999	-0.9302650930204626
0.08	-0.7897818587832888
0.09	-0.677079049008574
0.09999999999999999	-0.5837605186190234
0.11	-0.5045000731590512
0.12	-0.43576203262418084
0.13	-0.3751122131319712
0.14	-0.3208241228880237
0.15000000000000002	-0.27164261134300527
0.16	-0.2266360914330368
0.17	-0.18510086931161457
0.18000000000000002	-0.14649732317063824
0.19	-0.1104062027821762
0.2	-0.07649801284915164
0.21000000000000002	-0.0445111240271292
0.22	-0.014235839519021798
0.23	0.014497390707045255
0.24000000000000002	0.04182681347869274
0.25	0.0678660935707193
0.26	0.09270948017738515
0.27	0.11643581841253148
0.28	0.13911169155478142
0.29000000000000004	0.16079390116312647
0.3	0.1815314371912185
0.31	0.20136705121185866
0.32	0.22033851782930647
0.33	0.23847964897469434
0.34	0.2558211107954834
0.35000000000000003	0.27239108171840415
0.36000000000000004	0.28821578191379205
0.37	0.3033198980639413
0.38	0.3177269225036825
0.39	0.3314594220737155
0.4	0.3445392491279864
0.41000000000000003	0.3569877048622032
0.42000000000000004	0.3688256633315039
0.43	0.38007366309000523
0.44	0.3907519722301636
0.45	0.40088063166284305
0.46	0.4104794807121735
0.47000000000000003	0.4195681684664686
0.48000000000000004	0.4281661537998773
0.49	0.43629269653769415
0.5	0.443966841864789
0.51	0.4512073997585847
0.52	0.4580329209553372
0.53	0.4644616707233039
0.54	0.47051160151247773
0.55	0.4762003253730098
0.56	0.48154508687930986
0.5700000000000001	0.486562737160949
0.5800000000000001	0.4912697095223568
0.59	0.4956819970288137
0.6	0.4998151323446902
0.61	0.5036841700298519
0.62	0.5073036714304101
0.63	0.5106876922395527
0.64	0.5138497727521074
0.65	0.5168029307920153
0.66	0.5195596572542907
0.67	0.5221319141717006
0.68	0.5245311351907099
0.6900000000000001	0.5267682283206817
0.7000000000000001	0.5288535808043815
0.7100000000000001	0.5307970659460511
0.72	0.532608051725234
0.73	0.534295411019751
0.74	0.5358675332593411
0.75	0.5373323373321244
0.76	0.5386972855688779
0.77	0.5399693986348129
0.78	0.5411552711647875
0.79	0.5422610879854319
0.8	0.5432926407762126
0.81	0.5442553450308046
0.8200000000000001	0.5451542571900538
0.8300000000000001	0.5459940918280934
0.8400000000000001	0.5467792387836687
0.85	0.5475137801392589
0.86	0.5482015069610294
0.87	0.5488459357228948
0.88	0.5494503243479076
0.89	0.5500176878097458
0.9	0.5505508132461691
0.91	0.5510522745449077
0.92	0.5515244463704985
0.93	0.5519695176080494
0.9400000000000001	0.5523895042068019
0.9500000000000001	0.5527862614126369
0.9600000000000001	0.5531614953843574
0.97	0.5535167741936735
0.98	0.5538535382133324
0.99	0.5541731099017988
1.	0.5544767029963228
1.01	0.5547654311291544
1.02	0.5550403158841215
1.03	0.5553022943127929
1.04	0.5555522259310536
1.05	0.555790899218144
1.06	0.5560190376411019
1.07	0.5562373052281262
1.08	0.5564463117146825
1.09	0.55664661728624
1.1	0.556838736941372
1.11	0.5570231444986262
1.12	0.5572002762700796
1.1300000000000001	0.5573705344238735
1.1400000000000001	0.5575342900573013
1.1500000000000001	0.5576918860012049
1.1600000000000001	0.557843639375563
1.17	0.5579898439152227
1.18	0.5581307720837697
1.19	0.5582666769925542
1.2	0.5583977941408983
1.21	0.5585243429925375
1.22	0.5586465284023725
1.23	0.5587645419066615
1.24	0.5588785628888604
1.25	0.5589887596324272
1.26	0.5590952902710518
1.27	0.559198303645953
1.28	0.559297940079114
1.29	0.5593943320705852
1.3	0.5594876049273004
1.31	0.5595778773301981
1.32	0.5596652618458344
1.33	0.5597498653881147
1.34	0.5598317896352397
1.35	0.559911131406488
1.36	0.5599879830029995
1.37	0.5600624325163248
1.3800000000000001	0.5601345641081239
1.3900000000000001	0.5602044582640542
1.4000000000000001	0.5602721920245791
1.4100000000000001	0.560337839195138
1.42	0.5604014705378666
1.43	0.5604631539468179
1.44	0.5605229546084265
1.45	0.5605809351487683
1.46	0.5606371557689956
1.47	0.5606916743701787
1.48	0.5607445466686413
1.49	0.5607958263027614
1.5	0.5608455649320978

==> anc/Fig6-V_320_chi1.dat <==
0.01	-7.084551102414955
0.02	-3.5306824347755716
0.03	-2.3404134628654027
0.04	-1.7407638514278112
0.05	-1.37715342523265
0.060000000000000005	-1.1314021300719785
0.06999999999999999	-0.9528728509601326
0.08	-0.8162570876682095
0.09	-0.707503487720127
0.09999999999999999	-0.6181892369740308
0.11	-0.542961580636244
0.12	-0.4782585657324618
0.13	-0.42162019395829003
0.14	-0.3712947802197299
0.15000000000000002	-0.32600275472620205
0.16	-0.284789027611823
0.17	-0.2469274496987554
0.18000000000000002	-0.21185711033224647
0.19	-0.17913874337995006
0.2	-0.14842420407466098
0.21000000000000002	-0.11943466028315364
0.22	-0.09194472595118885
0.23	-0.0657707287477427
0.24000000000000002	-0.04076190659945561
0.25	-0.016793713511219208
0.26	0.006237332741914639
0.27	0.02841766034243816
0.28	0.049819795786739327
0.29000000000000004	0.07050486540396152
0.3	0.09052459750051209
0.31	0.10992293751263872
0.32	0.12873736046184242
0.33	0.14699994458197524
0.34	0.16473825496915262
0.35000000000000003	0.18197607495080054
0.36000000000000004	0.19873401450511974
0.37	0.21503001873291894
0.38	0.23087979455431268
0.39	0.24629717008854154
0.4	0.2612943982972425
0.41000000000000003	0.2758824142258112
0.42000000000000004	0.29007105341343237
0.43	0.3038692376478165
0.44	0.3172851331316072
0.45	0.33032628524029367
0.46	0.34299973333795586
0.47000000000000003	0.3553121085402685
0.48000000000000004	0.367269716845376
0.49	0.37887860967038395
0.5	0.3901446435170698
0.51	0.40107353023144227
0.52	0.41167087910733335
0.53	0.4219422319058304
0.54	0.4318930917133407
0.55	0.44152894643603463
0.56	0.4508552876230445
0.5700000000000001	0.45987762522160797
0.5800000000000001	0.4686014987915352
0.59	0.4770324856416503
0.6	0.4851762062953641
0.61	0.49303832764472816
0.62	0.5006245641109766
0.63	0.5079406770936282
0.64	0.5149924729588696
0.65	0.5217857997904458
0.66	0.5283265431020954
0.67	0.5346206206891585
0.68	0.540673976777994
0.6900000000000001	0.5464925756149024
0.7000000000000001	0.5520823946210904
0.7100000000000001	0.5574494172265976
0.72	0.5625996254838296
0.73	0.567538992550241
0.74	0.5722734751196463
0.75	0.5768090058724806
0.76	0.5811514860069896
0.77	0.5853067779057081
0.78	0.5892806979846205
0.79	0.5930790097660158
0.8	0.5967074172101975
0.81	0.6001715583358531
0.8200000000000001	0.6034769991539694
0.8300000000000001	0.6066292279356682
0.8400000000000001	0.6096336498302191
0.85	0.6124955818456997
0.86	0.6152202482013297
0.87	0.6178127760573588
0.88	0.6202781916255322
0.89	0.622621416660558
0.9	0.6248472653306731
0.91	0.6269604414632866
0.92	0.6289655361598069
0.93	0.6308670257720811
0.9400000000000001	0.6326692702313982
0.9500000000000001	0.6343765117197154
0.9600000000000001	0.6359928736716488
0.97	0.6375223600948116
0.98	0.6389688551952785
0.99	0.6403361232942961
1.	0.6416278090218278
1.01	0.6428474377721141
1.02	0.6439984164061481
1.03	0.6450840341857699
1.04	0.6461074639240052
1.05	0.6470717633362748
1.06	0.6479798765771853
1.07	0.6488346359477717
1.08	0.6496387637582921
1.09	0.6503948743319574
1.1	0.6511054761353234
1.11	0.6517729740214601
1.12	0.6523996715724416
1.1300000000000001	0.6529877735281686
1.1400000000000001	0.6535393882890245
1.1500000000000001	0.6540565304803938
1.1600000000000001	0.6545411235676084
1.17	0.6549950025104413
1.18	0.6554199164468398
1.19	0.6558175313961616
1.2	0.6561894329727551
1.21	0.6565371291013083
1.22	0.6568620527259619
1.23	0.6571655645057557
1.24	0.6574489554895395
1.25	0.657713449764031
1.26	0.6579602070692427
1.27	0.6581903253760275
1.28	0.6584048434209959
1.29	0.6586047431945609
1.3	0.6587909523783259
1.31	0.6589643467285006
1.32	0.6591257524024536
1.33	0.6592759482259283
1.34	0.6594156678988419
1.35	0.65954560213796
1.36	0.6596664007550843
1.37	0.659778674669725
1.3800000000000001	0.6598829978555347
1.3900000000000001	0.6599799092200667
1.4000000000000001	0.6600699144176847
1.4100000000000001	0.6601534875956996
1.42	0.6602310730740298
1.43	0.6603030869588921
1.44	0.6603699186912103
1.45	0.6604319325306082
1.46	0.6604894689759931
1.47	0.6605428461238816
1.48	0.660592360965732
1.49	0.6606382906256553
1.5	0.6606808935399634

==> anc/Fig6-V_400_chi0.6.dat <==
0.01	-7.084217273452016
0.02	-3.529551139767444
0.03	-2.3380677558091363
0.04	-1.7368357479467607
0.05	-1.3713256669552858
0.060000000000000005	-1.1234094383310196
0.06999999999999999	-0.9425026713308433
0.08	-0.8033498327121726
0.09	-0.6919522908838893
0.09999999999999999	-0.5999392358357534
0.11	-0.52200875253088
0.12	-0.45464814315884783
0.13	-0.3954446910313288
0.14	-0.34269166473920054
0.15000000000000002	-0.2951518031627908
0.16	-0.25190940244348453
0.17	-0.21227454005975618
0.18000000000000002	-0.1757191778666436
0.19	-0.14183341553397025
0.2	-0.11029485684060136
0.21000000000000002	-0.08084673165136405
0.22	-0.053282000073976876
0.23	-0.0274316291134524
0.24000000000000002	-0.0031558344053349285
0.25	0.019662535037187956
0.26	0.0411230392337148
0.27	0.0613115190907117
0.28	0.08030308608440034
0.29000000000000004	0.09816443960636376
0.3	0.11495566680350365
0.31	0.13073164067871965
0.32	0.1455431040967271
0.33	0.15943750683339092
0.34	0.17245964766774485
0.35000000000000003	0.1846521622031046
0.36000000000000004	0.19605588854941114
0.37	0.20671013645444583
0.38	0.21665288040642747
0.39	0.2259208932654312
0.4	0.2345498338423476
0.41000000000000003	0.24257429933262337
0.42000000000000004	0.25002785148180473
0.43	0.25694302370309563
0.44	0.2633513150035092
0.45	0.2692831754445463
0.46	0.2747679869202316
0.47000000000000003	0.27983404224509595
0.48000000000000004	0.28450852488064765
0.49	0.28881749107025556
0.5	0.29278585568281723
0.51	0.2964373826720177
0.52	0.2997946807297834
0.53	0.3028792044409281
0.54	0.30571126102360074
0.55	0.3083100225606805
0.56	0.31069354348525685
0.5700000000000001	0.3128787829739554
0.5800000000000001	0.31488163182084655
0.59	0.3167169433081296
0.6	0.3183985675542504
0.61	0.31993938880240186
0.62	0.3213513651096176
0.63	0.32264556990626614
0.64	0.32383223491535673
0.65	0.32492079394852635
0.66	0.3259199271290125
0.67	0.3268376051296389
0.68	0.3276811330543721
0.6900000000000001	0.3284571936340742
0.7000000000000001	0.32917188944957537
0.7100000000000001	0.3298307839372103
0.72	0.33043894097273485
0.73	0.33100096286846553
0.74	0.33152102665508515
0.75	0.3320029185534869
0.76	0.3324500665730493
0.77	0.33286557120070065
0.78	0.33325223416998584
0.79	0.33361258532110555
0.8	0.3339489075816234
0.81	0.334263260113358
0.8200000000000001	0.33455749968404136
0.8300000000000001	0.3348333003328259
0.8400000000000001	0.33509217140685943
0.85	0.3353354740521398
0.86	0.3355644362459271
0.87	0.3357801664603652
0.88	0.3359836660478494
0.89	0.33617584043829973
0.9	0.33635750923704494
0.91	0.3365294153096955
0.92	0.33669223293733586
0.93	0.336846575121774
0.9400000000000001	0.3369930001165761
0.9500000000000001	0.33713201725532144
0.9600000000000001	0.337264092144035
0.97	0.33738965128020143
0.98	0.33750908615619607
0.99	0.33762275690047155
1.	0.3377309955054479
1.01	0.3378341086868267
1.02	0.33793238041501206
1.03	0.33802607415549546
1.04	0.3381154348514681
1.05	0.3382006906785733
1.06	0.3382820545985973
1.07	0.3383597257360355
1.08	0.3384338905988406
1.09	0.3385047241622636
1.1	0.33857239083252605
1.11	0.33863704530509486
1.12	0.338698833330568
1.1300000000000001	0.3387578923995938
1.1400000000000001	0.33881435235683655
1.1500000000000001	0.3388683359527468
1.1600000000000001	0.3389199593407821
1.17	0.33896933252674294
1.18	0.3390165597760263
1.19	0.33906173998384076
1.2	0.33910496701276566
1.21	0.3391463300014568
1.22	0.3391859136478012
1.23	0.33922379846938355
1.24	0.33926006104374995
1.25	0.33929477423062837
1.26	0.33932800737798036
1.27	0.33935982651351704
1.28	0.3393902945231016
1.29	0.33941947131728106
1.3	0.3394474139870343
1.31	0.33947417694969095
1.32	0.33949981208585994
1.33	0.3395243688681109
1.34	0.3395478944820636
1.35	0.3395704339404704
1.36	0.339592030190814
1.37	0.33961272421688543
1.3800000000000001	0.3396325551347649
1.3900000000000001	0.33965156028358445
1.4000000000000001	0.3396697753114158
1.4100000000000001	0.339687234256598
1.42	0.3397039696247903
1.43	0.3397200124620125
1.44	0.3397353924239147
1.45	0.3397501378414983
1.46	0.33976427578349466
1.47	0.3397778321155918
1.48	0.33979083155668727
1.49	0.3398032977323317
1.5	0.33981525322551887

==> anc/Fig6-V_400_chi1.dat <==
0.01	-7.088309571903746
0.02	-3.537991521064351
0.03	-2.3510782929060707
0.04	-1.7546024167066647
0.05	-1.3939964397324753
0.060000000000000005	-1.1510928609898852
0.06999999999999999	-0.9752669221016022
0.08	-0.8412222556640301
0.09	-0.7349193914308505
0.09999999999999999	-0.6479471206550884
0.11	-0.5749639916348062
0.12	-0.512419027673465
0.13	-0.4578628565508817
0.14	-0.4095540469758714
0.15000000000000002	-0.3662228900296288
0.16	-0.3269237447073875
0.17	-0.29093948128893077
0.18000000000000002	-0.2577177635688663
0.19	-0.22682744112490807
0.2	-0.19792801437316018
0.21000000000000002	-0.17074781604719996
0.22	-0.1450681368894816
0.23	-0.12071148760117241
0.24000000000000002	-0.09753279174939346
0.25	-0.07541269002113622
0.26	-0.0542523883882831
0.27	-0.033969650858562045
0.28	-0.014495651556386296
0.29000000000000004	0.0042275204593164376
0.3	0.022248855173637228
0.31	0.039610026853507875
0.32	0.05634669492944612
0.33	0.07248956448833274
0.34	0.08806525533400283
0.35000000000000003	0.10309701742400028
0.36000000000000004	0.11760532213116247
0.37	0.13160835245369332
0.38	0.14512241047122723
0.39	0.15816225663245106
0.4	0.17074139258322954
0.41000000000000003	0.1828722969988513
0.42000000000000004	0.19456662211938702
0.43	0.20583535729117108
0.44	0.2166889647060753
0.45	0.22713749164005964
0.46	0.23719066277520748
0.47000000000000003	0.24685795560810844
0.48000000000000004	0.25614866147359716
0.49	0.2650719343244106
0.5	0.2736368290871234
0.51	0.2818523311492924
0.52	0.28972737831148715
0.53	0.2972708763524344
0.54	0.3044917091991982
0.55	0.31139874456184435
0.56	0.3180008357791496
0.5700000000000001	0.32430682052519133
0.5800000000000001	0.3303255169433368
0.59	0.3360657177020046
0.6	0.3415361824037965
0.61	0.3467456287246928
0.62	0.35170272261179175
0.63	0.35641606782553736
0.64	0.3608941950747208
0.65	0.36514555095908285
0.66	0.3691784869045297
0.67	0.37300124824934355
0.68	0.3766219636159309
0.6900000000000001	0.38004863468128863
0.7000000000000001	0.383289126440203
0.7100000000000001	0.38635115803799824
0.72	0.3892422942342269
0.73	0.3919699375448689
0.74	0.39454132109823714
0.75	0.3969635022287468
0.76	0.39924335682287876
0.77	0.40138757442295553
0.78	0.4034026540866669
0.79	0.40529490099354104
0.8	0.40707042378369074
0.81	0.4087351326091053
0.8200000000000001	0.41029473787343645
0.8300000000000001	0.4117547496325927
0.8400000000000001	0.4131204776254532
0.85	0.41439703190158256
0.86	0.415589324010934
0.87	0.41670206871911436
0.88	0.4177397862108154
0.89	0.41870680474344185
0.9	0.4196072637127564
0.91	0.4204451170924743
0.92	0.4212241372101367
0.93	0.4219479188222495
0.9400000000000001	0.4226198834525455
0.9500000000000001	0.42324328395830035
0.9600000000000001	0.4238212092908627
0.97	0.42435658941793125
0.98	0.42485220037659477
0.99	0.425310669427727
1.	0.42573448028397126
1.01	0.42612597838524496
1.02	0.4264873761974178
1.03	0.4268207585115603
1.04	0.42712808772290234
1.05	0.4274112090703656
1.06	0.42767185581924655
1.07	0.4279116543712892
1.08	0.4281321292880187
1.09	0.42833470821477804
1.1	0.42852072669442764
1.11	0.4286914328611192
1.12	0.42884799200593987
1.1300000000000001	0.4289914910075329
1.1400000000000001	0.42912294262204054
1.1500000000000001	0.42924328962787484
1.1600000000000001	0.4293534088219069
1.17	0.42945411486467244
1.18	0.42954616397312034
1.19	0.4296302574602866
1.2	0.4297070451220536
1.21	0.42977712847186333
1.22	0.42984106382488685
1.23	0.4298993652337227
1.24	0.4299525072781989
1.25	0.430000927712294
1.26	0.430045029971574
1.27	0.4300851855448701
1.28	0.43012173621419264
1.29	0.4301549961671054
1.3	0.4301852539859609
1.31	0.43021277451853573
1.32	0.4302378006347045
1.33	0.4302605548738529
1.34	0.43028124098776216
1.35	0.4303000453837006
1.36	0.4303171384724304
1.37	0.43033267592579594
1.3800000000000001	0.43034679984848695
1.3900000000000001	0.43035963986848824
1.4000000000000001	0.4303713141506258
1.4100000000000001	0.4303819303375028
1.42	0.4303915864219986
1.43	0.43040037155536415
1.44	0.43040836679481087
1.45	0.43041564579433955
1.46	0.4304222754424067
1.47	0.43042831644987134
1.48	0.4304338238915112
1.49	0.43043884770424024
1.5	0.4304434331450061

==> anc/Fig6-md_chi0.6.dat <==
0.19404000000000002	0.183079
0.25872	0.31
0.31948	0.436929
0.39984000000000003	0.67

==> anc/Fig6-md_chi1.dat <==
0.19404000000000002	0.338
0.25872	0.5090633088631905
0.31948	0.677077647188137
0.39984000000000003	0.9389504738766434

==> anc/Fig6-ms_chi0.6.dat <==
0.19404000000000002	0.20233069200017184
0.25872	0.26328332135267035
0.31948	0.3125704633104359
0.39984000000000003	0.3870614350364628

==> anc/Fig6-ms_chi1.dat <==
0.19404000000000002	0.175656
0.25872	0.215571
0.31948	0.248613
0.39984000000000003	0.29277

==> anc/Fig7-LWF_chi0.6.dat <==
0.19404000000000002	1.1447747801668888
0.25872	1.4584515978019323
0.31948	1.3282626834329305
0.39984000000000003	0.9256141644925177

==> anc/Fig7-LWF_chi1.dat <==
0.19404000000000002	0.8046545095168395
0.25872	0.8809702847586326
0.31948	0.7944918673772983
0.39984000000000003	0.6288353679099906

==> anc/Fig7-Mg_chi0.6.dat <==
0.19404000000000002	1.2400694173500364
0.25872	1.0443500719954963
0.31948	0.980136001911875
0.39984000000000003	0.914075210701808

==> anc/Fig7-Mg_chi1.dat <==
0.19404000000000002	1.3539162319610965
0.25872	1.139601518026037
0.31948	1.018252682261538
0.39984000000000003	0.9142102899462111

==> anc/Fig7-Mq_chi0.6.dat <==
0.19404000000000002	0.5632218886501823
0.25872	0.5121233445676618
0.31948	0.5170076302516564
0.39984000000000003	0.5315480437191127

==> anc/Fig7-Mq_chi1.dat <==
0.19404000000000002	0.541
0.25872	0.48310124982957725
0.31948	0.4693567764702764
0.39984000000000003	0.4842280338723185

==> anc/Fig7-P_fit_chi0.6.dat <==
0.19404000000000002	1.507886
0.25872	2.6555919
0.31948	3.2908391999999997
0.39984000000000003	3.7827564

==> anc/Fig7-P_fit_chi1.dat <==
0.19404000000000002	1.521325
0.25872	2.6122161
0.31948	3.254372
0.39984000000000003	3.7664938

==> anc/Fig7-P_lQCD.dat <==
1.197	0.126	0.129
1.613	0.14	0.141
1.995	0.144	0.144
2.328	0.144	0.143
2.613	0.143	0.142
2.859	0.141	0.14
3.072	0.14	0.139
3.256	0.139	0.138
3.415	0.137	0.137
3.554	0.136	0.135
3.675	0.134	0.133
3.782	0.132	0.132

==> anc/Fig8-rho_c_194_p0_chi0.6.dat <==
0.	3.900643663376516e-6
0.05	4.81594258690298e-6
0.1	6.293972356385676e-6
0.15000000000000002	9.054643282194052e-6
0.2	0.000013421856756816926
0.25	0.000020395380079494706
0.30000000000000004	0.00003307567637695358
0.35000000000000003	0.00005786317305248046
0.4	0.00009368672228742588
0.45	0.00013661550607666867
0.5	0.00019669198015119112
0.55	0.00033374695423977617
0.6000000000000001	0.000513636405644328
0.65	0.0007140041250049006
0.7000000000000001	0.00126196022959493
0.75	0.0020069798895065356
0.8	0.0031330257950735875
0.8500000000000001	0.004962791883430056
0.9	0.007810971477122397
0.9500000000000001	0.01238099174305335
1.	0.01964167696791794
1.05	0.031209245605751678
1.1	0.049515234037768585
1.1500000000000001	0.07879659376810184
1.2000000000000002	0.12277333231193574
1.25	0.189704788899604
1.3	0.2847584287785918
1.35	0.40811008428962925
1.4000000000000001	0.5503362486548439
1.4500000000000002	0.6869125730679799
1.5	0.8016068794221183
1.55	0.8922646763369908
1.6	0.9643581154582754
1.6500000000000001	1.0289924144978038
1.7000000000000002	1.094595545949315
1.75	1.160640516759168
1.8	1.2205922657868877
1.85	1.26587950774542
1.9000000000000001	1.280429842148321
1.9500000000000002	1.2499894279291501
2.	1.1650692869238415
2.0500000000000003	1.0326547997328372
2.1	0.8749148178297318
2.15	0.7163333790843721
2.2	0.5730396906861738
2.25	0.4527108756948983
2.3000000000000003	0.35580645667214067
2.35	0.2794141499208891
2.4000000000000004	0.21975416976949905
2.45	0.17370967781596058
2.5	0.13801403683837582
2.5500000000000003	0.1101499790861997
2.6	0.08841826836003154
2.6500000000000004	0.07133875295108415
2.7	0.057844166250531896
2.75	0.04710497347185928
2.8000000000000003	0.03851675910213787
2.85	0.03161644502314585
2.9000000000000004	0.02604066728955206
2.95	0.02152045107002671
3.	0.017982100839472
3.0500000000000003	0.014953063773380872
3.1	0.012458219580434783
3.1500000000000004	0.010414858282751271
3.2	0.008713969701645114
3.25	0.007302174964824775
3.3000000000000003	0.006127372309308234
3.35	0.0051496466505822356
3.4000000000000004	0.004331320652161009
3.45	0.003646654041087999
3.5	0.0030716300723458824
3.5500000000000003	0.002607903310806758
3.6	0.0022027261561305455
3.6500000000000004	0.0018617696455102807
3.7	0.001575362874382763
3.75	0.0013340977534036227
3.8000000000000003	0.0011309215453441472
3.85	0.0009592983320195269
3.9000000000000004	0.0008144747228855443
3.95	0.0006910020967276726
4.	0.0005875857847591272
4.05	0.0005000762107433766
4.1000000000000005	0.0004215196197798199
4.15	0.00035949187549760755
4.2	0.0003070407306028159
4.25	0.00026240065491969
4.3	0.00021930971736870816
4.3500000000000005	0.00018783373014620385
4.4	0.00016104161620891016
4.45	0.00013824903422285611
4.5	0.00011886733571529961
4.55	0.00010235837033051404
4.6000000000000005	0.00008507761536966434
4.65	0.00007346392891192356
4.7	0.00006354214726494545
4.75	0.0000550646669555263
4.800000000000001	0.000047815418492414424
4.8500000000000005	0.000041618702255001404
4.9	0.00003630431509642867
4.95	0.00003174973632789461
5.	0.000027844384355989354

==> anc/Fig8-rho_c_194_p0_chi1.dat <==
0.	6.164095514178229e-6
0.05	7.189032613588288e-6
0.1	9.244051473882775e-6
0.15000000000000002	0.000012990644873719982
0.2	0.00001965696764685494
0.25	0.00003161193107010427
0.30000000000000004	0.00005285081322239964
0.35000000000000003	0.00008857400087462543
0.4	0.00014276277878322248
0.45	0.00022215214544480308
0.5	0.0003495721574163835
0.55	0.00043832815226394194
0.6000000000000001	0.0007457425620451644
0.65	0.0011953209822076895
0.7000000000000001	0.0019627441924898667
0.75	0.003071073913706057
0.8	0.004917184055801172
0.8500000000000001	0.0077978995812408546
0.9	0.012508741480722577
0.9500000000000001	0.020083127233816958
1.	0.032196773679507275
1.05	0.05140563050582328
1.1	0.08188816824169005
1.1500000000000001	0.12907656587193547
1.2000000000000002	0.19986553602573215
1.25	0.2991092522511465
1.3	0.4247934862632696
1.35	0.5620000376462932
1.4000000000000001	0.6863559725589163
1.4500000000000002	0.7775898852117704
1.5	0.8365243215135055
1.55	0.8736655564248396
1.6	0.8982604103812304
1.6500000000000001	0.9209894548669443
1.7000000000000002	0.9465885949446987
1.75	0.9762223186089418
1.8	1.008230591095316
1.85	1.0388411735778258
1.9000000000000001	1.0609717577247872
1.9500000000000002	1.0647005473462037
2.	1.041197689807757
2.0500000000000003	0.9845413918182835
2.1	0.8961979647743591
2.15	0.784733203446637
2.2	0.6641040060942588
2.25	0.546537953333146
2.3000000000000003	0.44081814960871607
2.35	0.3508907672782918
2.4000000000000004	0.277279198348399
2.45	0.21856366818958783
2.5	0.1722177810967869
2.5500000000000003	0.13606625646966644
2.6	0.10787778701413807
2.6500000000000004	0.08583400169116852
2.7	0.06861074233017152
2.75	0.055050322508824676
2.8000000000000003	0.04435311346380757
2.85	0.03590222811224811
2.9000000000000004	0.029145516998165956
2.95	0.023753492105209273
3.	0.019417357254681595
3.0500000000000003	0.015927356033594197
3.1	0.013084143908934457
3.1500000000000004	0.010790301153396225
3.2	0.008910529135987102
3.25	0.007383294629819412
3.3000000000000003	0.006147259075112951
3.35	0.00512137577550098
3.4000000000000004	0.0042735694747173545
3.45	0.0035716959713163712
3.5	0.0029856236566345455
3.5500000000000003	0.002500330903253215
3.6	0.0020988081339322153
3.6500000000000004	0.0017661693127278366
3.7	0.001477495093668603
3.75	0.0012442663909062888
3.8000000000000003	0.0010537532283079554
3.85	0.0008882025039035562
3.9000000000000004	0.0007406362343420216
3.95	0.0006338118337580896
4.	0.0005362414667491095
4.05	0.00045406897423622665
4.1000000000000005	0.00038511455248220504
4.15	0.00025965798360151653
4.2	0.00022109654058006612
4.25	0.0001885039084408825
4.3	0.00016942331418450194
4.3500000000000005	0.0001446903445376657
4.4	0.00012369245344935771
4.45	0.00010593287560657225
4.5	0.00009078078064148212
4.55	0.00007791037189984948
4.6000000000000005	0.000067000549561121
4.65	0.000057719919579253084
4.7	0.00004987994497685553
4.75	0.00004319617573620458
4.800000000000001	0.00003751882828265579
4.8500000000000005	0.00003265884537051519
4.9	0.000028514197581567953
4.95	0.000024972416646301354
5.	0.000021946045959790884

==> anc/Fig8-rho_c_194_p1_chi0.6.dat <==
0.	1.640146271372228e-6
0.05	2.376185892117324e-6
0.1	3.740066538323685e-6
0.15000000000000002	5.990162940412754e-6
0.2	8.661236047267497e-6
0.25	0.000011047766444643205
0.30000000000000004	0.000014253046615599936
0.35000000000000003	0.000020655008490551355
0.4	0.00003123240737232421
0.45	0.00004087910059776435
0.5	0.00004216081255306766
0.55	0.0000373768964743092
0.6000000000000001	0.000049138950548049976
0.65	0.00012522814936740211
0.7000000000000001	0.0002939652022163445
0.75	0.0004497049104922978
0.8	0.0006360307800526387
0.8500000000000001	0.0009084424996537577
0.9	0.0013715717222922202
0.9500000000000001	0.0019889130506525604
1.	0.002974219383351172
1.05	0.004218055630946321
1.1	0.006197567660739415
1.1500000000000001	0.009045306696134198
1.2000000000000002	0.013281257223066313
1.25	0.01947989371454684
1.3	0.02876145817482732
1.35	0.04291950662971582
1.4000000000000001	0.06420099262454615
1.4500000000000002	0.09623735664118468
1.5	0.14397216096503426
1.55	0.21516063528581356
1.6	0.3168183841034175
1.6500000000000001	0.4532378720006904
1.7000000000000002	0.6171082579077647
1.75	0.7876197068269974
1.8	0.9388844903629275
1.85	1.054038096464214
1.9000000000000001	1.1400550432446732
1.9500000000000002	1.205693803896116
2.	1.2608924187050434
2.0500000000000003	1.300053986835599
2.1	1.3163927138479503
2.15	1.2988514582051554
2.2	1.2368891892582352
2.25	1.1295027527931385
2.3000000000000003	0.9988461720294401
2.35	0.8515330753209781
2.4000000000000004	0.702579970770892
2.45	0.5629496991128268
2.5	0.44664146058561766
2.5500000000000003	0.35109987984910984
2.6	0.2758076605821896
2.6500000000000004	0.2166996280378045
2.7	0.17077153611578663
2.75	0.13526895302741174
2.8000000000000003	0.10751988764054139
2.85	0.08600722487387058
2.9000000000000004	0.0690768246931271
2.95	0.05583409077104931
3.	0.045323358804123595
3.0500000000000003	0.03689289865121353
3.1	0.030192031062895707
3.1500000000000004	0.024814084361856104
3.2	0.020427378512067225
3.25	0.017008488121467907
3.3000000000000003	0.014102802104812838
3.35	0.01172758912731086
3.4000000000000004	0.009755819877014618
3.45	0.00814506547078841
3.5	0.0068171695611508884
3.5500000000000003	0.005708265820377605
3.6	0.004771441438900829
3.6500000000000004	0.004005556929571542
3.7	0.0033700865040206134
3.75	0.0028554994308277962
3.8000000000000003	0.002406982672083801
3.85	0.0020313680537199343
3.9000000000000004	0.0017152265625028991
3.95	0.0014498390349812068
4.	0.0012268365645480969
4.05	0.0010392539026329263
4.1000000000000005	0.0008810791991493936
4.15	0.0007465793997618375
4.2	0.0006340943534942719
4.25	0.0005390748592345645
4.3	0.00045350389625788183
4.3500000000000005	0.000386348746677432
4.4	0.00032960430239186485
4.45	0.00028143728268034733
4.5	0.0002360441135458101
4.55	0.00020195378610903688
4.6000000000000005	0.0001730489220583079
4.65	0.00014848403763630073
4.7	0.00012752643286250827
4.75	0.00010970362057278237
4.800000000000001	0.00009114976749342998
4.8500000000000005	0.00007864716552258081
4.9	0.00006797583475789871
4.95	0.000058869723084072695
5.	0.000051087648384435925

==> anc/Fig8-rho_c_194_p1_chi1.dat <==
0.	9.369507827665521e-7
0.05	1.2953229444631808e-6
0.1	1.9438657825938814e-6
0.15000000000000002	2.93149353986938e-6
0.2	4.391435972320437e-6
0.25	6.7154717133591e-6
0.30000000000000004	0.000010306355658583695
0.35000000000000003	0.000015527733310458328
0.4	0.000022911224507078792
0.45	0.00003352637207397594
0.5	0.00004946022627445809
0.55	0.00007349488899780069
0.6000000000000001	0.00010745362555711798
0.65	0.00015556003113100346
0.7000000000000001	0.00023003368963405118
0.75	0.0002150355342478799
0.8	0.0003779743580368035
0.8500000000000001	0.0006491665368716445
0.9	0.0010276338887056102
0.9500000000000001	0.0015466034259674168
1.	0.002389270174887435
1.05	0.0036070447965780004
1.1	0.005413185736462722
1.1500000000000001	0.008257499925144659
1.2000000000000002	0.012606553736037392
1.25	0.019458260019424006
1.3	0.029872656522523737
1.35	0.04637000835940352
1.4000000000000001	0.07245077132425796
1.4500000000000002	0.11335328051585555
1.5	0.17637808722844683
1.55	0.27414251155827546
1.6	0.40733273450479107
1.6500000000000001	0.5713177467776004
1.7000000000000002	0.7500432781940803
1.75	0.8954187061697488
1.8	0.991775923514914
1.85	1.0479639707073076
1.9000000000000001	1.0781822244678378
1.9500000000000002	1.1003312274510986
2.	1.1202801200858092
2.0500000000000003	1.1384113966043181
2.1	1.1505342519361728
2.15	1.1488630327110134
2.2	1.125339583759645
2.25	1.0725621932441607
2.3000000000000003	0.987524562356612
2.35	0.8764801827270258
2.4000000000000004	0.7495797091608349
2.45	0.620768968653881
2.5	0.5018268501348504
2.5500000000000003	0.39889016223973006
2.6	0.31383233586903947
2.6500000000000004	0.245653349611517
2.7	0.19220584547226155
2.75	0.15043939126133674
2.8000000000000003	0.11815096946138166
2.85	0.09313183342666884
2.9000000000000004	0.07367181775496011
2.95	0.058577702624875376
3.	0.046777986737231034
3.0500000000000003	0.037536055248745676
3.1	0.030225117817238505
3.1500000000000004	0.02446285358055664
3.2	0.019791212959215255
3.25	0.016131251741557478
3.3000000000000003	0.013155722949090573
3.35	0.010823598907309238
3.4000000000000004	0.008884767316433
3.45	0.007370298653672162
3.5	0.006097502855688587
3.5500000000000003	0.005055759041979457
3.6	0.004203013594860904
3.6500000000000004	0.0034929247202822034
3.7	0.002910798414135087
3.75	0.0024305160681937273
3.8000000000000003	0.0020349914143484795
3.85	0.0017064484987352573
3.9000000000000004	0.0014244446134836517
3.95	0.0012033378528965766
4.	0.0010154735543351399
4.05	0.0008415890910422965
4.1000000000000005	0.0007183435172166848
4.15	0.0006069248834879657
4.2	0.00040583158787432935
4.25	0.0003441926438440695
4.3	0.00029246838222485766
4.3500000000000005	0.00024880225716033405
4.4	0.00021190955396484528
4.45	0.0001896299188309081
4.5	0.00016180442921962245
4.55	0.0001381762247580115
4.6000000000000005	0.00011821371515831706
4.65	0.00010125874507803699
4.7	0.00008683763241331404
4.75	0.00007465514642537101
4.800000000000001	0.00006429313032394386
4.8500000000000005	0.00005552556456525887
4.9	0.000048061856704969165
4.95	0.000041720605192185286
5.	0.00003630101916619614

==> anc/Fig8-rho_c_194_p2_chi0.6.dat <==
0.	3.890422116318509e-8
0.05	4.5424922293688716e-8
0.1	6.022972469930494e-8
0.15000000000000002	8.598860369479262e-8
0.2	1.234153749534093e-7
0.25	1.8040832524029718e-7
0.30000000000000004	2.8929064914135126e-7
0.35000000000000003	5.183803109132183e-7
0.4	9.62516874276105e-7
0.45	1.607055648820107e-6
0.5	2.302399857317669e-6
0.55	2.9110635049377126e-6
0.6000000000000001	3.5249726320120545e-6
0.65	4.548076394120595e-6
0.7000000000000001	6.518063525647268e-6
0.75	9.773909084832982e-6
0.8	0.000014421418424069352
0.8500000000000001	0.000020921905736499492
0.9	0.000028171206299633865
0.9500000000000001	0.00003891511577541285
1.	0.00005723716800786601
1.05	0.00008360918874493174
1.1	0.00014719829124686118
1.1500000000000001	0.00022694674104787818
1.2000000000000002	0.00021391749882315462
1.25	0.0002599978729470165
1.3	0.0004189714395336794
1.35	0.0005581047719082477
1.4000000000000001	0.0007217208879173719
1.4500000000000002	0.0009297675774974357
1.5	0.001326330412565585
1.55	0.001861903197385353
1.6	0.002592318838845336
1.6500000000000001	0.0035092482450807703
1.7000000000000002	0.004868903579776545
1.75	0.006803523609221075
1.8	0.009482902761902518
1.85	0.013339346166531261
1.9000000000000001	0.018893084926602067
1.9500000000000002	0.027066066536647802
2.	0.03893036013739441
2.0500000000000003	0.056474485223595924
2.1	0.08288328469679403
2.15	0.12236286220101716
2.2	0.1830724234589987
2.25	0.2744771176242229
2.3000000000000003	0.4089580644608513
2.35	0.5964059094911762
2.4000000000000004	0.831267056181832
2.45	1.0798019301241668
2.5	1.2854803997885058
2.5500000000000003	1.4155294345030762
2.6	1.4683897816623983
2.6500000000000004	1.4683869411384909
2.7	1.4318475420656238
2.75	1.3639388803201005
2.8000000000000003	1.2673855362720843
2.85	1.1462231914847245
2.9000000000000004	1.0060139329153757
2.95	0.8581414481903159
3.	0.7132990724987067
3.0500000000000003	0.5793969578003451
3.1	0.4630385828224707
3.1500000000000004	0.3661020560732681
3.2	0.2874558819734088
3.25	0.22545486533627396
3.3000000000000003	0.17701538620289645
3.35	0.13916570537015294
3.4000000000000004	0.1097217884844868
3.45	0.08705441816624321
3.5	0.0693005365765879
3.5500000000000003	0.05550593949150626
3.6	0.0446436263132922
3.6500000000000004	0.03601972970180854
3.7	0.029210352162441985
3.75	0.02371480437397902
3.8000000000000003	0.0193722820325687
3.85	0.01601136028831297
3.9000000000000004	0.013259585968418483
3.95	0.010825921965383959
4.	0.008942475632434962
4.05	0.007415510914997246
4.1000000000000005	0.0061692870978399495
4.15	0.005137296448686573
4.2	0.004323140057071559
4.25	0.0036174911994189983
4.3	0.00302587998445107
4.3500000000000005	0.0025518932728118655
4.4	0.0021408661476867447
4.45	0.0017991947562247465
4.5	0.001515488650928469
4.55	0.001277486296939725
4.6000000000000005	0.001073066747292037
4.65	0.0009111110016962403
4.7	0.0007611552835285482
4.75	0.0006527049418416917
4.800000000000001	0.0005460925403432242
4.8500000000000005	0.00046365274143162193
4.9	0.0003941129803959084
4.95	0.00033543581109976063
5.	0.00028700111528996697

==> anc/Fig8-rho_c_194_p2_chi1.dat <==
0.	3.1724994574094446e-8
0.05	4.976104394347556e-8
0.1	7.994921877368473e-8
0.15000000000000002	1.2854982472780276e-7
0.2	2.0625375431664992e-7
0.25	3.327035211283184e-7
0.30000000000000004	5.381743002357164e-7
0.35000000000000003	8.478253415175808e-7
0.4	1.2613711520548448e-6
0.45	1.7455576293963746e-6
0.5	2.2599147576958806e-6
0.55	2.809735582380435e-6
0.6000000000000001	3.4944383548392423e-6
0.65	4.398510604495701e-6
0.7000000000000001	5.531772183083526e-6
0.75	6.87777357273685e-6
0.8	8.419005517096678e-6
0.8500000000000001	0.000010182171094454199
0.9	0.000012307876772298067
0.9500000000000001	0.000015045072746262336
1.	0.000018958628212680403
1.05	0.000024639865061349738
1.1	0.00003168772600902805
1.1500000000000001	0.00003995152249208099
1.2000000000000002	0.00005150888029403257
1.25	0.00006995936286149958
1.3	0.00010160501159709615
1.35	0.0001574271660221517
1.4000000000000001	0.0002535830193006341
1.4500000000000002	0.0002797214098654771
1.5	0.00047524191245356415
1.55	0.0005809127178700034
1.6	0.0008983681557463761
1.6500000000000001	0.001309867700554436
1.7000000000000002	0.0019151926584273786
1.75	0.002850954555564272
1.8	0.0041646962711613346
1.85	0.006829845340545713
1.9000000000000001	0.010186991509179804
1.9500000000000002	0.015411461253647476
2.	0.02347693081500914
2.0500000000000003	0.03598723507692977
2.1	0.05642177195949185
2.15	0.08891914112068676
2.2	0.14244243695917944
2.25	0.2296827892006769
2.3000000000000003	0.3711160443057747
2.35	0.5839500766322657
2.4000000000000004	0.865671215997017
2.45	1.1616093230083187
2.5	1.38445594723137
2.5500000000000003	1.4978695094203978
2.6	1.530542372760944
2.6500000000000004	1.5120018378854454
2.7	1.4639899150303641
2.75	1.3915502037392045
2.8000000000000003	1.2881939371088462
2.85	1.161550979885342
2.9000000000000004	1.0263265997571431
2.95	0.8641476575729483
3.	0.7092800807136288
3.0500000000000003	0.5674311615305249
3.1	0.4456623971793895
3.1500000000000004	0.3453733297526651
3.2	0.2664665529028366
3.25	0.20486616349935172
3.3000000000000003	0.15761733486736232
3.35	0.12164348334599051
3.4000000000000004	0.09418272549405611
3.45	0.07327590395967211
3.5	0.05728558525224331
3.5500000000000003	0.04500451337163009
3.6	0.035571533528666564
3.6500000000000004	0.02815027933162732
3.7	0.022498455275055833
3.75	0.018033228977615258
3.8000000000000003	0.014528192555806849
3.85	0.011741750735458929
3.9000000000000004	0.009524536736932467
3.95	0.007768514051705136
4.	0.006351040420549907
4.05	0.00521364674277567
4.1000000000000005	0.004288824030763847
4.15	0.00352632779162175
4.2	0.002913272597273217
4.25	0.002415493430669357
4.3	0.002011133638589497
4.3500000000000005	0.0016756941460654734
4.4	0.0014018045985126843
4.45	0.001172424889028395
4.5	0.0009770416011851582
4.55	0.0008190050625686925
4.6000000000000005	0.0006878892967509199
4.65	0.0005794237237406735
4.7	0.0003906110381490551
4.75	0.0003305122062553236
4.800000000000001	0.0002802293499274171
4.8500000000000005	0.00023795861434501282
4.9	0.00021132030876818423
4.95	0.00017996658527333958
5.	0.00015351260349660004

==> anc/Fig8-rho_c_194_p3_chi0.6.dat <==
0.	2.7124769824256343e-9
0.05	3.71856941277937e-9
0.1	3.99393091525637e-9
0.15000000000000002	3.6982893567205292e-9
0.2	3.4581873414445255e-9
0.25	3.561577018962162e-9
0.30000000000000004	4.094804007568392e-9
0.35000000000000003	4.622678430929689e-9
0.4	4.895741340336434e-9
0.45	5.271896014859652e-9
0.5	5.903846634632576e-9
0.55	6.844259454926633e-9
0.6000000000000001	8.211228364434395e-9
0.65	1.0332727203540804e-8
0.7000000000000001	1.4046111883468004e-8
0.75	2.1267819434782327e-8
0.8	3.4487705092877784e-8
0.8500000000000001	5.806380634769019e-8
0.9	1.1263794338502015e-7
0.9500000000000001	2.5381504073827586e-7
1.	5.226031191640593e-7
1.05	7.526533596793478e-7
1.1	8.610802809267991e-7
1.1500000000000001	1.0509959975442692e-6
1.2000000000000002	1.4846235737116904e-6
1.25	1.955017269155879e-6
1.3	2.3211592891872213e-6
1.35	2.923545911172234e-6
1.4000000000000001	4.1896041473723764e-6
1.4500000000000002	6.991608547694918e-6
1.5	0.000011521428225256794
1.55	0.00001523804361613711
1.6	0.000018586770951914895
1.6500000000000001	0.000025673975776726404
1.7000000000000002	0.00004035003792559751
1.75	0.00006364881287590228
1.8	0.00008438277942124233
1.85	0.00011781640665052388
1.9000000000000001	0.00014579008221039157
1.9500000000000002	0.0001879716338496673
2.	0.0002600485259739387
2.0500000000000003	0.00022554707857750872
2.1	0.00034478837105934493
2.15	0.000415866177279427
2.2	0.0006338204286891834
2.25	0.0007548814938755851
2.3000000000000003	0.0010831618539058796
2.35	0.0014299163306317197
2.4000000000000004	0.002030628286306979
2.45	0.0027383259269748656
2.5	0.003711483339612189
2.5500000000000003	0.005161345666033653
2.6	0.007116061676237286
2.6500000000000004	0.009973169139349244
2.7	0.013936547366705195
2.75	0.01971452868560617
2.8000000000000003	0.028198006473066646
2.85	0.04066376711257488
2.9000000000000004	0.05942408173199329
2.95	0.08779456927037445
3.	0.13199426534971806
3.0500000000000003	0.20118477088915557
3.1	0.3098739581044222
3.1500000000000004	0.4789964126286476
3.2	0.7277704062958283
3.25	1.054677858032482
3.3000000000000003	1.3918692622103204
3.35	1.6325737669044427
3.4000000000000004	1.7112690048205068
3.45	1.663717643600766
3.5	1.5487438067516224
3.5500000000000003	1.4131345679040281
3.6	1.265720835004797
3.6500000000000004	1.1147514144426112
3.7	0.9625409594850449
3.75	0.8140207689628773
3.8000000000000003	0.6741799190142116
3.85	0.5473593936223131
3.9000000000000004	0.4374504700166466
3.95	0.3455866411144078
4.	0.27108688764264505
4.05	0.2117263475426084
4.1000000000000005	0.1652082332683366
4.15	0.12930916118203586
4.2	0.10126386058437661
4.25	0.07973026486267262
4.3	0.0630149286164975
4.3500000000000005	0.050049251951575724
4.4	0.03999531008545486
4.45	0.031980873363516106
4.5	0.025742217226780995
4.55	0.020789997983813865
4.6000000000000005	0.01684762407385838
4.65	0.013735233329217602
4.7	0.011268288109342512
4.75	0.00920804500003013
4.800000000000001	0.00760669406163742
4.8500000000000005	0.006256025293592058
4.9	0.005170966887950208
4.95	0.0042814653161253905
5.	0.0035859920504757725

==> anc/Fig8-rho_c_194_p3_chi1.dat <==
0.	4.435551276900758e-10
0.05	5.01954382517545e-10
0.1	5.682636782857484e-10
0.15000000000000002	6.57423079639787e-10
0.2	7.801463041068523e-10
0.25	1.0119952625520892e-9
0.30000000000000004	1.459812559273564e-9
0.35000000000000003	2.1015768127907806e-9
0.4	2.660335556053542e-9
0.45	3.093517460151351e-9
0.5	3.7235437032606753e-9
0.55	5.0217462082271404e-9
0.6000000000000001	7.842360166114208e-9
0.65	1.396716112590729e-8
0.7000000000000001	2.7415545888271388e-8
0.75	5.551073245348524e-8
0.8	1.095401617500622e-7
0.8500000000000001	2.0065420894015295e-7
0.9	3.283174876633983e-7
0.9500000000000001	4.766104902313395e-7
1.	6.319534189135799e-7
1.05	7.956043953832922e-7
1.1	9.928231179305902e-7
1.1500000000000001	1.2420644798305797e-6
1.2000000000000002	1.5220597596311937e-6
1.25	1.8140978064534043e-6
1.3	2.1381612172279602e-6
1.35	2.5220987283892286e-6
1.4000000000000001	2.9727576403865717e-6
1.4500000000000002	3.4989237433067347e-6
1.5	4.142375229560937e-6
1.55	4.950686074926592e-6
1.6	5.962065821905384e-6
1.6500000000000001	7.285897844695862e-6
1.7000000000000002	9.067928233613532e-6
1.75	0.000011421756906837498
1.8	0.000014016267478208418
1.85	0.000016803278415783268
1.9000000000000001	0.000020313809726816824
1.9500000000000002	0.00002483645268663967
2.	0.00003103754448846255
2.0500000000000003	0.00003992161208285851
2.1	0.0000547064066174346
2.15	0.00008236293749867129
2.2	0.0001338352789503577
2.25	0.0002112702675254297
2.3000000000000003	0.00018260473345243678
2.35	0.00026726521065999166
2.4000000000000004	0.0004092161511664319
2.45	0.0006728914498402848
2.5	0.0009088628116395277
2.5500000000000003	0.00132887042782275
2.6	0.0020083041164949997
2.6500000000000004	0.002854940843333904
2.7	0.004190144232448242
2.75	0.006891411232094381
2.8000000000000003	0.010139266337226586
2.85	0.015785262868033896
2.9000000000000004	0.02448915479877884
2.95	0.038430463758543434
3.	0.061548492903489606
3.0500000000000003	0.1005054779651513
3.1	0.16818657295564507
3.1500000000000004	0.2889453236623682
3.2	0.5003240361758111
3.25	0.85616346100914
3.3000000000000003	1.3628929661986062
3.35	1.8615755823686926
3.4000000000000004	2.118645273403854
3.45	2.09642056907658
3.5	1.9050427153445917
3.5500000000000003	1.6926554231318443
3.6	1.435486437185849
3.6500000000000004	1.1908069007342363
3.7	0.9648692208716966
3.75	0.7647452886079557
3.8000000000000003	0.5952921901299955
3.85	0.45694643390129014
3.9000000000000004	0.34740640439567055
3.95	0.2627994162932531
4.	0.1986394832430034
4.05	0.15018294669252208
4.1000000000000005	0.1139496108837478
4.15	0.08680728657917396
4.2	0.06639080209599534
4.25	0.0511150926460823
4.3	0.03954972049317593
4.3500000000000005	0.03079155912053927
4.4	0.024103141385100245
4.45	0.01899859870572859
4.5	0.015045486993588274
4.55	0.01195884722724849
4.6000000000000005	0.0095743325653714
4.65	0.007698171799496258
4.7	0.006217178816335233
4.75	0.005043385223470622
4.800000000000001	0.004110691955625506
4.8500000000000005	0.0033463567202491047
4.9	0.002754415731468071
4.95	0.0022971370638511035
5.	0.0018684211085032115

==> anc/Fig8-rho_c_258_p0_chi0.6.dat <==
0.	0.00005784221070590028
0.05	0.00007668272410798184
0.1	0.00010320983241502032
0.15000000000000002	0.00014035540902009296
0.2	0.0001913876006148169
0.25	0.00026084983702655295
0.30000000000000004	0.0003567509807877134
0.35000000000000003	0.0005014126979301297
0.4	0.0006861731032085741
0.45	0.0009646899375378454
0.5	0.0013509630358246479
0.55	0.001920653370963712
0.6000000000000001	0.0027471329468091036
0.65	0.004002152152868219
0.7000000000000001	0.00583870072465279
0.75	0.008595404029310472
0.8	0.01285367325739901
0.8500000000000001	0.01943501735116676
0.9	0.029787688007847233
0.9500000000000001	0.046192441724176775
1.	0.07269830507543855
1.05	0.11451228285182297
1.1	0.18205359967372534
1.1500000000000001	0.28829442066620226
1.2000000000000002	0.4461739944571751
1.25	0.6566869883501051
1.3	0.8890211041252131
1.35	1.08206265430051
1.4000000000000001	1.1890002988080517
1.4500000000000002	1.2126923495415982
1.5	1.1872620986890663
1.55	1.1475046084494112
1.6	1.0992063154273963
1.6500000000000001	1.050670153342042
1.7000000000000002	1.0058702185099706
1.75	0.9604149209470275
1.8	0.909502252040499
1.85	0.8505760748962525
1.9000000000000001	0.7826332703795169
1.9500000000000002	0.7062677810926115
2.	0.6257019699690972
2.0500000000000003	0.5438403275298829
2.1	0.4653430860491105
2.15	0.39348025369386497
2.2	0.3295232037778464
2.25	0.27372257177780446
2.3000000000000003	0.2271262344602531
2.35	0.18825410675627322
2.4000000000000004	0.15592688719444986
2.45	0.1290652498625336
2.5	0.10719314666369785
2.5500000000000003	0.08934000589416743
2.6	0.07467148693104074
2.6500000000000004	0.0626027376188291
2.7	0.05266070277263809
2.75	0.04441763890261819
2.8000000000000003	0.03766718077309308
2.85	0.03199687339101666
2.9000000000000004	0.027236488740935122
2.95	0.023173829484936844
3.	0.019887473815360483
3.0500000000000003	0.01699258819534614
3.1	0.014609829805320284
3.1500000000000004	0.012577082228054993
3.2	0.01084390995625375
3.25	0.009365977014058724
3.3000000000000003	0.008100141085218596
3.35	0.007015990072332906
3.4000000000000004	0.006084010856939464
3.45	0.005281501692719889
3.5	0.004598696817456267
3.5500000000000003	0.004000820736137552
3.6	0.0034838616928325084
3.6500000000000004	0.0030365484511554225
3.7	0.0026486240317674173
3.75	0.002312322929546383
3.8000000000000003	0.002020128865066837
3.85	0.001766321114283924
3.9000000000000004	0.0015454367327989557
3.95	0.0013580855806394933
4.	0.0011901482282975588
4.05	0.001043549719969859
4.1000000000000005	0.0009158969931143765
4.15	0.000804532171178333
4.2	0.0007003703804033586
4.25	0.0006162701316553203
4.3	0.0005427687489386547
4.3500000000000005	0.0004785080838557261
4.4	0.00042228089715236637
4.45	0.00037274588697257526
4.5	0.0003296751457149806
4.55	0.00029192716650810026
4.6000000000000005	0.00025884043088180044
4.65	0.00022981286101014198
4.7	0.00020042983615747747
4.75	0.00017847471386444596
4.800000000000001	0.00015917101972523484
4.8500000000000005	0.0001421890775290077
4.9	0.00012723546295173357
4.95	0.00011713937197109758
5.	0.00010228879573404136

==> anc/Fig8-rho_c_258_p0_chi1.dat <==
0.	0.00008561442814235395
0.05	0.00011674339536671051
0.1	0.0001628090020733775
0.15000000000000002	0.00022722674741995096
0.2	0.00031281819366363946
0.25	0.00042338465798436335
0.30000000000000004	0.0005697438975769783
0.35000000000000003	0.000948767863248979
0.4	0.0013100207103264622
0.45	0.0018345264269685397
0.5	0.002609093726724386
0.55	0.003690998645125373
0.6000000000000001	0.005364039429679061
0.65	0.007915314027736556
0.7000000000000001	0.011803890244718701
0.75	0.017675163273224513
0.8	0.026586597654309995
0.8500000000000001	0.04038575340191081
0.9	0.061673168278377356
0.9500000000000001	0.09443472710378797
1.	0.1445449826304585
1.05	0.21997696779276835
1.1	0.32705207726072344
1.1500000000000001	0.468135202239466
1.2000000000000002	0.6334271848189542
1.25	0.7933795923199706
1.3	0.9136596859949127
1.35	0.9815620512010157
1.4000000000000001	1.0021634366324874
1.4500000000000002	0.9944092047617592
1.5	0.9732725920962717
1.55	0.9498200625861506
1.6	0.9271459576650221
1.6500000000000001	0.9067928260061212
1.7000000000000002	0.8879248260364246
1.75	0.8680821197767098
1.8	0.8439603007716338
1.85	0.8130506464924818
1.9000000000000001	0.7730102619764545
1.9500000000000002	0.7224383624041438
2.	0.6622859056722398
2.0500000000000003	0.5950008771356248
2.1	0.5240156349043741
2.15	0.45341105465031534
2.2	0.3864459181420154
2.25	0.3254224320556981
2.3000000000000003	0.27187433605158173
2.35	0.22571037219736947
2.4000000000000004	0.18686868867209047
2.45	0.15449696753250677
2.5	0.12777358869077188
2.5500000000000003	0.10581232336639855
2.6	0.0878011913068232
2.6500000000000004	0.07300950511946239
2.7	0.0609076941053842
2.75	0.05092134629979598
2.8000000000000003	0.04271562582678355
2.85	0.035932960535696605
2.9000000000000004	0.03030962167727358
2.95	0.025297372174335097
3.	0.02168334083749034
3.0500000000000003	0.018418724322573184
3.1	0.015680541274776888
3.1500000000000004	0.013373089103562597
3.2	0.011421648288375767
3.25	0.009762922347898328
3.3000000000000003	0.008362691212196873
3.35	0.007173795959230759
3.4000000000000004	0.0061619615673201966
3.45	0.0052981766279704785
3.5	0.0045605587926037605
3.5500000000000003	0.0039289355717996915
3.6	0.003388034690159399
3.6500000000000004	0.0029242298180555313
3.7	0.0025272960925148548
3.75	0.0021847727598012065
3.8000000000000003	0.0018900616710768531
3.85	0.0016363232377079998
3.9000000000000004	0.0014197856091373352
3.95	0.0012312311276326026
4.	0.0010685690183574032
4.05	0.0009281739081418983
4.1000000000000005	0.0008070720969860451
4.15	0.0006999229855494563
4.2	0.0006073725535098313
4.25	0.0005299732645592221
4.3	0.00046263539313589746
4.3500000000000005	0.0004069422301701254
4.4	0.0003564608788676066
4.45	0.000312770654542742
4.5	0.00027484096517560723
4.55	0.0002419851375946741
4.6000000000000005	0.00021345514876245234
4.65	0.00018845976512147186
4.7	0.00016690983155469397
4.75	0.00014815156741763752
4.800000000000001	0.000131794628530811
4.8500000000000005	0.00011476685854871089
4.9	0.00009205214835959644
4.95	0.00008258141559832609
5.	0.0000742794957768329

==> anc/Fig8-rho_c_258_p1_chi0.6.dat <==
0.	0.00003105343884494562
0.05	0.000039641758885874425
0.1	0.000049736114172819466
0.15000000000000002	0.0000616887801681163
0.2	0.00007582988299069523
0.25	0.00009158113112251423
0.30000000000000004	0.00010771969246875054
0.35000000000000003	0.00015848167501201477
0.4	0.00022157704466334603
0.45	0.00031261711094678773
0.5	0.0004071821603985194
0.55	0.0005548787167467231
0.6000000000000001	0.0007626565793308101
0.65	0.001069578879907
0.7000000000000001	0.0014948533761440519
0.75	0.0021489064673995526
0.8	0.0028111213866196636
0.8500000000000001	0.0039193510387551984
0.9	0.005281900645477633
0.9500000000000001	0.007547733970864993
1.	0.010555607826259765
1.05	0.014824333051835465
1.1	0.021006727125611427
1.1500000000000001	0.029931708765216596
1.2000000000000002	0.04301999751930348
1.25	0.06264756979207474
1.3	0.09189978546535013
1.35	0.1363890432363109
1.4000000000000001	0.20404518498529256
1.4500000000000002	0.3064275435963365
1.5	0.45661069863949055
1.55	0.6628906398352589
1.6	0.9027077681492544
1.6500000000000001	1.1250308287923125
1.7000000000000002	1.266235714049976
1.75	1.3089604597295548
1.8	1.2763862013155198
1.85	1.2191885284584532
1.9000000000000001	1.1475669960343393
1.9500000000000002	1.081031419481845
2.	1.0149016775253172
2.0500000000000003	0.9506977944113895
2.1	0.8828236383149551
2.15	0.809481900117919
2.2	0.731255391934936
2.25	0.6488176463202626
2.3000000000000003	0.5660702275627771
2.35	0.48642302648077146
2.4000000000000004	0.41291286648165226
2.45	0.34669760032830005
2.5	0.28902729630060947
2.5500000000000003	0.2399064884017449
2.6	0.19887315308443393
2.6500000000000004	0.16485450972948065
2.7	0.13650362724232737
2.75	0.11317314336862189
2.8000000000000003	0.09402742042948461
2.85	0.07833759326253197
2.9000000000000004	0.06546467205592893
2.95	0.054895138230275614
3.	0.04619874745132293
3.0500000000000003	0.03908936777666959
3.1	0.0331131790128994
3.1500000000000004	0.028069911523965037
3.2	0.023884045405188493
3.25	0.020368799509456078
3.3000000000000003	0.01743064104568419
3.35	0.01493271565845905
3.4000000000000004	0.012816416424420976
3.45	0.011019943696826668
3.5	0.009491626920697207
3.5500000000000003	0.008188943420555093
3.6	0.00707463405665912
3.6500000000000004	0.006131266782123789
3.7	0.005311661281939557
3.75	0.004606894896284691
3.8000000000000003	0.004000112394903077
3.85	0.003476736362167848
3.9000000000000004	0.0030248784892271626
3.95	0.0026342133989352345
4.	0.002296177523761894
4.05	0.0020033006242358045
4.1000000000000005	0.0017494202327392391
4.15	0.0015289638970713078
4.2	0.0013417650736552043
4.25	0.001174770321861375
4.3	0.0010292941468528277
4.3500000000000005	0.0009027631503925622
4.4	0.000792495910319278
4.45	0.0006964070395466397
4.5	0.0006125382743983027
4.55	0.0005389291707976848
4.6000000000000005	0.00047505464376920183
4.65	0.0004152742678700356
4.7	0.00036689363692536366
4.75	0.00032453640937148403
4.800000000000001	0.000287433355523537
4.8500000000000005	0.00025492987558570755
4.9	0.00022909252388630998
4.95	0.00019801910586184285
5.	0.0001764190809059618

==> anc/Fig8-rho_c_258_p1_chi1.dat <==
0.	0.00001747106368644875
0.05	0.000023993829010816438
0.1	0.00003355547701403541
0.15000000000000002	0.000047365751674782034
0.2	0.00006730997839203711
0.25	0.0000961504479705498
0.30000000000000004	0.0001373995214345819
0.35000000000000003	0.0002080468756468308
0.4	0.00023402256021640976
0.45	0.00032480156228249725
0.5	0.0004212309777360574
0.55	0.0005866793532514301
0.6000000000000001	0.0007936361873832914
0.65	0.001082620462649878
0.7000000000000001	0.0014892923724408322
0.75	0.002143903781815391
0.8	0.0029589824585120983
0.8500000000000001	0.004002725146484438
0.9	0.005625262850975777
0.9500000000000001	0.007955677702964565
1.	0.010690279437002891
1.05	0.016268880508262137
1.1	0.02345467373302407
1.1500000000000001	0.03404637631057536
1.2000000000000002	0.05002523808323387
1.25	0.0742969814912802
1.3	0.11147220522300125
1.35	0.16849356889125738
1.4000000000000001	0.25540029451070245
1.4500000000000002	0.38348933144613706
1.5	0.5582030505307326
1.55	0.7668004898770772
1.6	0.9669036175102925
1.6500000000000001	1.1085660072474355
1.7000000000000002	1.1714699766349237
1.75	1.1715673685709387
1.8	1.1392118587517295
1.85	1.0957594778733684
1.9000000000000001	1.051559298332812
1.9500000000000002	1.0092767920103405
2.	0.9683249380272508
2.0500000000000003	0.9240728758757016
2.1	0.8748993462148205
2.15	0.8180384977671097
2.2	0.7528162670638487
2.25	0.6801387041829353
2.3000000000000003	0.6022669414238192
2.35	0.5236085347482679
2.4000000000000004	0.447552215009304
2.45	0.37732610479677126
2.5	0.3150012056004936
2.5500000000000003	0.2607909457505005
2.6	0.2150429670908494
2.6500000000000004	0.1769012887101659
2.7	0.14531739195218304
2.75	0.11957099960434095
2.8000000000000003	0.09850880937274241
2.85	0.0813840553889861
2.9000000000000004	0.0673844526343756
2.95	0.05604369691317513
3.	0.04617542731505216
3.0500000000000003	0.03851722460320822
3.1	0.03225534722575353
3.1500000000000004	0.027073374416418265
3.2	0.02281958106445343
3.25	0.019255680699639
3.3000000000000003	0.01629894044851473
3.35	0.013824333612119856
3.4000000000000004	0.011754909071234693
3.45	0.010015529819660933
3.5	0.008543366701414876
3.5500000000000003	0.007293174325497253
3.6	0.006241188648073434
3.6500000000000004	0.005348174268760681
3.7	0.004589779349653154
3.75	0.0039431340589462655
3.8000000000000003	0.0033915031579462057
3.85	0.0029202295847078176
3.9000000000000004	0.00251682444923657
3.95	0.0021749534388824793
4.	0.0018781532365563466
4.05	0.0016236770818047563
4.1000000000000005	0.0014050720169473045
4.15	0.0012154151085323297
4.2	0.0010539396227520475
4.25	0.0009148463508946893
4.3	0.0007961285033882469
4.3500000000000005	0.000692742632703872
4.4	0.0006035687915012907
4.45	0.0005265503631405855
4.5	0.0004597053547377821
4.55	0.0004034364520799107
4.6000000000000005	0.00035427784609604767
4.65	0.00031105332182055083
4.7	0.0002736441299793231
4.75	0.00024117600396336773
4.800000000000001	0.0002130226941846232
4.8500000000000005	0.00018833318755013086
4.9	0.00016707790453577342
4.95	0.0001456628804183924
5.	0.00012934705744096543

==> anc/Fig8-rho_c_258_p2_chi0.6.dat <==
0.	9.310678771449515e-7
0.05	1.1682096523193369e-6
0.1	1.5264898256342665e-6
0.15000000000000002	2.05489226369214e-6
0.2	2.8092210288779363e-6
0.25	3.844291964614499e-6
0.30000000000000004	5.218795771562486e-6
0.35000000000000003	7.0446725187523475e-6
0.4	9.55148839908189e-6
0.45	0.000013124811193573983
0.5	0.000018259329652028364
0.55	0.000025505477752372874
0.6000000000000001	0.00003531653620047417
0.65	0.000047950466531089246
0.7000000000000001	0.000063487216772497
0.75	0.00008183054546326759
0.8	0.00010357255070804289
0.8500000000000001	0.00013062034791324318
0.9	0.00016643636300444712
0.9500000000000001	0.00026257584821275256
1.	0.0002958585321177996
1.05	0.00039241599127339124
1.1	0.0005694585302205759
1.1500000000000001	0.0007417044511866161
1.2000000000000002	0.0009477971653590411
1.25	0.0011891102205135785
1.3	0.0015572743230487507
1.35	0.0020779002834796726
1.4000000000000001	0.002721448936634763
1.4500000000000002	0.003300785878504357
1.5	0.004794041333043663
1.55	0.006293245234380162
1.6	0.008488514806657478
1.6500000000000001	0.011396271148775493
1.7000000000000002	0.015259889681757068
1.75	0.020833417856089467
1.8	0.028504968924785736
1.85	0.03924949063815902
1.9000000000000001	0.05479181863268048
1.9500000000000002	0.07737042835885138
2.	0.1100833959400118
2.0500000000000003	0.1600908844802351
2.1	0.234547615239274
2.15	0.3469183372175167
2.2	0.5126800317653871
2.25	0.743569091780839
2.3000000000000003	1.0220441879862343
2.35	1.2866158396192873
2.4000000000000004	1.4470514729373434
2.45	1.471063831881368
2.5	1.4011896927451055
2.5500000000000003	1.2925669621006621
2.6	1.1797002920201376
2.6500000000000004	1.074758443817134
2.7	0.9794587390613698
2.75	0.8902941276781884
2.8000000000000003	0.803291484802496
2.85	0.7170416107731051
2.9000000000000004	0.6318613023617229
2.95	0.5485358502560537
3.	0.46995991148111627
3.0500000000000003	0.3978106421540388
3.1	0.33367078108581
3.1500000000000004	0.2777821150247618
3.2	0.2302213590538538
3.25	0.1904151430704437
3.3000000000000003	0.1573186114653292
3.35	0.13034783583889725
3.4000000000000004	0.10802311497572235
3.45	0.08953749818436862
3.5	0.07437400272793192
3.5500000000000003	0.06191319618345604
3.6	0.051719166818247564
3.6500000000000004	0.04329770607497968
3.7	0.036375971099692726
3.75	0.03065295617802542
3.8000000000000003	0.025948093187780148
3.85	0.022015132719652494
3.9000000000000004	0.01871191708738466
3.95	0.01593685913523843
4.	0.013601600591083786
4.05	0.011628800816841341
4.1000000000000005	0.009957843111062618
4.15	0.008541029649944734
4.2	0.007336649995983114
4.25	0.006341617813972066
4.3	0.00546720480786303
4.3500000000000005	0.004704695314005727
4.4	0.004065464969037662
4.45	0.0035176922839691748
4.5	0.0030475340383712365
4.55	0.002643590139193523
4.6000000000000005	0.0022961118075491053
4.65	0.0020016079650354715
4.7	0.001742010845862254
4.75	0.0015177434637001623
4.800000000000001	0.0013237221381017803
4.8500000000000005	0.001155835751391925
4.9	0.0010102721993491208
4.95	0.0008839158394985441
5.	0.0007743786123544304

==> anc/Fig8-rho_c_258_p2_chi1.dat <==
0.	1.051386876567396e-6
0.05	1.4088735600553436e-6
0.1	1.8917725838700445e-6
0.15000000000000002	2.5542190914603827e-6
0.2	3.4684760628788023e-6
0.25	4.712463331620186e-6
0.30000000000000004	6.370011667156671e-6
0.35000000000000003	8.534852892319368e-6
0.4	0.000011337340171992984
0.45	0.000014925021385153333
0.5	0.0000193868015389387
0.55	0.000024733249674001426
0.6000000000000001	0.00003096168144413369
0.65	0.00003824408204127303
0.7000000000000001	0.00004690611149265165
0.75	0.00005758776587942189
0.8	0.0000710527029415067
0.8500000000000001	0.00009078334632371217
0.9	0.00010580015637183986
0.9500000000000001	0.00012119818714472959
1.	0.00012818172199776084
1.05	0.00020888871799705445
1.1	0.0002707612253167832
1.1500000000000001	0.0003460416286024377
1.2000000000000002	0.0004427322547571978
1.25	0.000562098553325773
1.3	0.0007396114715633972
1.35	0.0010066633647830574
1.4000000000000001	0.0013681400895397449
1.4500000000000002	0.0018321751410563113
1.5	0.002467421370395678
1.55	0.00334626613458148
1.6	0.00454763344052734
1.6500000000000001	0.006265407937635762
1.7000000000000002	0.008636851783114447
1.75	0.012087066106750855
1.8	0.016967369481375328
1.85	0.02411872351648512
1.9000000000000001	0.03463007444794715
1.9500000000000002	0.05049592012810791
2.	0.07493819841363676
2.0500000000000003	0.11262344851500529
2.1	0.17252453603841333
2.15	0.26853382031888806
2.2	0.42100528797148273
2.25	0.6545598817168371
2.3000000000000003	0.9680409147284381
2.35	1.2993381127907189
2.4000000000000004	1.5260461359135598
2.45	1.5868368777736916
2.5	1.5250735478084008
2.5500000000000003	1.4133992715607828
2.6	1.2943901265740703
2.6500000000000004	1.1806548637873644
2.7	1.069718117898793
2.75	0.9628364418596175
2.8000000000000003	0.855321239032592
2.85	0.7469415854275421
2.9000000000000004	0.6423537208206066
2.95	0.5441416387025153
3.	0.4542435046020131
3.0500000000000003	0.37509771846289214
3.1	0.3068341683276652
3.1500000000000004	0.24976358952705416
3.2	0.20275836294268013
3.25	0.16484661133167886
3.3000000000000003	0.1326690304602822
3.35	0.10750487525062337
3.4000000000000004	0.08752988451703844
3.45	0.07146059206113445
3.5	0.058553085950730756
3.5500000000000003	0.048128474622764025
3.6	0.039681262820796245
3.6500000000000004	0.033185087141561966
3.7	0.027619957476436505
3.75	0.02301822241787212
3.8000000000000003	0.01924973485336803
3.85	0.016140704124720157
3.9000000000000004	0.01357250140992539
3.95	0.011442101518715098
4.	0.009575983451561815
4.05	0.008103052658827803
4.1000000000000005	0.0068723737861100444
4.15	0.0058429033439121045
4.2	0.004975890441134548
4.25	0.004243244007493866
4.3	0.0036296908089287704
4.3500000000000005	0.003104237495332379
4.4	0.002659337946910627
4.45	0.002282043965613282
4.5	0.001961186910568031
4.55	0.0016883005532008343
4.6000000000000005	0.0014532470018029779
4.65	0.0012545965868504872
4.7	0.0010850932170955022
4.75	0.0009394629328597403
4.800000000000001	0.0008142210131104956
4.8500000000000005	0.00070698486990441
4.9	0.0006151913302718246
4.95	0.0005382789190882445
5.	0.00046992167963264334

==> anc/Fig8-rho_c_258_p3_chi0.6.dat <==
0.	4.3752156511849745e-8
0.05	4.828055071543197e-8
0.1	5.35875244902675e-8
0.15000000000000002	6.038439737141151e-8
0.2	6.845612141705414e-8
0.25	7.687715408190353e-8
0.30000000000000004	8.505217163590088e-8
0.35000000000000003	9.352228332275663e-8
0.4	1.0321881374655363e-7
0.45	1.153620164223635e-7
0.5	1.3143171524706604e-7
0.55	1.540036899678754e-7
0.6000000000000001	1.8784428776645058e-7
0.65	2.4198184389257067e-7
0.7000000000000001	3.3234238564341596e-7
0.75	4.866746216192378e-7
0.8	7.457520581543798e-7
0.8500000000000001	1.1576935893282152e-6
0.9	1.7601785100374135e-6
0.9500000000000001	2.5890411546362163e-6
1.	3.6951532663191102e-6
1.05	5.136797175819019e-6
1.1	6.9123521721289165e-6
1.1500000000000001	8.998342079213953e-6
1.2000000000000002	0.000011533666157942811
1.25	0.000015054753948229563
1.3	0.000020525418828568904
1.35	0.000029216981974117593
1.4000000000000001	0.000042185290874062924
1.4500000000000002	0.000059921074138655526
1.5	0.00008269409011668052
1.55	0.00011098340841214009
1.6	0.0001442748255651108
1.6500000000000001	0.00018115805600689883
1.7000000000000002	0.00016597362247020996
1.75	0.00021763772418284817
1.8	0.0002774308181386684
1.85	0.0003866663207554501
1.9000000000000001	0.0004959105719651102
1.9500000000000002	0.0006446641859502661
2.	0.0008131484048365314
2.0500000000000003	0.0010478095673614055
2.1	0.001360518391923381
2.15	0.0017598250425011567
2.2	0.0022820592747853103
2.25	0.002867824971722971
2.3000000000000003	0.0037679588241034787
2.35	0.005100965382681404
2.4000000000000004	0.006693402039141878
2.45	0.008819721757133464
2.5	0.011737179462706195
2.5500000000000003	0.015795136157713465
2.6	0.021270188864346708
2.6500000000000004	0.029094468802328813
2.7	0.04293597246899751
2.75	0.0546269482802633
2.8000000000000003	0.07739001793950807
2.85	0.11052333969771233
2.9000000000000004	0.16015917644178665
2.95	0.23634365366514234
3.	0.3540160542741255
3.0500000000000003	0.5312091011343042
3.1	0.7882115098957999
3.1500000000000004	1.1145217929343607
3.2	1.4294332963128844
3.25	1.6125592871739947
3.3000000000000003	1.6111769607672513
3.35	1.489313967097995
3.4000000000000004	1.3320484437550593
3.45	1.1821294989898292
3.5	1.0514752200852417
3.5500000000000003	0.9386405136895719
3.6	0.837860076121916
3.6500000000000004	0.7439793131244458
3.7	0.6548307739196051
3.75	0.5699273127470836
3.8000000000000003	0.4896929859082673
3.85	0.4158916387837734
3.9000000000000004	0.34953201410131474
3.95	0.2909849390980442
4.	0.24112315094270917
4.05	0.1990783279272788
4.1000000000000005	0.16401031504437164
4.15	0.13495976799895862
4.2	0.11151495085868489
4.25	0.09197061855459157
4.3	0.07594078809377057
4.3500000000000005	0.06298690387579219
4.4	0.05228534185090001
4.45	0.04357306192604712
4.5	0.03643002001798199
4.55	0.03053659834689572
4.6000000000000005	0.02554623070818755
4.65	0.02152941895364803
4.7	0.018191823318629757
4.75	0.015404832947985623
4.800000000000001	0.013075761937170485
4.8500000000000005	0.011160542915984716
4.9	0.009519810041358007
4.95	0.008124957671989739
5.	0.00694619223278978

==> anc/Fig8-rho_c_258_p3_chi1.dat <==
0.	1.3183995784152903e-8
0.05	1.6543387458017822e-8
0.1	2.135294120458711e-8
0.15000000000000002	2.7791192935419468e-8
0.2	3.557540356355962e-8
0.25	4.400058857630216e-8
0.30000000000000004	5.2659050114015225e-8
0.35000000000000003	6.198437923261348e-8
0.4	7.351292572479831e-8
0.45	8.986973071372563e-8
0.5	1.1574122412145297e-7
0.55	1.5888831546517865e-7
0.6000000000000001	2.3191738395046092e-7
0.65	3.5188748381983354e-7
0.7000000000000001	5.443425984149735e-7
0.75	8.432781881369258e-7
0.8	1.287655945365875e-6
0.8500000000000001	1.912608627184941e-6
0.9	2.743441215836618e-6
0.9500000000000001	3.7899055613958368e-6
1.	5.036103822415693e-6
1.05	6.456534967943739e-6
1.1	8.029660107685675e-6
1.1500000000000001	9.777086048334546e-6
1.2000000000000002	0.00001180196208225187
1.25	0.000014162590077248027
1.3	0.000016906679291085116
1.35	0.000020104212656385722
1.4000000000000001	0.000023884506864706714
1.4500000000000002	0.000028484503072541717
1.5	0.00003425768031544167
1.55	0.00004169672225555961
1.6	0.0000513412170471811
1.6500000000000001	0.00006331451436709998
1.7000000000000002	0.00007752060565817
1.75	0.00009405790624480619
1.8	0.00008789228445521897
1.85	0.0001104116654520446
1.9000000000000001	0.0001431857295171327
1.9500000000000002	0.0002454839696758036
2.	0.00030894298592699313
2.0500000000000003	0.00031571246107184325
2.1	0.0004239543909430112
2.15	0.0005275123890185322
2.2	0.0007529066880182015
2.25	0.0009920918626423057
2.3000000000000003	0.001314363788332569
2.35	0.001726285610687502
2.4000000000000004	0.002381543783658447
2.45	0.0031739309212860463
2.5	0.004340193592980489
2.5500000000000003	0.006043431850812754
2.6	0.008170019343023145
2.6500000000000004	0.011469607668730696
2.7	0.016127325803004598
2.75	0.022875159691570255
2.8000000000000003	0.03318879622862619
2.85	0.04881465373472284
2.9000000000000004	0.07318936229159861
2.95	0.11232516383136268
3.	0.17666360385013904
3.0500000000000003	0.2856690117579649
3.1	0.4745295292849854
3.1500000000000004	0.7930925886630716
3.2	1.270164046916868
3.25	1.7982202952826702
3.3000000000000003	2.0877119747345914
3.35	2.03044780426956
3.4000000000000004	1.7948154513519763
3.45	1.5381744574683984
3.5	1.3052448062437783
3.5500000000000003	1.103480053937557
3.6	0.9271279164377818
3.6500000000000004	0.7723007606805447
3.7	0.6347701705411775
3.75	0.5163428747721526
3.8000000000000003	0.4170644755275425
3.85	0.33493905821963676
3.9000000000000004	0.26805258213519284
3.95	0.21369781335154261
4.	0.1705280241980691
4.05	0.1363366103639239
4.1000000000000005	0.10931129064903447
4.15	0.08793228287950287
4.2	0.07097268199376873
4.25	0.05750651555130504
4.3	0.046812406203937666
4.3500000000000005	0.03823430750495856
4.4	0.03130878685200847
4.45	0.02575861203564636
4.5	0.021277113786025745
4.55	0.0176400370856438
4.6000000000000005	0.014677873655510624
4.65	0.01223762684778725
4.7	0.010233374258823686
4.75	0.008580252204542286
4.800000000000001	0.007214760281258701
4.8500000000000005	0.00604276849335041
4.9	0.005105489774960548
4.95	0.004320498179903729
5.	0.0036673311574387207

==> anc/Fig8-rho_c_320_p0_chi0.6.dat <==
0.	0.00019180586409842058
0.05	0.0002473030389919987
0.1	0.0003207606521405995
0.15000000000000002	0.000417663922694817
0.2	0.0005457694854176146
0.25	0.0007168894084920163
0.30000000000000004	0.0009478980238629671
0.35000000000000003	0.0012669887561294142
0.4	0.0016562446043035105
0.45	0.002273361927313301
0.5	0.0030929082434837424
0.55	0.0042512454037873845
0.6000000000000001	0.005957593455720353
0.65	0.008389573427154191
0.7000000000000001	0.011982960216910622
0.75	0.017349036464511768
0.8	0.025505975653589464
0.8500000000000001	0.03813296622491743
0.9	0.057818463216002695
0.9500000000000001	0.08892623235083849
1.	0.13905090115468072
1.05	0.21818950946833765
1.1	0.3443873341752924
1.1500000000000001	0.5365799231409092
1.2000000000000002	0.8012236443407795
1.25	1.0975714184967003
1.3	1.3366538240017285
1.35	1.4420186596309128
1.4000000000000001	1.4188601013854358
1.4500000000000002	1.3289936682471843
1.5	1.214238206380734
1.55	1.1028415748819427
1.6	1.0015354321436063
1.6500000000000001	0.9112430579317924
1.7000000000000002	0.8287838308976332
1.75	0.7518153700884169
1.8	0.6782598510309147
1.85	0.6079736115911182
1.9000000000000001	0.5404614203502408
1.9500000000000002	0.47631680398160975
2.	0.41641004778053514
2.0500000000000003	0.3613717573714472
2.1	0.3116462549875816
2.15	0.267406163155348
2.2	0.22857642523704694
2.25	0.19491282451557804
2.3000000000000003	0.16593579257297852
2.35	0.1411203784145564
2.4000000000000004	0.12008182356102294
2.45	0.10223817155115983
2.5	0.08715631005030064
2.5500000000000003	0.0744147657461186
2.6	0.06365093532662662
2.6500000000000004	0.054547702310510274
2.7	0.046837726240869314
2.75	0.04029335231722512
2.8000000000000003	0.03473810244945323
2.85	0.030015685081452585
2.9000000000000004	0.025982947238635444
2.95	0.02253458510142383
3.	0.019579841007745305
3.0500000000000003	0.01704371614399007
3.1	0.014861011760534426
3.1500000000000004	0.012967835758673482
3.2	0.011341559534781448
3.25	0.009934386864145642
3.3000000000000003	0.008714280504143718
3.35	0.007655230580785612
3.4000000000000004	0.0067327173398598495
3.45	0.005928774853034283
3.5	0.00522706965650596
3.5500000000000003	0.004610280687763122
3.6	0.004073275748178499
3.6500000000000004	0.0036029953646626394
3.7	0.0031875813587034286
3.75	0.0028252812503265444
3.8000000000000003	0.0024974670301959124
3.85	0.0022174394402694753
3.9000000000000004	0.001970776290925828
3.95	0.0017530399535793865
4.	0.0015648624611861613
4.05	0.001394624686542689
4.1000000000000005	0.001239008122050608
4.15	0.0011061728406689853
4.2	0.0009885269901966866
4.25	0.0008841947688295474
4.3	0.0007916388317777902
4.3500000000000005	0.0007094689480543567
4.4	0.0006364447332316531
4.45	0.0005715312262060636
4.5	0.0005137923583008506
4.55	0.00046239347091433684
4.6000000000000005	0.0004165892573983807
4.65	0.0003757736036565907
4.7	0.00033934305413447705
4.75	0.00030781900982874386
4.800000000000001	0.00027867202220168184
4.8500000000000005	0.00025261806253140386
4.9	0.00022931157840303502
4.95	0.000208747103822048
5.	0.00019001960208598628

==> anc/Fig8-rho_c_320_p0_chi1.dat <==
0.	0.0004226297204270222
0.05	0.0005446940415768044
0.1	0.0006955357754779389
0.15000000000000002	0.00090561528033018
0.2	0.0011837948323614124
0.25	0.0016014044783068003
0.30000000000000004	0.002129637051501563
0.35000000000000003	0.0028611073291727584
0.4	0.00383698265195044
0.45	0.0052485658312984036
0.5	0.0073091767733839364
0.55	0.010267409042358847
0.6000000000000001	0.014647046056827638
0.65	0.021029791695786303
0.7000000000000001	0.03048430746339337
0.75	0.04462926112649993
0.8	0.06574222131896978
0.8500000000000001	0.09728498425079445
0.9	0.1443819934710883
0.9500000000000001	0.2138558288682612
1.	0.31344124106410687
1.05	0.44848004095769967
1.1	0.6151971214559296
1.1500000000000001	0.792747052203984
1.2000000000000002	0.9472163485814996
1.25	1.0467350706504852
1.3	1.0876811948042937
1.35	1.082443418895979
1.4000000000000001	1.0507092386664585
1.4500000000000002	1.0076661974783938
1.5	0.9615444106970702
1.55	0.9162678399955074
1.6	0.8726514371990137
1.6500000000000001	0.8297590497280151
1.7000000000000002	0.7863947849028408
1.75	0.7412645248045368
1.8	0.6931908958397592
1.85	0.6419486048350901
1.9000000000000001	0.5877576816633373
1.9500000000000002	0.5313946117577242
2.	0.4744798394124263
2.0500000000000003	0.4185287169349561
2.1	0.3650486012068258
2.15	0.31542849885201935
2.2	0.27045659669930244
2.25	0.23046061256390987
2.3000000000000003	0.19556066365057115
2.35	0.1654715275931378
2.4000000000000004	0.13977157531211848
2.45	0.11800853022816132
2.5	0.09964972717205746
2.5500000000000003	0.08419871571931171
2.6	0.07129213862392891
2.6500000000000004	0.06043616899308474
2.7	0.051269568833953796
2.75	0.04363169544513448
2.8000000000000003	0.0371599719250121
2.85	0.03171802757722035
2.9000000000000004	0.02712434519453206
2.95	0.023240673701060886
3.	0.01994788558226833
3.0500000000000003	0.01715349160174905
3.1	0.0147648211983382
3.1500000000000004	0.012733597678119374
3.2	0.010993048263916614
3.25	0.009522342559500963
3.3000000000000003	0.008247831622124759
3.35	0.007151644933253237
3.4000000000000004	0.006214028001814713
3.45	0.00540180590165041
3.5	0.004700823897062065
3.5500000000000003	0.004095619470790454
3.6	0.0035721267750513605
3.6500000000000004	0.003119127495326998
3.7	0.002726582896801756
3.75	0.0023862308287084864
3.8000000000000003	0.002090700150633967
3.85	0.0018344352572647032
3.9000000000000004	0.0016111672286664707
3.95	0.0014169023419699383
4.	0.0012467968096170103
4.05	0.0011001966527892867
4.1000000000000005	0.0009717831016804343
4.15	0.0008595013276379392
4.2	0.0007571564421613413
4.25	0.0006718780353606576
4.3	0.0005971877924825545
4.3500000000000005	0.0005311196063620903
4.4	0.0004738114867875967
4.45	0.0004235135818528139
4.5	0.00037929683652718107
4.55	0.0003404160447667113
4.6000000000000005	0.00030012504431667846
4.65	0.0002703349196154503
4.7	0.0002436909182414902
4.75	0.00022047328037686574
4.800000000000001	0.00019996333293775952
4.8500000000000005	0.00018171265237698105
4.9	0.0001654971245526673
4.95	0.00015258422369577652
5.	0.00013952622144331999

==> anc/Fig8-rho_c_320_p1_chi0.6.dat <==
0.	0.00009883472612523567
0.05	0.00012147571284295762
0.1	0.00014710699985299617
0.15000000000000002	0.00017537581818112384
0.2	0.00020572351188389489
0.25	0.00025171007782755895
0.30000000000000004	0.0003511284936479801
0.35000000000000003	0.0004563999510061203
0.4	0.0005907363009632242
0.45	0.000783333357796146
0.5	0.001022041775780007
0.55	0.001324872627907663
0.6000000000000001	0.00177878344777565
0.65	0.00237749575913035
0.7000000000000001	0.0031741138056893088
0.75	0.00424334664469372
0.8	0.0056576952573984115
0.8500000000000001	0.007635273172252692
0.9	0.010342592124271084
0.9500000000000001	0.014115136532016412
1.	0.019346915246727034
1.05	0.026703217873523546
1.1	0.03722420538620475
1.1500000000000001	0.05236774964492913
1.2000000000000002	0.07458497515568052
1.25	0.10772438411083764
1.3	0.15729218293164873
1.35	0.2324140946083795
1.4000000000000001	0.34651218600952405
1.4500000000000002	0.5170245188588156
1.5	0.754510425430582
1.55	1.0442290490287127
1.6	1.3110402076571441
1.6500000000000001	1.4697474061057878
1.7000000000000002	1.485025644592609
1.75	1.3985482078350422
1.8	1.2720347441009863
1.85	1.1409085783247392
1.9000000000000001	1.0230822076035335
1.9500000000000002	0.9190872278603117
2.	0.8254439857134097
2.0500000000000003	0.7408293170818376
2.1	0.6626917043350974
2.15	0.588852154567371
2.2	0.519745593315819
2.25	0.4548886487184831
2.3000000000000003	0.39541001407233295
2.35	0.34139408809706134
2.4000000000000004	0.29310140789431993
2.45	0.2505272508305514
2.5	0.21369501062344404
2.5500000000000003	0.18166429043135593
2.6	0.154290831969392
2.6500000000000004	0.13138517359916724
2.7	0.11172298291603598
2.75	0.09491560421012327
2.8000000000000003	0.08082434862938041
2.85	0.06893261855445094
2.9000000000000004	0.05888992631900397
2.95	0.05044165674299638
3.	0.04333215217669185
3.0500000000000003	0.03730441291578061
3.1	0.032165918236102674
3.1500000000000004	0.027795630047702514
3.2	0.024056038560915188
3.25	0.02086155103382461
3.3000000000000003	0.018125177383119053
3.35	0.01576936449742008
3.4000000000000004	0.013743355296246967
3.45	0.011996605122609508
3.5	0.010488350624236406
3.5500000000000003	0.00917849187223333
3.6	0.008047446455314657
3.6500000000000004	0.007065623632161808
3.7	0.006211460833079951
3.75	0.005467503321915251
3.8000000000000003	0.004818145294373358
3.85	0.0042509748444163765
3.9000000000000004	0.0037543966013815675
3.95	0.0033170693807665014
4.	0.002936134981681975
4.05	0.0025921485439384267
4.1000000000000005	0.002298874372080501
4.15	0.002041147875764463
4.2	0.0018138278842952694
4.25	0.0016172303970915269
4.3	0.0014401214201335624
4.3500000000000005	0.001278578670549427
4.4	0.0011406943811434495
4.45	0.0010187227531379378
4.5	0.0009106943374060661
4.55	0.0008149726128130523
4.6000000000000005	0.0007300944490540167
4.65	0.0006547555597151017
4.7	0.0005877993975516892
4.75	0.0005282903407946702
4.800000000000001	0.00047533427598299985
4.8500000000000005	0.00042820456588836124
4.9	0.0003862150985564344
4.95	0.00034934156779950357
5.	0.0003158804531631602

==> anc/Fig8-rho_c_320_p1_chi1.dat <==
0.	0.00007447721700860453
0.05	0.0001037939024915191
0.1	0.00018078546059594575
0.15000000000000002	0.0002761592450242235
0.2	0.0003276762098250409
0.25	0.0003390035715750845
0.30000000000000004	0.00045018634806684655
0.35000000000000003	0.000576466438814642
0.4	0.0007508271920056163
0.45	0.000995674656909067
0.5	0.00130284230385605
0.55	0.0017166331386769085
0.6000000000000001	0.0022647790034133666
0.65	0.003032105555331345
0.7000000000000001	0.003994035047948798
0.75	0.005373467862917362
0.8	0.007251114585479746
0.8500000000000001	0.009825800939087687
0.9	0.013373628956714958
0.9500000000000001	0.018366452484710798
1.	0.025386390549240807
1.05	0.03547349600640399
1.1	0.050171975547394575
1.1500000000000001	0.07157664536932477
1.2000000000000002	0.10324779953494417
1.25	0.15057462820107215
1.3	0.22177913765324453
1.35	0.32762277946834006
1.4000000000000001	0.4785864488601522
1.4500000000000002	0.6776610346545807
1.5	0.9034727751433911
1.55	1.1094597183620174
1.6	1.2375203968399577
1.6500000000000001	1.2751436418188082
1.7000000000000002	1.2443437788942722
1.75	1.1790664888265394
1.8	1.1020718800423077
1.85	1.0295663263989598
1.9000000000000001	0.9579559195338126
1.9500000000000002	0.89165112427391
2.	0.8257089727182976
2.0500000000000003	0.7607087854685792
2.1	0.694704102048866
2.15	0.6282128834330596
2.2	0.5612184211254369
2.25	0.4957946043526347
2.3000000000000003	0.4329606695566019
2.35	0.37407523302510415
2.4000000000000004	0.32048117860563724
2.45	0.27260734856354796
2.5	0.23066069080976925
2.5500000000000003	0.1944760207788262
2.6	0.16352986673753592
2.6500000000000004	0.13732946617191485
2.7	0.11530849887305232
2.75	0.09685955298730324
2.8000000000000003	0.08143101019197009
2.85	0.0686941973628388
2.9000000000000004	0.057972542152089364
2.95	0.049028656696991066
3.	0.041547628778259196
3.0500000000000003	0.035269424736582664
3.1	0.030008003659693996
3.1500000000000004	0.02558356291457268
3.2	0.021855936224700744
3.25	0.01870523818791411
3.3000000000000003	0.01603853921658805
3.35	0.01377874014345732
3.4000000000000004	0.011858744177700088
3.45	0.010201940082124902
3.5	0.008806966287809876
3.5500000000000003	0.0076293076766790185
3.6	0.006607207974765676
3.6500000000000004	0.005727505380071255
3.7	0.004971754950189086
3.75	0.0043219320309530445
3.8000000000000003	0.0037616395142226608
3.85	0.0032784548698371026
3.9000000000000004	0.002860835493949798
3.95	0.0024998197733513295
4.	0.002187720373410626
4.05	0.0019171004885917286
4.1000000000000005	0.0016811898214534912
4.15	0.0014785343419827371
4.2	0.0013013869918406644
4.25	0.0011472474417397538
4.3	0.0010132986624542698
4.3500000000000005	0.0008963015281890607
4.4	0.0007901443131226097
4.45	0.0007014177840000635
4.5	0.0006238156653406331
4.55	0.0005559514155642239
4.6000000000000005	0.0004957249868746622
4.65	0.0004435424175336385
4.7	0.0003977138459797237
4.75	0.0003503835659259584
4.800000000000001	0.0003153594875473275
4.8500000000000005	0.0002841320369041651
4.9	0.0002568481634175473
4.95	0.000232710101985376
5.	0.0002113254082548565

==> anc/Fig8-rho_c_320_p2_chi0.6.dat <==
0.	4.35302110013155e-6
0.05	5.3234451818716766e-6
0.1	6.651964107084135e-6
0.15000000000000002	8.43596553554459e-6
0.2	0.00001080083362364903
0.25	0.000013937646754016044
0.30000000000000004	0.00001817669873729282
0.35000000000000003	0.000024041562330523674
0.4	0.0000323081318658747
0.45	0.00004391935961769461
0.5	0.00005983310605140602
0.55	0.00008079779115383112
0.6000000000000001	0.00010718080877974606
0.65	0.00013899172344460198
0.7000000000000001	0.0001762835725464289
0.75	0.000219594571447648
0.8	0.0002708647682584104
0.8500000000000001	0.00033400453429619555
0.9	0.0004815241216213745
0.9500000000000001	0.0005887435697702902
1.	0.0007142381255060073
1.05	0.0009210398196642414
1.1	0.001183810130773068
1.1500000000000001	0.0015132219362119677
1.2000000000000002	0.0018680932690579523
1.25	0.0024010960007904585
1.3	0.0030965913201228476
1.35	0.004005138371075306
1.4000000000000001	0.005149924465933927
1.4500000000000002	0.006648490810717543
1.5	0.008603598106497743
1.55	0.01119662108084137
1.6	0.014703473543777826
1.6500000000000001	0.019335135213527626
1.7000000000000002	0.02578599855351744
1.75	0.03446474164992626
1.8	0.046561503504188105
1.85	0.06362307290373771
1.9000000000000001	0.0875436574617607
1.9500000000000002	0.12250314860607482
2.	0.17352419080106057
2.0500000000000003	0.24959366734444902
2.1	0.3630625228040452
2.15	0.530858606147709
2.2	0.7670927141732565
2.25	1.0642935820217037
2.3000000000000003	1.3617107829471207
2.35	1.5536742160054395
2.4000000000000004	1.5780633232421168
2.45	1.4742909406947946
2.5	1.3201770668810977
2.5500000000000003	1.1659019883053412
2.6	1.0252043006490306
2.6500000000000004	0.9040714139016035
2.7	0.8029839096667101
2.75	0.7078626808989917
2.8000000000000003	0.6207248040194755
2.85	0.5473085657428866
2.9000000000000004	0.47786028572193645
2.95	0.41432960235938215
3.	0.3571598815224745
3.0500000000000003	0.30642073792505264
3.1	0.2611742751813854
3.1500000000000004	0.22193821475418993
3.2	0.1882279193078909
3.25	0.1594073065882818
3.3000000000000003	0.1350709562373889
3.35	0.11435355377528122
3.4000000000000004	0.09722014256358838
3.45	0.08259642156434405
3.5	0.07014656025720484
3.5500000000000003	0.05972522579366341
3.6	0.050937494915527334
3.6500000000000004	0.043543636847755335
3.7	0.037324807553056
3.75	0.03207526731572715
3.8000000000000003	0.02763070743892864
3.85	0.02385576695546401
3.9000000000000004	0.0206203201927235
3.95	0.017852429198435417
4.	0.015491062217435785
4.05	0.013463128933938662
4.1000000000000005	0.011715274643359768
4.15	0.0102105364554916
4.2	0.008911551540518054
4.25	0.007795039372096349
4.3	0.006825181095888827
4.3500000000000005	0.005983479217647835
4.4	0.005248079106694104
4.45	0.004612467825358083
4.5	0.004059499970466094
4.55	0.003577037512771593
4.6000000000000005	0.0031619491638058533
4.65	0.002783549126741857
4.7	0.0024655782467077098
4.75	0.0021824766947897917
4.800000000000001	0.0019343624177807451
4.8500000000000005	0.0017098106321492227
4.9	0.0015186734133777861
4.95	0.0013454471874215356
5.	0.0011976388905126066

==> anc/Fig8-rho_c_320_p2_chi1.dat <==
0.	5.882185713154299e-6
0.05	7.428458919109121e-6
0.1	9.389169657382616e-6
0.15000000000000002	0.000011890406390506213
0.2	0.00001507364281174763
0.25	0.0000191100408116957
0.30000000000000004	0.000024246159737050892
0.35000000000000003	0.000030789400924626295
0.4	0.00003901982845958278
0.45	0.00004912220433912922
0.5	0.00006943150388757676
0.55	0.00008799155203606617
0.6000000000000001	0.00009465395821987635
0.65	0.00011644603559895284
0.7000000000000001	0.00010473161205458023
0.75	0.00013131465476823277
0.8	0.00018475493451527758
0.8500000000000001	0.00021292968500750555
0.9	0.0002676966743618533
0.9500000000000001	0.0003415121441325912
1.	0.0004477085605006115
1.05	0.0005722815075259374
1.1	0.0007141348906224622
1.1500000000000001	0.0008792537273959416
1.2000000000000002	0.0011505538938255569
1.25	0.001502660701019391
1.3	0.0019435617315286767
1.35	0.0025096643801487983
1.4000000000000001	0.0032652879926490996
1.4500000000000002	0.004263096268109777
1.5	0.005630690419521422
1.55	0.007427811757855536
1.6	0.00990949616820934
1.6500000000000001	0.013270178221497833
1.7000000000000002	0.01786667319396906
1.75	0.024300580211094696
1.8	0.03337255386570353
1.85	0.04654458890175405
1.9000000000000001	0.0656638172722224
1.9500000000000002	0.0941198847455022
2.	0.13732151554324046
2.0500000000000003	0.20378644143726005
2.1	0.3081527296598636
2.15	0.469786721860691
2.2	0.713669651905261
2.25	1.0385023080989464
2.3000000000000003	1.3865510029033215
2.35	1.6174696010449117
2.4000000000000004	1.6661573094405215
2.45	1.5509475015986085
2.5	1.4138172579306616
2.5500000000000003	1.253145464305064
2.6	1.1067861044094331
2.6500000000000004	0.9782524209161985
2.7	0.8613579265739668
2.75	0.754241386518966
2.8000000000000003	0.6564842744612187
2.85	0.565966812990856
2.9000000000000004	0.48285863756351083
2.95	0.40898973943527545
3.	0.3436911240716949
3.0500000000000003	0.28720948611774405
3.1	0.23897598356911892
3.1500000000000004	0.19849151237358695
3.2	0.16462582957771052
3.25	0.1365140338503785
3.3000000000000003	0.1133186001939359
3.35	0.09422341962775094
3.4000000000000004	0.07846857621987621
3.45	0.06548677760714848
3.5	0.05473979992005803
3.5500000000000003	0.045934182447720344
3.6	0.0386128213934057
3.6500000000000004	0.032552135769787216
3.7	0.027509801904673045
3.75	0.023285766478396145
3.8000000000000003	0.01977249376854227
3.85	0.016823551816223865
3.9000000000000004	0.014345270573504132
3.95	0.01226206722593403
4.	0.010501088063307545
4.05	0.009008153918075044
4.1000000000000005	0.0077450827691001095
4.15	0.006673522796510536
4.2	0.005760434575886712
4.25	0.00498008639797141
4.3	0.0043145062150644
4.3500000000000005	0.003743187637986797
4.4	0.003253289211667923
4.45	0.0028290674953362098
4.5	0.002466890863472452
4.55	0.0021560151380595276
4.6000000000000005	0.0018876248417948585
4.65	0.0016557915217959122
4.7	0.001447928374922953
4.75	0.0012753036743873136
4.800000000000001	0.0011250422487605837
4.8500000000000005	0.0009945722038333254
4.9	0.0008809723713416868
4.95	0.0007822087562059655
5.	0.0006949096256820029

==> anc/Fig8-rho_c_320_p3_chi0.6.dat <==
0.	1.965436588440321e-7
0.05	2.2935567962292818e-7
0.1	2.6793105225590167e-7
0.15000000000000002	3.1174224136526283e-7
0.2	3.581680521829027e-7
0.25	4.0545306147960033e-7
0.30000000000000004	4.536995590666245e-7
0.35000000000000003	5.048955024474476e-7
0.4	5.622599424185517e-7
0.45	6.304674814341336e-7
0.5	7.170661460293737e-7
0.55	8.335025342200031e-7
0.6000000000000001	1.0041759450421623e-6
0.65	1.2602190614420426e-6
0.7000000000000001	1.6542774720897573e-6
0.75	2.2557122777054707e-6
0.8	3.1480101251525476e-6
0.8500000000000001	4.421411440554571e-6
0.9	6.184707886000211e-6
0.9500000000000001	8.578561082827255e-6
1.	0.000011743249242388473
1.05	0.000015764822637083494
1.1	0.00002072686217227757
1.1500000000000001	0.000026947304704390356
1.2000000000000002	0.0000352243437905742
1.25	0.000047000855210335875
1.3	0.0000641755375742262
1.35	0.00008851584531835076
1.4000000000000001	0.00012141327581928568
1.4500000000000002	0.00010899867209892163
1.5	0.0001801126077986264
1.55	0.0002495520465047975
1.6	0.0002856848299590576
1.6500000000000001	0.0003492492114416561
1.7000000000000002	0.00044967326393328315
1.75	0.000562607847877676
1.8	0.0006817457429203685
1.85	0.0008595448827185867
1.9000000000000001	0.0010587980337924512
1.9500000000000002	0.0013276281461197263
2.	0.0016747825379161824
2.0500000000000003	0.0021161457684739917
2.1	0.002674789027853335
2.15	0.0034078603981991815
2.2	0.004325011221856149
2.25	0.005505877846489618
2.3000000000000003	0.007034109082696881
2.35	0.00907320545794738
2.4000000000000004	0.011640162639557819
2.45	0.01511446463234783
2.5	0.019859427204131506
2.5500000000000003	0.026110967696896394
2.6	0.03464034585686501
2.6500000000000004	0.046402728289829435
2.7	0.06274643712627444
2.75	0.08600945003712476
2.8000000000000003	0.11953058203413633
2.85	0.1685968007586179
2.9000000000000004	0.24162766294307467
2.95	0.351373545742443
3.	0.5164821003723239
3.0500000000000003	0.7531086145604832
3.1	1.0675210738448964
3.1500000000000004	1.4004661792727702
3.2	1.6291309287378053
3.25	1.6687215082197988
3.3000000000000003	1.5510419643648308
3.35	1.3699632320989454
3.4000000000000004	1.1875270020832565
3.45	1.0296713381468756
3.5	0.8972223354096159
3.5500000000000003	0.7852527753539386
3.6	0.6887368525659142
3.6500000000000004	0.6035134456578631
3.7	0.5267406134187087
3.75	0.4566712347311632
3.8000000000000003	0.39414965636445365
3.85	0.33816040402108155
3.9000000000000004	0.2885584590797685
3.95	0.2447890546791607
4.	0.20705123148725146
4.05	0.174944478079046
4.1000000000000005	0.14741899092966387
4.15	0.12440454006722325
4.2	0.10496415393767995
4.25	0.08902295656930877
4.3	0.07534906188880473
4.3500000000000005	0.06380531408037526
4.4	0.05413665363986447
4.45	0.046008899058394115
4.5	0.03919150710361965
4.55	0.03346142935737805
4.6000000000000005	0.02866114221186381
4.65	0.024612981765990267
4.7	0.021177424083910025
4.75	0.018261722155477247
4.800000000000001	0.015774798591932922
4.8500000000000005	0.013626861937886675
4.9	0.011804734165787041
4.95	0.01025231246633989
5.	0.008909526195878778

==> anc/Fig8-rho_c_320_p3_chi1.dat <==
0.	1.0549256604816297e-7
0.05	1.3451493759042727e-7
0.1	1.7098541105730466e-7
0.15000000000000002	2.130349810965411e-7
0.2	2.5898377254002806e-7
0.25	3.084621671998288e-7
0.30000000000000004	3.6350011912227874e-7
0.35000000000000003	4.2935137145156307e-7
0.4	5.151676977204386e-7
0.45	6.355876886409167e-7
0.5	8.11996862791017e-7
0.55	1.072479497612257e-6
0.6000000000000001	1.4545786142915309e-6
0.65	2.0108925471850706e-6
0.7000000000000001	2.809832754889346e-6
0.75	3.9307587775073655e-6
0.8	5.4480442087660655e-6
0.8500000000000001	7.418368141527205e-6
0.9	9.863162012053347e-6
0.9500000000000001	0.000012764739333937876
1.	0.000016088177155477993
1.05	0.00001984838671039283
1.1	0.00002415670823709368
1.1500000000000001	0.000029197832023096584
1.2000000000000002	0.00003509645657120644
1.25	0.00004195117908185135
1.3	0.00004991451669910794
1.35	0.00005931346888265413
1.4000000000000001	0.0000795134886759697
1.4500000000000002	0.00009570599973940276
1.5	0.00008983865441889255
1.55	0.00011772076382114307
1.6	0.00013878868572055644
1.6500000000000001	0.00014755993782701574
1.7000000000000002	0.0001952343022270441
1.75	0.00025676771682288423
1.8	0.00033928802612811864
1.85	0.0004181085259343257
1.9000000000000001	0.0005108101519409459
1.9500000000000002	0.0006251893424757555
2.	0.0007244190859325039
2.0500000000000003	0.0009002001307640422
2.1	0.0011265522704927275
2.15	0.0014842836922226038
2.2	0.0018992489766792595
2.25	0.0024391652732448305
2.3000000000000003	0.0031669153708183346
2.35	0.004104336269212935
2.4000000000000004	0.005381753741466507
2.45	0.007047243181599664
2.5	0.00931359677077506
2.5500000000000003	0.01242343670024715
2.6	0.016666310329075253
2.6500000000000004	0.022657104927779993
2.7	0.031086933236018396
2.75	0.04328873959915122
2.8000000000000003	0.06152392932036981
2.85	0.08860007134673528
2.9000000000000004	0.13071759464921426
2.95	0.19751751871314127
3.	0.3078296142816198
3.0500000000000003	0.48867192345325844
3.1	0.7863649424315238
3.1500000000000004	1.2375154272809972
3.2	1.7631676951477684
3.25	2.09826072842865
3.3000000000000003	2.0614271613147865
3.35	1.8033058754616254
3.4000000000000004	1.5105673186435042
3.45	1.253999351685604
3.5	1.043205051136987
3.5500000000000003	0.8699348043499192
3.6	0.7244187945526924
3.6500000000000004	0.6015046320081893
3.7	0.4970807614506734
3.75	0.40915905489430165
3.8000000000000003	0.3349433592226685
3.85	0.27388786759089306
3.9000000000000004	0.22368750698904508
3.95	0.18263227946654303
4.	0.14931381798957374
4.05	0.12225259444283543
4.1000000000000005	0.10038494666914638
4.15	0.08260300132459814
4.2	0.06819791978100058
4.25	0.056444972204658925
4.3	0.04691156825847297
4.3500000000000005	0.03904780070567647
4.4	0.03260560372984514
4.45	0.027331848919715955
4.5	0.022971866907963257
4.55	0.01935827905401841
4.6000000000000005	0.016361237546736386
4.65	0.013865550595200392
4.7	0.011777691370686131
4.75	0.010029178105060736
4.800000000000001	0.008565655770938284
4.8500000000000005	0.007328050273031748
4.9	0.00628884380986134
4.95	0.00540774220879907
5.	0.004666719847358305

==> anc/Fig8-rho_c_400_p0_chi0.6.dat <==
0.	0.0002525785820438716
0.05	0.00032628973402428906
0.1	0.0004234168330785527
0.15000000000000002	0.000551460398273438
0.2	0.0007204818901789627
0.25	0.000945881496123016
0.30000000000000004	0.001248744264518849
0.35000000000000003	0.0016588898770186918
0.4	0.00221627745193033
0.45	0.0029784894673949166
0.5	0.004027544850026391
0.55	0.005528607609029728
0.6000000000000001	0.007726095485450072
0.65	0.010858832580986955
0.7000000000000001	0.015472376627055813
0.75	0.022394223046545113
0.8	0.03287497480682656
0.8500000000000001	0.04907694394164293
0.9	0.07496826515556435
0.9500000000000001	0.11459409129536242
1.	0.1804371120267888
1.05	0.28946295382864784
1.1	0.46857448061344975
1.1500000000000001	0.7645079459398664
1.2000000000000002	1.2078315050345352
1.25	1.730228553287074
1.3	2.0800889963049847
1.35	2.06036528569582
1.4000000000000001	1.7865578136301372
1.4500000000000002	1.4748659760292684
1.5	1.1960638795342473
1.55	0.9790418161263076
1.6	0.8075403448168059
1.6500000000000001	0.6719978079211959
1.7000000000000002	0.5633564122370288
1.75	0.4767416651708684
1.8	0.4047687686519942
1.85	0.34431338439597353
1.9000000000000001	0.2939044367939521
1.9500000000000002	0.2510870139428968
2.	0.21504439283644367
2.0500000000000003	0.18438985320337933
2.1	0.15833959827120084
2.15	0.13617690618717382
2.2	0.11728823967093137
2.25	0.10119918911713856
2.3000000000000003	0.08745063566405994
2.35	0.07568879831229815
2.4000000000000004	0.06561670681617349
2.45	0.056974722767584245
2.5	0.04956153334604874
2.5500000000000003	0.043182064683250816
2.6	0.03769603976330723
2.6500000000000004	0.03295911449154444
2.7	0.028860995244096292
2.75	0.025316358660515265
2.8000000000000003	0.022249593592235058
2.85	0.0195760745513703
2.9000000000000004	0.017263730052231478
2.95	0.015224194529692908
3.	0.013453131422066465
3.0500000000000003	0.011904114431795187
3.1	0.010547845282810614
3.1500000000000004	0.009357582955662922
3.2	0.008324596150070076
3.25	0.007404626810966377
3.3000000000000003	0.00659491203880724
3.35	0.005879531171733675
3.4000000000000004	0.005247912903583612
3.45	0.004689347992010522
3.5	0.00419488512943326
3.5500000000000003	0.0037564184327872102
3.6	0.0033673860211034233
3.6500000000000004	0.00302209471582593
3.7	0.002714864667028227
3.75	0.0024413605598230556
3.8000000000000003	0.002193545537212008
3.85	0.0019764176551156387
3.9000000000000004	0.001782512474070885
3.95	0.001615705192300062
4.	0.0014602553283472016
4.05	0.0013209922955935989
4.1000000000000005	0.0011961974032495923
4.15	0.0010842810053140238
4.2	0.0009838884068649474
4.25	0.0008936001867945704
4.3	0.0008139862352826341
4.3500000000000005	0.0007407680664168802
4.4	0.0006749214592096811
4.45	0.0006155476956019343
4.5	0.0005619751719963745
4.55	0.0005136346840849712
4.6000000000000005	0.0004700456704593296
4.65	0.0004308415133286539
4.7	0.0003863222476547699
4.75	0.000354630083275953
4.800000000000001	0.0003260172259152443
4.8500000000000005	0.00029988941730219943
4.9	0.00027618349839408343
4.95	0.00025473841802428577
5.	0.00023523184404042699

==> anc/Fig8-rho_c_400_p0_chi1.dat <==
0.	0.0007733696256947496
0.05	0.000998406232305701
0.1	0.0013034731745358563
0.15000000000000002	0.0017145560373725626
0.2	0.0022624531477198795
0.25	0.0030043369658444025
0.30000000000000004	0.003963423197047451
0.35000000000000003	0.005389306829055592
0.4	0.0073188548797105644
0.45	0.010096526875744506
0.5	0.014001589759265704
0.55	0.019722736892181257
0.6000000000000001	0.027922050863503394
0.65	0.03983510769328835
0.7000000000000001	0.057238594154416275
0.75	0.08263840903362657
0.8	0.12008352562730132
0.8500000000000001	0.174768152784552
0.9	0.25393444703846757
0.9500000000000001	0.36654961306044787
1.	0.5196124401568238
1.05	0.7118820106571249
1.1	0.923586022660011
1.1500000000000001	1.1190167436063339
1.2000000000000002	1.2519272476826189
1.25	1.3035099737906934
1.3	1.285929177182295
1.35	1.2237735071371372
1.4000000000000001	1.140367028280105
1.4500000000000002	1.0503071012164735
1.5	0.9604667434557796
1.55	0.8741444282136284
1.6	0.7920645520006453
1.6500000000000001	0.7134717250096544
1.7000000000000002	0.6396251722790074
1.75	0.5695286825972067
1.8	0.5036100195956066
1.85	0.44278241876624147
1.9000000000000001	0.3869400902692184
1.9500000000000002	0.3363001307585567
2.	0.2907209218141428
2.0500000000000003	0.2504173040437948
2.1	0.2149324822876315
2.15	0.18401550265731229
2.2	0.1572745251283496
2.25	0.13427564590502306
2.3000000000000003	0.11455789221433585
2.35	0.0977318120998596
2.4000000000000004	0.08342040614348763
2.45	0.07125979293434467
2.5	0.060960980939903556
2.5500000000000003	0.05219949165836848
2.6	0.04474879846879046
2.6500000000000004	0.03841818865678982
2.7	0.03302241880979952
2.75	0.028443039974993856
2.8000000000000003	0.0245298466116984
2.85	0.02118747430313019
2.9000000000000004	0.018324392773812814
2.95	0.015876794887733317
3.	0.013779040934934981
3.0500000000000003	0.01197741377238787
3.1	0.010428467145640954
3.1500000000000004	0.009085186342095205
3.2	0.007941816357234193
3.25	0.0069460757356658055
3.3000000000000003	0.006086024709338609
3.35	0.005341256571435135
3.4000000000000004	0.004695644721497709
3.45	0.004134636796690292
3.5	0.003646668865446816
3.5500000000000003	0.0032216764289329214
3.6	0.0028516002269318155
3.6500000000000004	0.002529472043824934
3.7	0.0022467170997536004
3.75	0.001999200368706095
3.8000000000000003	0.0017828974130404296
3.85	0.001592429781517421
3.9000000000000004	0.001425024261344455
3.95	0.0012777357597924975
4.	0.0011479224601871035
4.05	0.0010333867863851624
4.1000000000000005	0.0009323628849915316
4.15	0.0008411963164277439
4.2	0.0007619153742809225
4.25	0.0006915325643160064
4.3	0.0006290943459718201
4.3500000000000005	0.0005733311468236294
4.4	0.0005238151848664407
4.45	0.00047932958361359757
4.5	0.0004394555560997539
4.55	0.0004053211363347664
4.6000000000000005	0.0003730422896225661
4.65	0.00034400892795596985
4.7	0.0003178094873875722
4.75	0.0002941297132631459
4.800000000000001	0.0002738249537610267
4.8500000000000005	0.00025427718769873917
4.9	0.00023655241231975989
4.95	0.00021358135748968687
5.	0.000199242068900275

==> anc/Fig8-rho_c_400_p1_chi0.6.dat <==
0.	0.00013212804914551762
0.05	0.00016550605292345893
0.1	0.0002054295540993017
0.15000000000000002	0.000252673897162955
0.2	0.0003078988672992251
0.25	0.000372367354354159
0.30000000000000004	0.0005020499419312216
0.35000000000000003	0.0006491406593077596
0.4	0.0008357887315731811
0.45	0.0010702589709020082
0.5	0.0014372475139747545
0.55	0.0018438506702902733
0.6000000000000001	0.002423284050053876
0.65	0.0031762144924352303
0.7000000000000001	0.004198321909578506
0.75	0.005501652082824155
0.8	0.007299334536296493
0.8500000000000001	0.009688980953939786
0.9	0.012939995162419785
0.9500000000000001	0.017402365743122046
1.	0.023573435230118157
1.05	0.032195912874534584
1.1	0.04442745452811868
1.1500000000000001	0.061946391790676
1.2000000000000002	0.08763095292187485
1.25	0.1261908404830021
1.3	0.184930772546133
1.35	0.2766398768217964
1.4000000000000001	0.4231652580158622
1.4500000000000002	0.6560511833585083
1.5	1.0128829339398553
1.55	1.4907522232013724
1.6	1.9362871211583106
1.6500000000000001	2.0958201193429957
1.7000000000000002	1.9241134832339948
1.75	1.608499254067287
1.8	1.3038041809638674
1.85	1.0556520990248675
1.9000000000000001	0.8593890215577222
1.9500000000000002	0.7080763518083991
2.	0.5895962585613845
2.0500000000000003	0.49478544303728045
2.1	0.4170929355824509
2.15	0.3531276795320622
2.2	0.2997810211668212
2.25	0.25501705114475015
2.3000000000000003	0.21745256964526893
2.35	0.18571015182141629
2.4000000000000004	0.15885874859708785
2.45	0.13604248063511457
2.5	0.11678695796790929
2.5500000000000003	0.10048838830867737
2.6	0.08658539132624096
2.6500000000000004	0.07489634583981632
2.7	0.06478331750208635
2.75	0.056115678637226024
2.8000000000000003	0.04869742402723477
2.85	0.04234049997585257
2.9000000000000004	0.03689082034509074
2.95	0.03220480438301658
3.	0.028173617670749742
3.0500000000000003	0.024703738606377788
3.1	0.021683151878792963
3.1500000000000004	0.019063798320940132
3.2	0.016786655856064186
3.25	0.014807302377667798
3.3000000000000003	0.01308072423013363
3.35	0.011586870267996858
3.4000000000000004	0.010264541754318925
3.45	0.009104266748728574
3.5	0.008085628213136142
3.5500000000000003	0.007190237917837031
3.6	0.006402056436786864
3.6500000000000004	0.0057070463790558435
3.7	0.005093690142864799
3.75	0.004551737024353831
3.8000000000000003	0.004071722113040351
3.85	0.0036462814223544625
3.9000000000000004	0.003269139818253382
3.95	0.0029342067828434966
4.	0.0026364104367005655
4.05	0.002367301914343403
4.1000000000000005	0.0021314875347882
4.15	0.001921073692919481
4.2	0.00173881717235819
4.25	0.0015705734757242389
4.3	0.0014200461475863204
4.3500000000000005	0.0012852779846228794
4.4	0.0011643830052384552
4.45	0.0010560066447193959
4.5	0.0009587304274110284
4.55	0.0008714411078655158
4.6000000000000005	0.0007941482374050218
4.65	0.0007232695055855611
4.7	0.000659675300418108
4.75	0.0006019724261949064
4.800000000000001	0.0005499324300460588
4.8500000000000005	0.0005029618840957278
4.9	0.0004609878157580374
4.95	0.00041383747565796876
5.	0.00037981141976053127

==> anc/Fig8-rho_c_400_p1_chi1.dat <==
0.	0.00023801381690423078
0.05	0.0003071973433166836
0.1	0.0003662564640877485
0.15000000000000002	0.00046886156215088785
0.2	0.0005779458137252321
0.25	0.0007450672355803902
0.30000000000000004	0.0009474526281430779
0.35000000000000003	0.00122279532215132
0.4	0.0015711161012303056
0.45	0.0020187573826458893
0.5	0.0025947219147444446
0.55	0.0033647580862939865
0.6000000000000001	0.004396528676064326
0.65	0.005692935371642795
0.7000000000000001	0.007476225732780124
0.75	0.009830132277609883
0.8	0.013005298591459156
0.8500000000000001	0.01734396891313229
0.9	0.02321255541996443
0.9500000000000001	0.031318880952827165
1.	0.042636493757240226
1.05	0.0586983695303529
1.1	0.08159723277393434
1.1500000000000001	0.11532194121634921
1.2000000000000002	0.16443510489601837
1.25	0.2374721917990395
1.3	0.3455321067345819
1.35	0.5033205992319651
1.4000000000000001	0.7197941267502604
1.4500000000000002	0.9866074149883596
1.5	1.2559114621607845
1.55	1.4503232055082573
1.6	1.5175867540487884
1.6500000000000001	1.4707566280456696
1.7000000000000002	1.3586020072024265
1.75	1.2235053003804581
1.8	1.0891004902017427
1.85	0.9648551570706286
1.9000000000000001	0.8517333887601592
1.9500000000000002	0.7496087247154541
2.	0.6571108235674238
2.0500000000000003	0.5734183399294825
2.1	0.4977039644882789
2.15	0.430033199001567
2.2	0.3698857454772222
2.25	0.31683920405181865
2.3000000000000003	0.27043332663865716
2.35	0.23007985331551684
2.4000000000000004	0.1954479755261727
2.45	0.16587516956646792
2.5	0.14058554633833525
2.5500000000000003	0.11925935019056846
2.6	0.10119505836720585
2.6500000000000004	0.08597693346530269
2.7	0.07306942311650379
2.75	0.06218681949880067
2.8000000000000003	0.05303485082567455
2.85	0.04529496403911197
2.9000000000000004	0.0387556060983859
2.95	0.033216772632640834
3.	0.028527176673428446
3.0500000000000003	0.024526177875560697
3.1	0.02115584461697734
3.1500000000000004	0.0182741850006366
3.2	0.015807965882489623
3.25	0.013702734440557175
3.3000000000000003	0.011900161788613615
3.35	0.010353789311661782
3.4000000000000004	0.009019391383632164
3.45	0.007874682166716706
3.5	0.006888264914371523
3.5500000000000003	0.006030628797232766
3.6	0.005294430193053664
3.6500000000000004	0.004655775887723254
3.7	0.004101596524128713
3.75	0.00362063645022046
3.8000000000000003	0.0032013453248360556
3.85	0.0028365868736064796
3.9000000000000004	0.002519137366369648
3.95	0.002240638472170139
4.	0.0019975812309233278
4.05	0.0017838353545270975
4.1000000000000005	0.0015961603711082523
4.15	0.0014311230171751201
4.2	0.0012889421003131922
4.25	0.0011605096316119976
4.3	0.0010469232803879964
4.3500000000000005	0.0009461701682476998
4.4	0.0008570679404264682
4.45	0.0007779293671741305
4.5	0.0007056460658831446
4.55	0.0006432017722911522
4.6000000000000005	0.0005874402861456839
4.65	0.0005376972051025546
4.7	0.0004930083699867408
4.75	0.0004547269206924212
4.800000000000001	0.00041853018741846656
4.8500000000000005	0.0003859110477764783
4.9	0.0003565509402320709
4.95	0.00032992405534178275
5.	0.0003069964337080778

==> anc/Fig8-rho_c_400_p2_chi0.6.dat <==
0.	8.98001985683145e-6
0.05	0.000010572464894732113
0.1	0.00001268293665409139
0.15000000000000002	0.000015482861174773946
0.2	0.00001921878022349753
0.25	0.000024253056319361795
0.30000000000000004	0.000031133859605390946
0.35000000000000003	0.0000407478992697598
0.4	0.000054136424455513216
0.45	0.00007271170083901124
0.5	0.00009782320134066666
0.55	0.00013052209712677827
0.6000000000000001	0.00017141934445100235
0.65	0.00015627452612939835
0.7000000000000001	0.0001878264315589947
0.75	0.0002768301838511032
0.8	0.0003541183880887386
0.8500000000000001	0.0005753956533899646
0.9	0.0006714746700580657
0.9500000000000001	0.0007857516966326076
1.	0.0010730260097321523
1.05	0.0013184196051964918
1.1	0.0016352626095033798
1.1500000000000001	0.0020390572621849738
1.2000000000000002	0.0025918251071874567
1.25	0.0032056361279615983
1.3	0.004039333766121717
1.35	0.005110500057917066
1.4000000000000001	0.006472479067905765
1.4500000000000002	0.008244448310912467
1.5	0.01051215598124155
1.55	0.013470270435322496
1.6	0.01735450869474598
1.6500000000000001	0.02245035438528187
1.7000000000000002	0.029507298697378108
1.75	0.038909198201859195
1.8	0.05170815438244393
1.85	0.06973809859735554
1.9000000000000001	0.09510544420505228
1.9500000000000002	0.13207533208647693
2.	0.18616329160977066
2.0500000000000003	0.267490715840992
2.1	0.3922683745864143
2.15	0.5912342096452936
2.2	0.8890079867800775
2.25	1.309662138477852
2.3000000000000003	1.7744655106261649
2.35	2.0654547261306546
2.4000000000000004	2.0171535454527825
2.45	1.7399046259353639
2.5	1.416658997763084
2.5500000000000003	1.1325037981504438
2.6	0.9173244164847332
2.6500000000000004	0.7520973258814413
2.7	0.6175603251355186
2.75	0.5129552063329615
2.8000000000000003	0.42862284612034385
2.85	0.35972950111884916
2.9000000000000004	0.3028895153834973
2.95	0.2557954497635278
3.	0.21650232703498448
3.0500000000000003	0.18366525835515032
3.1	0.15609608944375292
3.1500000000000004	0.132870515360371
3.2	0.11342850237850666
3.25	0.09699816463801343
3.3000000000000003	0.08313761000756799
3.35	0.0714816124142325
3.4000000000000004	0.06154429848245732
3.45	0.05318214365749711
3.5	0.04604475388731903
3.5500000000000003	0.039903117731865854
3.6	0.03465131085090784
3.6500000000000004	0.03017575459846231
3.7	0.02629200068947704
3.75	0.02298256086631369
3.8000000000000003	0.020133494347229025
3.85	0.01770004218530298
3.9000000000000004	0.015532499587321238
3.95	0.013698485220050564
4.	0.012086057957925703
4.05	0.010677022434479065
4.1000000000000005	0.009446064572142195
4.15	0.00836764165925758
4.2	0.00742305325901511
4.25	0.006593605785787875
4.3	0.005865232252173527
4.3500000000000005	0.005223903103428359
4.4	0.004658073793385596
4.45	0.004159106076591094
4.5	0.003717973448074015
4.55	0.003327954408500221
4.6000000000000005	0.002982748763696725
4.65	0.0026722450227758257
4.7	0.0024003739980456053
4.75	0.0021585607966661453
4.800000000000001	0.0019432080764383978
4.8500000000000005	0.0017547204487360164
4.9	0.0015830557278797262
4.95	0.0014303122471248594
5.	0.0012935952424185336

==> anc/Fig8-rho_c_400_p2_chi1.dat <==
0.	0.00001891382136559978
0.05	0.000023242164401903805
0.1	0.000028460100087733967
0.15000000000000002	0.000034764196630126055
0.2	0.000042413333793693195
0.25	0.000051746327849162724
0.30000000000000004	0.00006337492680515318
0.35000000000000003	0.00008556275637133912
0.4	0.00010094473902596381
0.45	0.00009044089793251672
0.5	0.00012548732610179024
0.55	0.00015506691034683845
0.6000000000000001	0.00017968262622979463
0.65	0.00021986557970612351
0.7000000000000001	0.00026749956958045787
0.75	0.0003232729678587493
0.8	0.000402389559134076
0.8500000000000001	0.0004898666115952885
0.9	0.000611291773866503
0.9500000000000001	0.0007474681925591519
1.	0.0009120319862441357
1.05	0.0011544735992502586
1.1	0.0014425128387521924
1.1500000000000001	0.0017997926811046004
1.2000000000000002	0.002261907777398009
1.25	0.0028754433594714167
1.3	0.003630202133817609
1.35	0.004618440442333544
1.4000000000000001	0.00585713749990523
1.4500000000000002	0.007517459050385602
1.5	0.009737694332908359
1.55	0.013625449724796767
1.6	0.016217228725310104
1.6500000000000001	0.021357247247455257
1.7000000000000002	0.02807482020520207
1.75	0.037835359224096386
1.8	0.05108316363640974
1.85	0.07004238603207792
1.9000000000000001	0.09748495883248152
1.9500000000000002	0.1379964722190087
2.	0.1988390312871885
2.0500000000000003	0.29307569789621324
2.1	0.43930482458161113
2.15	0.6644692132038462
2.2	0.9948738764506507
2.25	1.4102494980978797
2.3000000000000003	1.7769393931514637
2.35	1.9247154269866817
2.4000000000000004	1.8232210668519215
2.45	1.5957162186018303
2.5	1.3496952199066174
2.5500000000000003	1.1310462925005156
2.6	0.946928707201123
2.6500000000000004	0.7931558039374511
2.7	0.6656793858447738
2.75	0.5581599034842525
2.8000000000000003	0.4672907964390897
2.85	0.39059294042983067
2.9000000000000004	0.32607834611722947
2.95	0.2720100369180144
3.	0.22674766970304097
3.0500000000000003	0.18911865268620212
3.1	0.1578265615711687
3.1500000000000004	0.13199014972237175
3.2	0.11052083767236613
3.25	0.09278488245216958
3.3000000000000003	0.07801725746118411
3.35	0.06575122490714347
3.4000000000000004	0.05555354538565236
3.45	0.047048999512516336
3.5	0.039956608013458274
3.5500000000000003	0.034009736718567884
3.6	0.02901360789104668
3.6500000000000004	0.0248270928796408
3.7	0.02129715986546368
3.75	0.01831134337754206
3.8000000000000003	0.01578986391396986
3.85	0.013645604893426963
3.9000000000000004	0.011818678630245312
3.95	0.01026119211852979
4.	0.008923618995669482
4.05	0.007784540850620404
4.1000000000000005	0.006807303727313265
4.15	0.005965644804271528
4.2	0.005236031920761358
4.25	0.004606536864415568
4.3	0.004061863207622047
4.3500000000000005	0.0035890181883051313
4.4	0.003177916476670468
4.45	0.0028190147112421827
4.5	0.002510137398416982
4.55	0.0022377141513582957
4.6000000000000005	0.0020025163959217765
4.65	0.0017930537896317144
4.7	0.0016088925579222173
4.75	0.001446890776775722
4.800000000000001	0.0013044504844602362
4.8500000000000005	0.0011779353784809414
4.9	0.0010660140976326193
4.95	0.0009667299172023344
5.	0.0008783460350323596

==> anc/Fig8-rho_c_400_p3_chi0.6.dat <==
0.	5.255603556956857e-7
0.05	6.296613506617387e-7
0.1	7.508161608284385e-7
0.15000000000000002	8.877270277170012e-7
0.2	1.0354542793556083e-6
0.25	1.189287417713036e-6
0.30000000000000004	1.346941239172672e-6
0.35000000000000003	1.510528743091282e-6
0.4	1.6849295998619317e-6
0.45	1.8773346284469903e-6
0.5	2.100444580773358e-6
0.55	2.3742883807847172e-6
0.6000000000000001	2.7334219976177416e-6
0.65	3.232823136829714e-6
0.7000000000000001	3.952589550077537e-6
0.75	5.009971046174211e-6
0.8	6.5653176691849955e-6
0.8500000000000001	8.817056310026031e-6
0.9	0.00001203108647283804
0.9500000000000001	0.000016475108582933468
1.	0.00002243512193383762
1.05	0.000030090791796917123
1.1	0.000039558941115563385
1.1500000000000001	0.00005118162989474151
1.2000000000000002	0.000065806571340298
1.25	0.00008506450399474783
1.3	0.00011112064632678241
1.35	0.00010524520163307695
1.4000000000000001	0.00013153419390635933
1.4500000000000002	0.00017287360790269643
1.5	0.00024278335400191098
1.55	0.00030348478004319396
1.6	0.0003822960765916012
1.6500000000000001	0.000526264858771315
1.7000000000000002	0.0006861230740672907
1.75	0.0008148096047981112
1.8	0.0010201627492219794
1.85	0.001296667052513521
1.9000000000000001	0.0015634545993223597
1.9500000000000002	0.0019159237972989583
2.	0.002331583541029541
2.0500000000000003	0.002922748127891523
2.1	0.003590300227944001
2.15	0.004473773342965784
2.2	0.005579200835138322
2.25	0.0070044850468157
2.3000000000000003	0.008752053819562297
2.35	0.011033110749845065
2.4000000000000004	0.01401137100133301
2.45	0.017770613955965943
2.5	0.02277753871187169
2.5500000000000003	0.029749083863727672
2.6	0.03869869868080009
2.6500000000000004	0.05069687465620238
2.7	0.06786268810990632
2.75	0.09127591104281793
2.8000000000000003	0.12490766082829281
2.85	0.17357643834556277
2.9000000000000004	0.24611914183226746
2.95	0.3563804124851446
3.	0.5264546121052804
3.0500000000000003	0.7873950885199684
3.1	1.1664502535227461
3.1500000000000004	1.6322728188476547
3.2	2.0102158824209213
3.25	2.0819915317999107
3.3000000000000003	1.8580727469403846
3.35	1.530996142540873
3.4000000000000004	1.2273351066221765
3.45	0.9855516372990448
3.5	0.7983008152785238
3.5500000000000003	0.6524273188104417
3.6	0.5385384174791924
3.6500000000000004	0.4472986159909274
3.7	0.3726389357669218
3.75	0.31199409252808646
3.8000000000000003	0.2615719643662551
3.85	0.22002088368387565
3.9000000000000004	0.18542422801384542
3.95	0.15655789100512923
4.	0.1324722227032545
4.05	0.11235897756786452
4.1000000000000005	0.095666505506679
4.15	0.08152896035276247
4.2	0.06969152335210074
4.25	0.059748065660002056
4.3	0.05140279199593702
4.3500000000000005	0.0443290121452492
4.4	0.038251397321831235
4.45	0.033078787240024866
4.5	0.028670660584190807
4.55	0.024903538812998796
4.6000000000000005	0.021719480454320993
4.65	0.01896627843464534
4.7	0.016594112707813434
4.75	0.014548612096974339
4.800000000000001	0.012780315187768301
4.8500000000000005	0.011238958059475251
4.9	0.009902764007518819
4.95	0.008740930078241569
5.	0.007723956012144939

==> anc/Fig8-rho_c_400_p3_chi1.dat <==
0.	4.977384298657005e-7
0.05	6.366904961178653e-7
0.1	8.068955518630402e-7
0.15000000000000002	1.0022074736288248e-6
0.2	1.2180341443756473e-6
0.25	1.4539867665331255e-6
0.30000000000000004	1.7183733143470452e-6
0.35000000000000003	2.0303679305918266e-6
0.4	2.418457294498016e-6
0.45	2.9308026390628536e-6
0.5	3.619758433223044e-6
0.55	4.561845718823353e-6
0.6000000000000001	5.844958675802134e-6
0.65	7.582275223059269e-6
0.7000000000000001	9.917737999190894e-6
0.75	0.000013005223195494273
0.8	0.000016968172875299343
0.8500000000000001	0.000021897368187419898
0.9	0.000027800781630221584
0.9500000000000001	0.00003464998542250195
1.	0.00004238291247204796
1.05	0.000051138864775974636
1.1	0.0000611517357102918
1.1500000000000001	0.0000760844104043777
1.2000000000000002	0.0000824188917207936
1.25	0.00009964673351464879
1.3	0.00008577669123338372
1.35	0.00009857398278975852
1.4000000000000001	0.00012167556069799142
1.4500000000000002	0.00015129675196189782
1.5	0.00020225042490614286
1.55	0.00023835995252227218
1.6	0.00031100287701792963
1.6500000000000001	0.0003571084527803111
1.7000000000000002	0.00042372942142556976
1.75	0.0005157426673978833
1.8	0.0006659101840711288
1.85	0.0008089543119892957
1.9000000000000001	0.0010025687315185108
1.9500000000000002	0.0012414465439202038
2.	0.0015054369703260395
2.0500000000000003	0.0018637707631669065
2.1	0.0023134630786705293
2.15	0.002913804581196646
2.2	0.0036074473012444614
2.25	0.004558256027329238
2.3000000000000003	0.00575554774520289
2.35	0.0073105854283613495
2.4000000000000004	0.009317538164251654
2.45	0.011967431615877313
2.5	0.01547754531572801
2.5500000000000003	0.020332586408239456
2.6	0.02652442952015061
2.6500000000000004	0.03535640545686833
2.7	0.04750131408309412
2.75	0.06487115116769163
2.8000000000000003	0.09056448631244951
2.85	0.12849927512846346
2.9000000000000004	0.1867778592976643
2.95	0.27872102468977134
3.	0.42822761258245706
3.0500000000000003	0.6748704165427273
3.1	1.072906419620567
3.1500000000000004	1.6347037305647052
3.2	2.177162666697981
3.25	2.3338233480708044
3.3000000000000003	2.0700335812753834
3.35	1.6656940426930833
3.4000000000000004	1.3424605395914126
3.45	1.0607993442367838
3.5	0.8426991116181906
3.5500000000000003	0.674484684612994
3.6	0.5446400662993821
3.6500000000000004	0.4408950795731059
3.7	0.35800962984217316
3.75	0.2915380661616206
3.8000000000000003	0.2378746376671237
3.85	0.1947261936460413
3.9000000000000004	0.1598944939309028
3.95	0.13170763365500135
4.	0.1089502500117145
4.05	0.09030558257030141
4.1000000000000005	0.07522591581794913
4.15	0.0628355866983429
4.2	0.05269072035088049
4.25	0.04435521664580842
4.3	0.03742602202356717
4.3500000000000005	0.031694211858170604
4.4	0.026909159906899353
4.45	0.022945845355289176
4.5	0.019613972890987524
4.55	0.016823511406841223
4.6000000000000005	0.014468673721478675
4.65	0.012474338151044293
4.7	0.010791662147148242
4.75	0.00935860106543963
4.800000000000001	0.008143826897863755
4.8500000000000005	0.007099292537172502
4.9	0.006209148910560221
4.95	0.005446665888726184
5.	0.004790172096322371

==> anc/Fig8-rho_g_194_p0_chi0.6.dat <==
0.	0.
0.05	0.0006122085366560264
0.1	0.002122074603850942
0.15000000000000002	0.004657800148774516
0.2	0.009344640904144155
0.25	0.018039699684990262
0.30000000000000004	0.03390849611152968
0.35000000000000003	0.06271294555779443
0.4	0.11542113346689406
0.45	0.20596984855572703
0.5	0.3430508867644207
0.55	0.5023567588612602
0.6000000000000001	0.621685451444704
0.65	0.6658469495024865
0.7000000000000001	0.6556867093894171
0.75	0.6244660579609969
0.8	0.5944877987058943
0.8500000000000001	0.5732393763958045
0.9	0.5628370315946062
0.9500000000000001	0.5628658969671082
1.	0.572955584733845
1.05	0.5927091527053913
1.1	0.6219066222312144
1.1500000000000001	0.6592600144543393
1.2000000000000002	0.7049039867831651
1.25	0.7565287757836697
1.3	0.8092352903312777
1.35	0.8553163726833155
1.4000000000000001	0.8850805984065409
1.4500000000000002	0.8898305671612643
1.5	0.8646353673080569
1.55	0.8115541231148065
1.6	0.7370385528516551
1.6500000000000001	0.6501442874003376
1.7000000000000002	0.5616258660185154
1.75	0.4772462307859019
1.8	0.40108165870129253
1.85	0.3346986198141161
1.9000000000000001	0.2779219478523997
1.9500000000000002	0.23001454508647395
2.	0.19046707442155578
2.0500000000000003	0.1576693797106963
2.1	0.1305359596337812
2.15	0.10833256018516085
2.2	0.09009194885401661
2.25	0.07504970587342805
2.3000000000000003	0.06267440096425037
2.35	0.05242948978222166
2.4000000000000004	0.043945194733288395
2.45	0.036860728826795176
2.5	0.031001836909825272
2.5500000000000003	0.02610301232554056
2.6	0.022026751821615523
2.6500000000000004	0.01862310110068893
2.7	0.01575163211009751
2.75	0.013354967658284542
2.8000000000000003	0.011319725314265465
2.85	0.009610400990523751
2.9000000000000004	0.008163562758216813
2.95	0.00693994121115042
3.	0.005907436986721625
3.0500000000000003	0.0050304526132254074
3.1	0.004289576218163887
3.1500000000000004	0.003661465798873935
3.2	0.0031293930208876764
3.25	0.002673160469094145
3.3000000000000003	0.0022830052790330287
3.35	0.0019503902391274843
3.4000000000000004	0.0016745674331231154
3.45	0.0014354606517777955
3.5	0.0012303401880822342
3.5500000000000003	0.0010538278719985192
3.6	0.0009033473716868704
3.6500000000000004	0.0007758171270173807
3.7	0.0006665189050486643
3.75	0.0005726816213260588
3.8000000000000003	0.00049604923705091
3.85	0.0004221718211722932
3.9000000000000004	0.00036433350926621866
3.95	0.0002754270667509818
4.	0.0002460228403911072
4.05	0.00021313696488858594
4.1000000000000005	0.00018483850650029808
4.15	0.00016047875996706105
4.2	0.00013948392960655792
4.25	0.0001214127386353637
4.3	0.00010580318125204834
4.3500000000000005	0.0000923537543052836
4.4	0.0000807592208884399
4.45	0.00007072056485276408
4.5	0.00006204017754058009
4.55	0.00005455315291771668
4.6000000000000005	0.000048067924893317606
4.65	0.00004245053499336031
4.7	0.00003758905826737953
4.75	0.00003336755903382709
4.800000000000001	0.00002970350975829772
4.8500000000000005	0.000026518710355923707
4.9	0.000023744218677164167
4.95	0.000021326912640156893
5.	0.000019212734335059274

==> anc/Fig8-rho_g_194_p0_chi1.dat <==
0.	0.
0.05	0.0005399685390195626
0.1	0.002454822025420977
0.15000000000000002	0.005320627290298934
0.2	0.010400038854166486
0.25	0.01874397604589328
0.30000000000000004	0.03179320400861163
0.35000000000000003	0.055100416988225716
0.4	0.09122485662071415
0.45	0.14935848516676234
0.5	0.2372002278633303
0.55	0.35373307293948497
0.6000000000000001	0.47612635088430705
0.65	0.5690720724497352
0.7000000000000001	0.613822267823459
0.75	0.6160575794461325
0.8	0.5985571149632932
0.8500000000000001	0.5751277613351795
0.9	0.5553118521656449
0.9500000000000001	0.5398412149905668
1.	0.531190415179349
1.05	0.5289170375905642
1.1	0.5322935108411012
1.1500000000000001	0.5409495966376666
1.2000000000000002	0.554216068553869
1.25	0.5718468244991733
1.3	0.5929937471055872
1.35	0.6161163549985765
1.4000000000000001	0.6403258168138996
1.4500000000000002	0.6641303375824616
1.5	0.6843372151903028
1.55	0.6993731804391901
1.6	0.7065719965015106
1.6500000000000001	0.7035683121189968
1.7000000000000002	0.6883125321571145
1.75	0.6605255717213041
1.8	0.6208273251109498
1.85	0.5713098597865417
1.9000000000000001	0.5149015426193263
1.9500000000000002	0.4550909850680071
2.	0.39558623496660894
2.0500000000000003	0.33883764652274695
2.1	0.28687577317367485
2.15	0.24068090005656992
2.2	0.20048428248427605
2.25	0.16628244919513016
2.3000000000000003	0.13736049822369836
2.35	0.11330551220538222
2.4000000000000004	0.09338671729138343
2.45	0.07695768401845705
2.5	0.06346241327239115
2.5500000000000003	0.05239617890781864
2.6	0.04331079084667619
2.6500000000000004	0.03585749389506979
2.7	0.029735665288236998
2.75	0.024701185574671318
2.8000000000000003	0.020547974784188724
2.85	0.017137141410202398
2.9000000000000004	0.01431292927663637
2.95	0.01197454812111663
3.	0.010040489953590987
3.0500000000000003	0.008431629606279174
3.1	0.00709399865523837
3.1500000000000004	0.005975394802304088
3.2	0.005041489823772679
3.25	0.004262108608241997
3.3000000000000003	0.0036032539776445593
3.35	0.0030539924430853824
3.4000000000000004	0.0025909263454402735
3.45	0.0022004429548847723
3.5	0.0018717262557302265
3.5500000000000003	0.0015937572321821198
3.6	0.0013537666958329665
3.6500000000000004	0.0011565490417272206
3.7	0.000988094976265045
3.75	0.0008448784517342148
3.8000000000000003	0.0007231994809277368
3.85	0.0006211092364868746
3.9000000000000004	0.0005327373915035686
3.95	0.000457498338240297
4.	0.00038932369542768957
4.05	0.00033500543357471013
4.1000000000000005	0.0002886059423091647
4.15	0.0002490649996093952
4.2	0.00017202684306948487
4.25	0.00014901188443638201
4.3	0.00012931578304355948
4.3500000000000005	0.00011237315860974206
4.4	0.00009784789105452322
4.45	0.00008669751765507226
4.5	0.0000789900874503575
4.55	0.0000691864166235696
4.6000000000000005	0.00006072200844527632
4.65	0.00005343138134178401
4.7	0.0000471528376920059
4.75	0.000041709977761495714
4.800000000000001	0.00003701451485942675
4.8500000000000005	0.000032970802791406056
4.9	0.000029444569994839513
4.95	0.000026381022935372958
5.	0.00002372118239149506

==> anc/Fig8-rho_g_194_p1_chi0.6.dat <==
0.	0.
0.05	0.0001354135208183008
0.1	0.000348755030508246
0.15000000000000002	0.0007664665561791059
0.2	0.0012075946632604591
0.25	0.0019234755652099505
0.30000000000000004	0.003033812177638758
0.35000000000000003	0.004565857509805296
0.4	0.006844421334423752
0.45	0.010081020957451685
0.5	0.014854011217165033
0.55	0.021698422906427445
0.6000000000000001	0.031768055766990475
0.65	0.046006036366561406
0.7000000000000001	0.06839227788618059
0.75	0.10022757472027609
0.8	0.14670047572056663
0.8500000000000001	0.21252497920816968
0.9	0.3015857899611759
0.9500000000000001	0.41074214937933184
1.	0.52727597485862
1.05	0.62872412086166
1.1	0.6953709937958614
1.1500000000000001	0.721379415117997
1.2000000000000002	0.7212526026723576
1.25	0.7087761482055946
1.3	0.6964504198479363
1.35	0.6896794405610135
1.4000000000000001	0.6926986842672275
1.4500000000000002	0.7063524956716909
1.5	0.727927059060744
1.55	0.7570287759555817
1.6	0.7894926551495822
1.6500000000000001	0.8204945636353009
1.7000000000000002	0.8461187187706625
1.75	0.8578700551895845
1.8	0.8517103032995029
1.85	0.824038904718107
1.9000000000000001	0.7736161983702988
1.9500000000000002	0.7058024753821981
2.	0.6261420597247841
2.0500000000000003	0.5423317206127257
2.1	0.46154955937428277
2.15	0.3873809462040053
2.2	0.32167420749755987
2.25	0.2656255921268991
2.3000000000000003	0.2184773701482773
2.35	0.17944189068258967
2.4000000000000004	0.14757385964009748
2.45	0.12132551857246915
2.5	0.09995677444457285
2.5500000000000003	0.08257460824145688
2.6	0.06825671174238139
2.6500000000000004	0.05663858349988186
2.7	0.04707818750334711
2.75	0.03924997808442515
2.8000000000000003	0.032800479066452025
2.85	0.027444220836078587
2.9000000000000004	0.023013680343522202
2.95	0.019349888106228536
3.	0.01629571487695022
3.0500000000000003	0.013746953979516193
3.1	0.011620093174330107
3.1500000000000004	0.00982603369826051
3.2	0.008331625226148628
3.25	0.007070212009478315
3.3000000000000003	0.006004164756498308
3.35	0.005103871062646443
3.4000000000000004	0.0043470892521631525
3.45	0.0037033461526962946
3.5	0.0031567253750029436
3.5500000000000003	0.0026964684073702673
3.6	0.0023014172962706023
3.6500000000000004	0.001964132449035966
3.7	0.00168560667734729
3.75	0.0014436284436844112
3.8000000000000003	0.0012362233149790472
3.85	0.0010588127566693827
3.9000000000000004	0.0009086794444371921
3.95	0.0007804040967901941
4.	0.0006705101194533521
4.05	0.0005762753156376298
4.1000000000000005	0.0004994834396296476
4.15	0.00043092209011487485
4.2	0.00037138066043137515
4.25	0.0002868310439813729
4.3	0.0002483319924210292
4.3500000000000005	0.00021529871131431317
4.4	0.00018688652206851276
4.45	0.00016242659169673855
4.5	0.0001413551627462826
4.55	0.00012321375982846244
4.6000000000000005	0.0001075502816927138
4.65	0.0000940014806446442
4.7	0.00008237119701289324
4.75	0.00007228240061412286
4.800000000000001	0.00006356421268488263
4.8500000000000005	0.00005602175507926202
4.9	0.00004948627562967702
4.95	0.00004382473176224808
5.	0.00003890340732037586

==> anc/Fig8-rho_g_194_p1_chi1.dat <==
0.	0.
0.05	0.000045858437452471274
0.1	0.00013588887808229047
0.15000000000000002	0.00017932249062962253
0.2	0.00029812305845701757
0.25	0.0003974282832496989
0.30000000000000004	0.000707492012919426
0.35000000000000003	0.001791483283919368
0.4	0.0027187825394386377
0.45	0.004077020564419958
0.5	0.006003206636863518
0.55	0.008886215892141003
0.6000000000000001	0.013180253638820142
0.65	0.019571131015475283
0.7000000000000001	0.029254691482879392
0.75	0.044013824874609545
0.8	0.06670210861607723
0.8500000000000001	0.10181231399847951
0.9	0.15581094543838142
0.9500000000000001	0.23655340735815347
1.	0.34979881023176823
1.05	0.4912342759012308
1.1	0.6295156492035922
1.1500000000000001	0.7279978814326116
1.2000000000000002	0.7659093509960614
1.25	0.7626574392735731
1.3	0.7370543314855512
1.35	0.7105172897292267
1.4000000000000001	0.6904538082246366
1.4500000000000002	0.6806325772306225
1.5	0.6797349152059811
1.55	0.68583962566743
1.6	0.6981203488025365
1.6500000000000001	0.7144623433761296
1.7000000000000002	0.7324333769453496
1.75	0.7494535980663692
1.8	0.7623947846968588
1.85	0.7683191364303527
1.9000000000000001	0.7635039810867564
1.9500000000000002	0.7464705462343758
2.	0.7144761929965077
2.0500000000000003	0.6694313081529948
2.1	0.6127231830097941
2.15	0.5484264303856993
2.2	0.48129688082097044
2.25	0.4143944285753738
2.3000000000000003	0.35152584165783823
2.35	0.2947251862747258
2.4000000000000004	0.24475813283764594
2.45	0.20185349986847273
2.5	0.16570951859430855
2.5500000000000003	0.13567413479124488
2.6	0.11091801398755427
2.6500000000000004	0.09067602571782367
2.7	0.07412362443950223
2.75	0.06064074811542324
2.8000000000000003	0.0496910359615449
2.85	0.04078366286821706
2.9000000000000004	0.03354321800545719
2.95	0.027634542610425864
3.	0.022814398304173353
3.0500000000000003	0.018886780672368972
3.1	0.01566521433735282
3.1500000000000004	0.013025718595435722
3.2	0.010816125201276226
3.25	0.009054925967002693
3.3000000000000003	0.007574772189961852
3.35	0.006353930658415986
3.4000000000000004	0.005335692438409998
3.45	0.004490970012502153
3.5	0.0037862779208722424
3.5500000000000003	0.0031979488854499815
3.6	0.0026999008993372144
3.6500000000000004	0.002288936124064968
3.7	0.0019510948704175815
3.75	0.0016603955344733105
3.8000000000000003	0.001412252322447565
3.85	0.0011883323628928105
3.9000000000000004	0.0010195216809526213
3.95	0.000871120304539805
4.	0.0007450549534597164
4.05	0.0006323597987827873
4.1000000000000005	0.0005421386606945807
4.15	0.00046535310899502546
4.2	0.00040000789634867087
4.25	0.0003482421036321389
4.3	0.00023770951851388104
4.3500000000000005	0.00020545590062393898
4.4	0.0001779685882334397
4.45	0.00015436587293608613
4.5	0.00013416340783633607
4.55	0.00011682925076161979
4.6000000000000005	0.00010194774154585782
4.65	0.00009399614528198509
4.7	0.00008237871740747193
4.75	0.00007235543001844859
4.800000000000001	0.00006369469597890463
4.8500000000000005	0.00005626279490128384
4.9	0.0000498281424124216
4.95	0.00004426054541603531
5.	0.00003945682021585634

==> anc/Fig8-rho_g_194_p2_chi0.6.dat <==
0.	0.
0.05	0.000010279544442819007
0.1	0.00002481710788944818
0.15000000000000002	0.00003966460678306059
0.2	0.00004794753613800383
0.25	0.00004621658202330645
0.30000000000000004	0.00005770852281055944
0.35000000000000003	0.00007486500617757124
0.4	0.00009154785499211973
0.45	0.00009681366441985008
0.5	0.00014126586017992125
0.55	0.00018871894085778856
0.6000000000000001	0.00025679065902117646
0.65	0.0003571186824807611
0.7000000000000001	0.0004987932119153953
0.75	0.000664799388123307
0.8	0.0008816062859536779
0.8500000000000001	0.0011486571118522043
0.9	0.001532776722532309
0.9500000000000001	0.0020514682855326998
1.	0.0026780178804361207
1.05	0.0036164756831339137
1.1	0.004810421074528969
1.1500000000000001	0.006457664136919765
1.2000000000000002	0.00866648773615066
1.25	0.011799962720697603
1.3	0.016020232333741745
1.35	0.022014056799250472
1.4000000000000001	0.0303980297103264
1.4500000000000002	0.04232409053155654
1.5	0.05935239986785835
1.55	0.08385385271154906
1.6	0.11921603443699716
1.6500000000000001	0.17010729521946552
1.7000000000000002	0.2429429747738914
1.75	0.342536384459262
1.8	0.46938141816518225
1.85	0.6145322081874722
1.9000000000000001	0.7517978426409105
1.9500000000000002	0.8505537876932123
2.	0.8995717959811311
2.0500000000000003	0.9051626853631364
2.1	0.8875022950693208
2.15	0.863160088878038
2.2	0.8431908663699286
2.25	0.8306395294707003
2.3000000000000003	0.8274926895538768
2.35	0.8309651238240734
2.4000000000000004	0.8371941896095458
2.45	0.8415322986153347
2.5	0.8397276699395864
2.5500000000000003	0.8263068108333851
2.6	0.7972670239982821
2.6500000000000004	0.750911800960709
2.7	0.6879658753947805
2.75	0.613689121338232
2.8000000000000003	0.532737781418241
2.85	0.4525686660571354
2.9000000000000004	0.3774307237691628
2.95	0.3109224845715605
3.	0.2537864282443989
3.0500000000000003	0.20603166677556597
3.1	0.1670260537844651
3.1500000000000004	0.13531750391918262
3.2	0.10981392740114172
3.25	0.0891275321092817
3.3000000000000003	0.07260962989295776
3.35	0.05941782512101879
3.4000000000000004	0.048765124901354116
3.45	0.04005834450382129
3.5	0.0330222246057897
3.5500000000000003	0.027338261322541916
3.6	0.022669786488541187
3.6500000000000004	0.01884963745031002
3.7	0.015710970650468833
3.75	0.013155612411012534
3.8000000000000003	0.011032050722426929
3.85	0.009258846472448143
3.9000000000000004	0.007789900643199576
3.95	0.006572091783823463
4.	0.0055555906955075274
4.05	0.0047001049544713545
4.1000000000000005	0.003981119611294164
4.15	0.003382225983582257
4.2	0.0028740299807632178
4.25	0.002444567537491841
4.3	0.002074595540947848
4.3500000000000005	0.0017701651086907042
4.4	0.0015168805881336195
4.45	0.001291355775280042
4.5	0.0011052128599498114
4.55	0.0009440048242428266
4.6000000000000005	0.0008087915097033078
4.65	0.0006939182420151374
4.7	0.0005949645876106535
4.75	0.0005111811232681581
4.800000000000001	0.00044024149819281303
4.8500000000000005	0.00037843551380703863
4.9	0.00032895639277201997
4.95	0.0002558574004160452
5.	0.00022165976492875665

==> anc/Fig8-rho_g_194_p2_chi1.dat <==
0.	0.
0.05	1.3216209780944745e-6
0.1	2.816965564119689e-6
0.15000000000000002	4.551960278872391e-6
0.2	6.582780489592978e-6
0.25	9.012173046517052e-6
0.30000000000000004	0.000011848377800234447
0.35000000000000003	0.000015504381635511322
0.4	0.000019897240674836298
0.45	0.00002677296215501305
0.5	0.000028630142065263367
0.55	0.00003449841715617502
0.6000000000000001	0.000041772179334130844
0.65	0.00005096730910396869
0.7000000000000001	0.00006285228665525651
0.75	0.0000784198403367041
0.8	0.00009943266521765449
0.8500000000000001	0.00010036856126116975
0.9	0.00012046397519924731
0.9500000000000001	0.00029840507868615743
1.	0.00041114111877517477
1.05	0.0005983763720929503
1.1	0.0008098133473043705
1.1500000000000001	0.00108415843798425
1.2000000000000002	0.0015331937231088902
1.25	0.002383006619630106
1.3	0.0032788711416426182
1.35	0.004658284335221796
1.4000000000000001	0.0067417086764011945
1.4500000000000002	0.009625038263883343
1.5	0.013930702626707302
1.55	0.02038270360329222
1.6	0.030162913539495545
1.6500000000000001	0.04520086285774845
1.7000000000000002	0.06836941311095386
1.75	0.10554628403557027
1.8	0.16447572522119022
1.85	0.2585395958365605
1.9000000000000001	0.4031926982622929
1.9500000000000002	0.6052075818925766
2.	0.8351885078387058
2.0500000000000003	1.0234258909225107
2.1	1.112011939291107
2.15	1.1104754378359274
2.2	1.0726617648871064
2.25	1.0330928055461728
2.3000000000000003	1.0040054613130895
2.35	0.9848473806430815
2.4000000000000004	0.9735870444262819
2.45	0.958740246294058
2.5	0.9349944923945428
2.5500000000000003	0.9110783608371084
2.6	0.871120586832869
2.6500000000000004	0.8205393563960411
2.7	0.7446856958870901
2.75	0.6621668228734047
2.8000000000000003	0.5740373775630967
2.85	0.4878223607585228
2.9000000000000004	0.40632726309179995
2.95	0.3339352172188175
3.	0.27141369087529615
3.0500000000000003	0.2190599392545929
3.1	0.17605374366789578
3.1500000000000004	0.14109161944247675
3.2	0.11291434136897617
3.25	0.09045923858708764
3.3000000000000003	0.07250994655082116
3.35	0.058246372709893454
3.4000000000000004	0.04688877334832292
3.45	0.037821766861953376
3.5	0.030624355331864875
3.5500000000000003	0.024861897231233235
3.6	0.020257706982881967
3.6500000000000004	0.016547654857613208
3.7	0.01355027147904248
3.75	0.011137220196999658
3.8000000000000003	0.009178603199022934
3.85	0.007590870784321133
3.9000000000000004	0.006303564792782114
3.95	0.0052412053472318774
4.	0.004365449801773419
4.05	0.003643553995200099
4.1000000000000005	0.0030539511702766253
4.15	0.002566331990144155
4.2	0.002171781963065103
4.25	0.0018392429262895622
4.3	0.0015373571522952346
4.3500000000000005	0.0013033362079091985
4.4	0.0011072473677588787
4.45	0.0009413887736213117
4.5	0.0008026195123048876
4.55	0.0006871030985771011
4.6000000000000005	0.0005881009599767352
4.65	0.0004996695155004717
4.7	0.00042916943031137136
4.75	0.0003691490896004565
4.800000000000001	0.0003217368178563699
4.8500000000000005	0.0002225400633439113
4.9	0.00019297400531503454
4.95	0.00016786447153298447
5.	0.00014629596517091588

==> anc/Fig8-rho_g_194_p3_chi0.6.dat <==
0.	0.
0.05	1.141703370351176e-8
0.1	2.1727476015630414e-8
0.15000000000000002	2.7609423453168296e-8
0.2	4.760199010748164e-8
0.25	1.3860232102615787e-7
0.30000000000000004	3.5737296602237934e-7
0.35000000000000003	1.0178385335289127e-6
0.4	2.4487148731060473e-6
0.45	4.470739459805638e-6
0.5	6.8061480507262846e-6
0.55	9.180692994266753e-6
0.6000000000000001	0.000011798201710992898
0.65	0.000015909489979083406
0.7000000000000001	0.000020772008738660827
0.75	0.000024556043353944363
0.8	0.000027593487341079152
0.8500000000000001	0.000029485474697993156
0.9	0.00003239772466351538
0.9500000000000001	0.00003677236239481404
1.	0.00004243474425047884
1.05	0.00004061113213106579
1.1	0.000055670449116435496
1.1500000000000001	0.00006586094314321162
1.2000000000000002	0.00006103345932945808
1.25	0.0000739507282944823
1.3	0.00009140638970231981
1.35	0.0001273046520583784
1.4000000000000001	0.00018222010889013346
1.4500000000000002	0.00024040726771573263
1.5	0.00023242475787485137
1.55	0.00034016525729177856
1.6	0.0004280131352340208
1.6500000000000001	0.0005559137323325779
1.7000000000000002	0.000637409192675223
1.75	0.0009109287653418188
1.8	0.0011919844209024625
1.85	0.001607757605202833
1.9000000000000001	0.002109433756255396
1.9500000000000002	0.002792024520059129
2.	0.0036795087669437283
2.0500000000000003	0.004911586250068449
2.1	0.006537779260760222
2.15	0.00876992647167832
2.2	0.011919695502882677
2.25	0.0161630024631955
2.3000000000000003	0.02222601414455223
2.35	0.0306417218985612
2.4000000000000004	0.04282919886524448
2.45	0.06026530737988089
2.5	0.08583006891064676
2.5500000000000003	0.1233917594700782
2.6	0.17878859498263813
2.6500000000000004	0.2601013451533939
2.7	0.3757372854549406
2.75	0.5300913247642135
2.8000000000000003	0.7120974638370704
2.85	0.8862713693567398
2.9000000000000004	1.009174913309998
2.95	1.057809494387622
3.	1.0459443958491965
3.0500000000000003	1.0060395591453704
3.1	0.9603602277088462
3.1500000000000004	0.9202558551551799
3.2	0.892563632290725
3.25	0.8742595782117137
3.3000000000000003	0.8623759557370454
3.35	0.852078499657947
3.4000000000000004	0.8389851013197951
3.45	0.8167663145167939
3.5	0.7824902741359688
3.5500000000000003	0.7319430578869861
3.6	0.6656881015155725
3.6500000000000004	0.5877315159942269
3.7	0.5049207794062881
3.75	0.4227316607345989
3.8000000000000003	0.3475371659824009
3.85	0.2817530330894241
3.9000000000000004	0.2261667264456335
3.95	0.1809370283365426
4.	0.14435545677614214
4.05	0.11530011858499888
4.1000000000000005	0.09223271546174429
4.15	0.07407707142380573
4.2	0.05961939800343998
4.25	0.04816437883145315
4.3	0.03908039041927445
4.3500000000000005	0.03184720839366291
4.4	0.02602882016798543
4.45	0.021338135736667065
4.5	0.01753389004059965
4.55	0.014482717561612736
4.6000000000000005	0.011986640283303257
4.65	0.009957342545988932
4.7	0.008288598702422923
4.75	0.006921217680821376
4.800000000000001	0.005797242589025112
4.8500000000000005	0.004875846005903393
4.9	0.004089478940812659
4.95	0.0034449017605739474
5.	0.0029052912516936346

==> anc/Fig8-rho_g_194_p3_chi1.dat <==
0.	0.
0.05	1.2562438375817992e-9
0.1	2.8065548053155617e-9
0.15000000000000002	7.498481293373982e-9
0.2	1.0443171809340594e-8
0.25	2.715853856624059e-8
0.30000000000000004	2.5713787665422735e-7
0.35000000000000003	4.3017945141694755e-7
0.4	6.954882860857564e-7
0.45	5.40962388050445e-7
0.5	7.763866630483414e-7
0.55	1.0351126816494458e-6
0.6000000000000001	1.3225624351608482e-6
0.65	1.6548256661532852e-6
0.7000000000000001	2.0486643790603846e-6
0.75	2.5054869692521804e-6
0.8	3.1002430812811835e-6
0.8500000000000001	3.761357568913026e-6
0.9	4.498502872197996e-6
0.9500000000000001	5.324078660084873e-6
1.	6.245867844650756e-6
1.05	7.325376402290824e-6
1.1	8.640199161860215e-6
1.1500000000000001	0.000010331098126820454
1.2000000000000002	0.000011725615654935735
1.25	0.000016409597999032865
1.3	0.000016172179173990972
1.35	0.00001899021816263074
1.4000000000000001	0.000022559871854043325
1.4500000000000002	0.000027104079495572444
1.5	0.00003276405616014472
1.55	0.00003931143640769552
1.6	0.00004680061204606876
1.6500000000000001	0.000055560487189122076
1.7000000000000002	0.00006611674341711415
1.75	0.00008004063203980047
1.8	0.00010698918616514226
1.85	0.0001440656821773089
1.9000000000000001	0.0001637320160353679
1.9500000000000002	0.00023736686356394556
2.	0.0004853883237551272
2.0500000000000003	0.0003995507379566903
2.1	0.0007509583707769575
2.15	0.0010552667594191086
2.2	0.0014090666299872527
2.25	0.0020116470849461834
2.3000000000000003	0.003132289283186412
2.35	0.004487802049060765
2.4000000000000004	0.00648004966106193
2.45	0.009275515268190055
2.5	0.013749728434112535
2.5500000000000003	0.020338163989917016
2.6	0.03038184505720589
2.6500000000000004	0.046885241539053775
2.7	0.07279047508168068
2.75	0.11578866198553808
2.8000000000000003	0.18835387395125164
2.85	0.31143494155930684
2.9000000000000004	0.5138388215992458
2.95	0.8230063503679463
3.	1.194624974262998
3.0500000000000003	1.4757729029488011
3.1	1.5711383708606204
3.1500000000000004	1.5096681928052869
3.2	1.4349969756180334
3.25	1.3464832783831238
3.3000000000000003	1.2633203703426148
3.35	1.1765386609172712
3.4000000000000004	1.0817356104948421
3.45	0.9750634671064686
3.5	0.8703072608708198
3.5500000000000003	0.7540303692610805
3.6	0.6333330633815129
3.6500000000000004	0.5225938083863538
3.7	0.42302584971280777
3.75	0.3380366114321492
3.8000000000000003	0.2674277122357629
3.85	0.21020321135361836
3.9000000000000004	0.16468427543440364
3.95	0.12886739923136703
4.	0.10089095071648888
4.05	0.07910022560255088
4.1000000000000005	0.062183350463091286
4.15	0.049037007155911354
4.2	0.038782697885365924
4.25	0.03081803166655677
4.3	0.024574051638359545
4.3500000000000005	0.019655983888471607
4.4	0.015780639797442386
4.45	0.012761462571880022
4.5	0.010345971412400764
4.55	0.008421825231001191
4.6000000000000005	0.0068841511022625975
4.65	0.0056435828484396955
4.7	0.004645245019017303
4.75	0.003838057815884451
4.800000000000001	0.0032023688723566675
4.8500000000000005	0.0026633100601690944
4.9	0.0022089708760282974
4.95	0.0018447616353078735
5.	0.0015504944251891442

==> anc/Fig8-rho_g_258_p0_chi0.6.dat <==
0.	0.
0.05	0.0041334038392471534
0.1	0.012268483923280634
0.15000000000000002	0.027033128163563725
0.2	0.053304052644603556
0.25	0.09813194650236887
0.30000000000000004	0.17795792500680557
0.35000000000000003	0.314008278308183
0.4	0.5338203550502367
0.45	0.8043701186418226
0.5	0.9866190930458737
0.55	1.0041327983994928
0.6000000000000001	0.9179761863281226
0.65	0.8172992211994282
0.7000000000000001	0.7345841738691078
0.75	0.6738137590621859
0.8	0.626641756348112
0.8500000000000001	0.5967908096328471
0.9	0.5761927496051934
0.9500000000000001	0.5645964307391925
1.	0.5604618960325333
1.05	0.5605132932558847
1.1	0.563412096431066
1.1500000000000001	0.5698790711581464
1.2000000000000002	0.5766933416148781
1.25	0.5853050249158731
1.3	0.5886614480963936
1.35	0.5901154209853584
1.4000000000000001	0.5835757667750602
1.4500000000000002	0.5702777804875475
1.5	0.5482972209632893
1.55	0.5169876765455548
1.6	0.4777785205713968
1.6500000000000001	0.43421062697919327
1.7000000000000002	0.38694040820890097
1.75	0.34033487222203407
1.8	0.29580014337678945
1.85	0.2547981488660077
1.9000000000000001	0.2179530695188683
1.9500000000000002	0.1856579391181098
2.	0.15782427928908566
2.0500000000000003	0.1341109480335731
2.1	0.11418853462648469
2.15	0.09690731898183977
2.2	0.08286655408406395
2.25	0.07074558239457851
2.3000000000000003	0.06048605305011118
2.35	0.05197229818267006
2.4000000000000004	0.044497152348766715
2.45	0.038325590033163735
2.5	0.03318485744922866
2.5500000000000003	0.028711253195225363
2.6	0.024891909681139888
2.6500000000000004	0.02162505904300678
2.7	0.018737150981514794
2.75	0.016360915369762554
2.8000000000000003	0.014290829392997388
2.85	0.012489171065297403
2.9000000000000004	0.010945399734592999
2.95	0.009581776903223019
3.	0.008403960644257195
3.0500000000000003	0.007374624291604958
3.1	0.006471459406124521
3.1500000000000004	0.005690560188055525
3.2	0.005005752907528515
3.25	0.004408278870294765
3.3000000000000003	0.003886466425142448
3.35	0.0034267165230873723
3.4000000000000004	0.003023930979912803
3.45	0.0026700564980921214
3.5	0.002358607839378734
3.5500000000000003	0.0020851097883032013
3.6	0.0018483529859700397
3.6500000000000004	0.0016319470635799405
3.7	0.0014456568337458378
3.75	0.0012700544533083213
3.8000000000000003	0.001126126502318391
3.85	0.000999534342467954
3.9000000000000004	0.0008881329449495898
3.95	0.0007894859949156357
4.	0.0007024181223924715
4.05	0.0006255404769265977
4.1000000000000005	0.000557665555028867
4.15	0.0004976716485857118
4.2	0.00044469501310001884
4.25	0.00039779919488836766
4.3	0.0003564153975303399
4.3500000000000005	0.00029010724121279356
4.4	0.00026051060301074424
4.45	0.00023437102357426047
4.5	0.00021116390474207824
4.55	0.00019056580121077783
4.6000000000000005	0.00017226366021814085
4.65	0.00015599023400657305
4.7	0.0001425594142629042
4.75	0.00012956311514920882
4.800000000000001	0.00011796675232052958
4.8500000000000005	0.00010762065440146192
4.9	0.00009837178990738075
4.95	0.00009010070648326411
5.	0.0000772109572855935

==> anc/Fig8-rho_g_258_p0_chi1.dat <==
0.	0.
0.05	0.00376595565018786
0.1	0.010790334035991478
0.15000000000000002	0.024433851531642996
0.2	0.05066377343160998
0.25	0.09981278315216903
0.30000000000000004	0.18723532439341728
0.35000000000000003	0.32464335675205375
0.4	0.49937304395062193
0.45	0.6580566961242704
0.5	0.747161656219351
0.55	0.7656492056736809
0.6000000000000001	0.7410515857620734
0.65	0.6994870617802313
0.7000000000000001	0.6567547544340266
0.75	0.6196646139598494
0.8	0.5889208099856744
0.8500000000000001	0.5642346250297792
0.9	0.5462723081697689
0.9500000000000001	0.533496151275327
1.	0.5250099695191173
1.05	0.520357389587091
1.1	0.5188719918689236
1.1500000000000001	0.5207275319720479
1.2000000000000002	0.5241364342455089
1.25	0.5289844152760882
1.3	0.5348381134739776
1.35	0.5399008730871442
1.4000000000000001	0.5438964688951928
1.4500000000000002	0.54618999899619
1.5	0.5449369251477886
1.55	0.5394032358781453
1.6	0.528469285476111
1.6500000000000001	0.511262540830306
1.7000000000000002	0.487559034065081
1.75	0.45823467660438255
1.8	0.42380402750017115
1.85	0.385963006458928
1.9000000000000001	0.34635432730002425
1.9500000000000002	0.3066685616006379
2.	0.2686152531603216
2.0500000000000003	0.2330825070856603
2.1	0.20070724312545274
2.15	0.17188172418939376
2.2	0.14663385003012028
2.25	0.12474141235571519
2.3000000000000003	0.10596378265263395
2.35	0.09000350635535212
2.4000000000000004	0.07643890164970209
2.45	0.06502668347380383
2.5	0.055352198333085564
2.5500000000000003	0.04717776850089868
2.6	0.04027689106473844
2.6500000000000004	0.03443447092283226
2.7	0.02949111538022582
2.75	0.025300267516048264
2.8000000000000003	0.02174789498232761
2.85	0.01872016692177431
2.9000000000000004	0.01613617178027326
2.95	0.013920252465923537
3.	0.012040291581922475
3.0500000000000003	0.010423697757853576
3.1	0.009034258614514894
3.1500000000000004	0.007843020420753143
3.2	0.006814452063874096
3.25	0.005925039475725548
3.3000000000000003	0.005157021150641253
3.35	0.004492695177395321
3.4000000000000004	0.003918454346410972
3.45	0.0034170584278348484
3.5	0.002984313245000184
3.5500000000000003	0.0026087740127117938
3.6	0.0022824487178157763
3.6500000000000004	0.001998914350957823
3.7	0.0017507068565429888
3.75	0.0015365691850216289
3.8000000000000003	0.0013485170597111653
3.85	0.0011844413183280688
3.9000000000000004	0.0010420887858428355
3.95	0.0009178746817613702
4.	0.0008095709701979547
4.05	0.0007147801459525009
4.1000000000000005	0.0006320203722604146
4.15	0.0005596884336351129
4.2	0.0004948256144085268
4.25	0.00043931962396475364
4.3	0.00039086148610928363
4.3500000000000005	0.0003483735249437073
4.4	0.00031109926813481455
4.45	0.000278021345213808
4.5	0.0002502158149118643
4.55	0.0002248127572448148
4.6000000000000005	0.00020216362555239704
4.65	0.0001824139688495128
4.7	0.00016501282818377888
4.75	0.00014558663652782232
4.800000000000001	0.0001321589003318752
4.8500000000000005	0.00012026761110386747
4.9	0.00010970358218549499
4.95	0.0001003053485550938
5.	0.00009180994618051591

==> anc/Fig8-rho_g_258_p1_chi0.6.dat <==
0.	0.
0.05	0.000751232359757902
0.1	0.0017367320859527709
0.15000000000000002	0.0031801917952657276
0.2	0.005226386001005792
0.25	0.008102157503009128
0.30000000000000004	0.012148437029210826
0.35000000000000003	0.01788342266910202
0.4	0.026021794331448987
0.45	0.03758498300150304
0.5	0.054233214708880796
0.55	0.07843224531597985
0.6000000000000001	0.11340588565631006
0.65	0.1646593890813263
0.7000000000000001	0.23791449374947354
0.75	0.3396755958768655
0.8	0.47202571174001845
0.8500000000000001	0.6220297194108622
0.9	0.7593443638551464
0.9500000000000001	0.8491425184801972
1.	0.8745091520667809
1.05	0.8518820880674929
1.1	0.8025152535984144
1.1500000000000001	0.7476807024890316
1.2000000000000002	0.698437646171283
1.25	0.6589365271440228
1.3	0.6271216421160216
1.35	0.607212860629978
1.4000000000000001	0.5943684700096052
1.4500000000000002	0.5870740589729841
1.5	0.5857708402956369
1.55	0.5870602330163559
1.6	0.5901682931338113
1.6500000000000001	0.5921738899334542
1.7000000000000002	0.5911649294063716
1.75	0.5880048293819243
1.8	0.5763813647029743
1.85	0.5580335799415567
1.9000000000000001	0.5308212051642294
1.9500000000000002	0.49594349254552145
2.	0.4550015642963296
2.0500000000000003	0.41041293083667607
2.1	0.3644127976065891
2.15	0.3196361170571461
2.2	0.2769086382833798
2.25	0.23798421313595444
2.3000000000000003	0.20333025833726667
2.35	0.1733610184688011
2.4000000000000004	0.14744791497643753
2.45	0.12520007670874028
2.5	0.10639044353994816
2.5500000000000003	0.09034834566238964
2.6	0.07693191996644311
2.6500000000000004	0.06563488728087441
2.7	0.05610490807500049
2.75	0.04797524224545579
2.8000000000000003	0.041186320123863925
2.85	0.035482343852117335
2.9000000000000004	0.03062432345618656
2.95	0.02643806122795525
3.	0.02283850103004556
3.0500000000000003	0.01978800520525381
3.1	0.017180929690080008
3.1500000000000004	0.014948887612736356
3.2	0.013014583818915192
3.25	0.011370836279573488
3.3000000000000003	0.009929348104709987
3.35	0.008674660755479078
3.4000000000000004	0.007589362564445048
3.45	0.0066523352863750536
3.5	0.005835803267142389
3.5500000000000003	0.005124669460372156
3.6	0.0045053766130599545
3.6500000000000004	0.003964085158288678
3.7	0.0034941178646233145
3.75	0.003080598390993338
3.8000000000000003	0.002717759698410989
3.85	0.002399807964220942
3.9000000000000004	0.002119314049214334
3.95	0.0018743355804406274
4.	0.0016525642476250878
4.05	0.0014637988391876004
4.1000000000000005	0.0012910879827416554
4.15	0.0011549329484110344
4.2	0.00101736487221719
4.25	0.0009041620320254238
4.3	0.0008044452818338078
4.3500000000000005	0.0007165112599734024
4.4	0.0006388383966660994
4.45	0.0005702574079280929
4.5	0.0005096274421018853
4.55	0.0004560749291766304
4.6000000000000005	0.00040865878231001885
4.65	0.0003643648515554157
4.7	0.0003003788712202131
4.75	0.00027022501679442546
4.800000000000001	0.0002435078409608029
4.8500000000000005	0.00021978407053301592
4.9	0.00019870548273933055
4.95	0.00017996731217634644
5.	0.0001632712209505925

==> anc/Fig8-rho_g_258_p1_chi1.dat <==
0.	0.
0.05	0.00021957531738830966
0.1	0.0007586955051277438
0.15000000000000002	0.0012999812648144212
0.2	0.0021984792907273937
0.25	0.0034428039851775206
0.30000000000000004	0.005203206475807781
0.35000000000000003	0.007742762789661186
0.4	0.011438277385186362
0.45	0.016687698338478805
0.5	0.02422454082718718
0.55	0.03539769459430321
0.6000000000000001	0.05199062585638367
0.65	0.07670465107670735
0.7000000000000001	0.11397660024282287
0.75	0.17015491461699722
0.8	0.25366894553629055
0.8500000000000001	0.3729079146919892
0.9	0.528932844877262
0.9500000000000001	0.6972269785876081
1.	0.8314664672416352
1.05	0.8931875965810493
1.1	0.8861111866514069
1.1500000000000001	0.8411422207276731
1.2000000000000002	0.7871897059852292
1.25	0.7383229672112963
1.3	0.6995250127110253
1.35	0.6708454180400802
1.4000000000000001	0.6506806954021236
1.4500000000000002	0.6368869827735109
1.5	0.6285271145685222
1.55	0.622637225368446
1.6	0.6195384785627643
1.6500000000000001	0.6169536756987251
1.7000000000000002	0.6131092867088284
1.75	0.607024575292517
1.8	0.5968670726847447
1.85	0.581111403952388
1.9000000000000001	0.56010238180921
1.9500000000000002	0.5321934967836981
2.	0.49794637923440943
2.0500000000000003	0.4592899168622826
2.1	0.41646987940657415
2.15	0.37241033189773787
2.2	0.32862591032593896
2.25	0.2863236929917808
2.3000000000000003	0.24714665100885366
2.35	0.2117169668948526
2.4000000000000004	0.180288445788382
2.45	0.1529295676391307
2.5	0.12935515301353576
2.5500000000000003	0.10927880953876022
2.6	0.09224504872229321
2.6500000000000004	0.07789598197175511
2.7	0.06583235802640981
2.75	0.05571581288495856
2.8000000000000003	0.04721932658365854
2.85	0.04008753701782956
2.9000000000000004	0.03410320511441455
2.95	0.029047737211416583
3.	0.02479128742635342
3.0500000000000003	0.021213457729781147
3.1	0.01817792301626083
3.1500000000000004	0.015620913680041383
3.2	0.013307536188280072
3.25	0.011450604216381038
3.3000000000000003	0.00996938139017233
3.35	0.008620907547341837
3.4000000000000004	0.00746542932877891
3.45	0.006470528961893104
3.5	0.005613896252394244
3.5500000000000003	0.0048788442098151655
3.6	0.004243292644041055
3.6500000000000004	0.0036980759630254405
3.7	0.003196133442794232
3.75	0.002789988125621726
3.8000000000000003	0.002438250086318737
3.85	0.00214901162287587
3.9000000000000004	0.0018827209098024069
3.95	0.0016508935419934677
4.	0.0014495278894487082
4.05	0.001274229490426957
4.1000000000000005	0.0011216757355505486
4.15	0.0009887310821973447
4.2	0.0008729106040828498
4.25	0.0007716946634648675
4.3	0.0006834803667038042
4.3500000000000005	0.0006061689613208799
4.4	0.0005372683219148471
4.45	0.00047824631116268523
4.5	0.00042630635686810337
4.55	0.0003809586061002226
4.6000000000000005	0.0003411413628757674
4.65	0.00030609255673334144
4.7	0.0002760827102830422
4.75	0.00024883366675932647
4.800000000000001	0.00022478089999589847
4.8500000000000005	0.00020353833026716587
4.9	0.00017956431948666608
4.95	0.0001631840482583674
5.	0.00014869334484761401

==> anc/Fig8-rho_g_258_p2_chi0.6.dat <==
0.	0.
0.05	0.00003592047961999237
0.1	0.00007428072355589944
0.15000000000000002	0.00013290025809550843
0.2	0.00012066864801790381
0.25	0.0002089608432866125
0.30000000000000004	0.0002668021947971396
0.35000000000000003	0.00037349420121801793
0.4	0.00048150863922219965
0.45	0.0006554240345758487
0.5	0.0008407068577719549
0.55	0.0010807222723444479
0.6000000000000001	0.001371087346216341
0.65	0.0017805551926399566
0.7000000000000001	0.0023072962516138148
0.75	0.00295547129791114
0.8	0.0037915067058787253
0.8500000000000001	0.004871038512442432
0.9	0.006268004078141462
0.9500000000000001	0.008103145558742794
1.	0.010489753862784083
1.05	0.013607146920588276
1.1	0.01775611528384541
1.1500000000000001	0.02326823453292268
1.2000000000000002	0.03067595492442188
1.25	0.04073502084581725
1.3	0.054361428900155
1.35	0.07360499888534398
1.4000000000000001	0.10026684039247874
1.4500000000000002	0.13736470335168383
1.5	0.18970319571688452
1.55	0.2621766061253362
1.6	0.3603031932882177
1.6500000000000001	0.4856801664931928
1.7000000000000002	0.6300769733410445
1.75	0.770869128123627
1.8	0.8768967776353226
1.85	0.9225040343468168
1.9000000000000001	0.9142250227919366
1.9500000000000002	0.8728936784337124
2.	0.8163114278072708
2.0500000000000003	0.7622701594262319
2.1	0.7151536655925771
2.15	0.6755959454153668
2.2	0.6470714133740953
2.25	0.6268949317391401
2.3000000000000003	0.6144743207835132
2.35	0.6065796109505085
2.4000000000000004	0.6011589292244826
2.45	0.5958686200523079
2.5	0.5910752327815952
2.5500000000000003	0.5808268859703587
2.6	0.565132524663209
2.6500000000000004	0.5433003470370747
2.7	0.5137959434460283
2.75	0.4775951780027496
2.8000000000000003	0.43650374396337777
2.85	0.3918166463841023
2.9000000000000004	0.346680618260848
2.95	0.30269405213699535
3.	0.2616409131839693
3.0500000000000003	0.22356909789630894
3.1	0.19028826864481224
3.1500000000000004	0.16143727684296216
3.2	0.13672899582481346
3.25	0.11563286924332199
3.3000000000000003	0.09798444015470419
3.35	0.0828274905183833
3.4000000000000004	0.07009371087897842
3.45	0.05961828799478528
3.5	0.05058991256842719
3.5500000000000003	0.04304419640341685
3.6	0.036828998450728165
3.6500000000000004	0.03151655677384491
3.7	0.02693880499761606
3.75	0.023208868160149144
3.8000000000000003	0.019993079461910233
3.85	0.017245175297683595
3.9000000000000004	0.014925218902796467
3.95	0.012905976875986897
4.	0.011189807734485739
4.05	0.009724432234084118
4.1000000000000005	0.008454524545950876
4.15	0.007364483500399171
4.2	0.006425303671356545
4.25	0.005614063104823697
4.3	0.004907441704093719
4.3500000000000005	0.004303924314443451
4.4	0.0037708354602188055
4.45	0.003316053923254572
4.5	0.0029122148416703755
4.55	0.002567846689780425
4.6000000000000005	0.002264074779639761
4.65	0.0019919661510703224
4.7	0.0017587147023368594
4.75	0.001553415223414397
4.800000000000001	0.0013729485635631236
4.8500000000000005	0.0012120313443606283
4.9	0.0010746182962606224
4.95	0.0009564288007028412
5.	0.0008453808334346532

==> anc/Fig8-rho_g_258_p2_chi1.dat <==
0.	0.
0.05	8.436241611812727e-6
0.1	0.000018186361108819938
0.15000000000000002	0.0000294948846293125
0.2	0.00004258920414436014
0.25	0.00005964881161435114
0.30000000000000004	0.00008143357541097893
0.35000000000000003	0.00008387508040380325
0.4	0.00010593354696742238
0.45	0.00013076906002344198
0.5	0.00017634289842080947
0.55	0.0001964056318890752
0.6000000000000001	0.0002961671518347519
0.65	0.00041157817119474356
0.7000000000000001	0.0005095832170126045
0.75	0.0005992403099091295
0.8	0.0008325246247599098
0.8500000000000001	0.0010428188523870002
0.9	0.0013520794268702494
0.9500000000000001	0.001768256549763269
1.	0.002313886994570481
1.05	0.00304970864227084
1.1	0.004069275090453556
1.1500000000000001	0.005371121370458545
1.2000000000000002	0.007104133405169266
1.25	0.009581985235512196
1.3	0.012956695435134866
1.35	0.017797354454489857
1.4000000000000001	0.02421988413006791
1.4500000000000002	0.033740032396866224
1.5	0.0474768992749192
1.55	0.0676306176603425
1.6	0.09785631632003781
1.6500000000000001	0.143777423178678
1.7000000000000002	0.2142802327617699
1.75	0.32267074067648094
1.8	0.4842284737323558
1.85	0.7051125295720533
1.9000000000000001	0.9576977762876164
1.9500000000000002	1.1579142343963487
2.	1.2323695450251517
2.0500000000000003	1.1953766972544855
2.1	1.10762939132167
2.15	1.0182732047718137
2.2	0.9440399728698148
2.25	0.8874351386371753
2.3000000000000003	0.8439234693276958
2.35	0.8078043951083929
2.4000000000000004	0.7752299988004417
2.45	0.7437774890656424
2.5	0.7068118346322387
2.5500000000000003	0.6649979235445554
2.6	0.6186213542712861
2.6500000000000004	0.5672963310451417
2.7	0.5119385992454167
2.75	0.45546374677825746
2.8000000000000003	0.39889244834227705
2.85	0.3449648321523118
2.9000000000000004	0.29501537289003255
2.95	0.2500828283606304
3.	0.21043709715280876
3.0500000000000003	0.17627760128738776
3.1	0.1472099267430693
3.1500000000000004	0.1227123893693218
3.2	0.10220334208630177
3.25	0.08520385698673977
3.3000000000000003	0.07109475480859648
3.35	0.05945325178224324
3.4000000000000004	0.04942503486353923
3.45	0.04140170203983504
3.5	0.034779462536795876
3.5500000000000003	0.02929542674013135
3.6	0.02475229922302268
3.6500000000000004	0.020957731923601897
3.7	0.017793001431181742
3.75	0.015143411072153697
3.8000000000000003	0.012921088535623187
3.85	0.011047265871418247
3.9000000000000004	0.009466804746774592
3.95	0.008129368177456487
4.	0.006995734094605979
4.05	0.006031372132153913
4.1000000000000005	0.005214084253752875
4.15	0.004508977325452282
4.2	0.003908491018961552
4.25	0.0033944393491530936
4.3	0.002970643897987691
4.3500000000000005	0.0025880712713814633
4.4	0.002259587451327322
4.45	0.001975681864147979
4.5	0.001730429525890767
4.55	0.0015184560936781452
4.6000000000000005	0.001335021054690026
4.65	0.0011758156496735454
4.7	0.0010378569389304527
4.75	0.0009177024840330582
4.800000000000001	0.0008131803644436437
4.8500000000000005	0.0007206325318307827
4.9	0.0006412922423077633
4.95	0.0005720953664330582
5.	0.000511410690838342

==> anc/Fig8-rho_g_258_p3_chi0.6.dat <==
0.	0.
0.05	1.5915559829145302e-7
0.1	3.6573756811941773e-7
0.15000000000000002	9.092739779997994e-7
0.2	0.000028456715891904764
0.25	5.397145618349334e-6
0.30000000000000004	0.000015183770451078373
0.35000000000000003	0.000011195355565318005
0.4	0.000016616692814151848
0.45	0.000024177566569083596
0.5	0.000033543912656620715
0.55	0.00004438863808713097
0.6000000000000001	0.000046934396123694794
0.65	0.00003412721558319736
0.7000000000000001	0.000041740592367224164
0.75	0.00003866591335649321
0.8	0.00006585835351370773
0.8500000000000001	0.00008589172189654911
0.9	0.0001418908989714985
0.9500000000000001	0.00015603650872985915
1.	0.00016160866302580393
1.05	0.0002180819661945137
1.1	0.0002534745465394616
1.1500000000000001	0.0003077028949916884
1.2000000000000002	0.00038848683937555176
1.25	0.0004828409697279776
1.3	0.0005913959180358871
1.35	0.0006702267373454977
1.4000000000000001	0.00088508309212988
1.4500000000000002	0.0010536284505582303
1.5	0.0013325458834460232
1.55	0.0016706310039772128
1.6	0.0020713274162762283
1.6500000000000001	0.0026003922909050904
1.7000000000000002	0.0032743569427844737
1.75	0.0041162441011628765
1.8	0.005183823723132661
1.85	0.006576037739905312
1.9000000000000001	0.008381558879785903
1.9500000000000002	0.010724689074757895
2.	0.013801019505104851
2.0500000000000003	0.017872842014557352
2.1	0.02327296364829095
2.15	0.030499222619993594
2.2	0.04039845522396007
2.25	0.05385534327958721
2.3000000000000003	0.07271119462495088
2.35	0.09890759788577082
2.4000000000000004	0.13592927754548687
2.45	0.18812291954471883
2.5	0.26176650365039944
2.5500000000000003	0.3642018367019096
2.6	0.49807929571400855
2.6500000000000004	0.6579082230890376
2.7	0.820974300503939
2.75	0.9447729484425402
2.8000000000000003	1.0005201728305704
2.85	0.9910437656201209
2.9000000000000004	0.9384152814029689
2.95	0.8704265289162542
3.	0.8048701800196107
3.0500000000000003	0.7477166653569274
3.1	0.7015971536072927
3.1500000000000004	0.6674265077671738
3.2	0.642993033267707
3.25	0.6259174999734578
3.3000000000000003	0.6147300253596617
3.35	0.6053489271293255
3.4000000000000004	0.597003345486464
3.45	0.5854438975115457
3.5	0.5710289690144019
3.5500000000000003	0.5481166785900788
3.6	0.5196955588994778
3.6500000000000004	0.4846322904072279
3.7	0.44312980225328114
3.75	0.3980022986598618
3.8000000000000003	0.35167895080311756
3.85	0.3061849806155149
3.9000000000000004	0.2633746200335988
3.95	0.22434585387278827
4.	0.18977810411064888
4.05	0.1598442462070857
4.1000000000000005	0.13439374679779575
4.15	0.11262235957010522
4.2	0.09436233207814203
4.25	0.07931726880741112
4.3	0.06672113504245301
4.3500000000000005	0.056104340204406425
4.4	0.047372907497500595
4.45	0.04002074713489469
4.5	0.03398700739828319
4.55	0.02881276702307673
4.6000000000000005	0.02460938025796577
4.65	0.021024555152682034
4.7	0.01802196358127496
4.75	0.015466723800465418
4.800000000000001	0.013290593787391187
4.8500000000000005	0.011443304706390664
4.9	0.009866498890919097
4.95	0.008512931270503725
5.	0.007401318659274386

==> anc/Fig8-rho_g_258_p3_chi1.dat <==
0.	0.
0.05	2.5198707396608727e-8
0.1	5.746711290772356e-8
0.15000000000000002	1.3239788955390022e-7
0.2	2.530641914949981e-7
0.25	6.720949819037358e-7
0.30000000000000004	2.169846976382741e-6
0.35000000000000003	3.241296885755195e-6
0.4	4.853306151437119e-6
0.45	5.73127041611923e-6
0.5	6.874394484545507e-6
0.55	8.537969365060653e-6
0.6000000000000001	0.000010624503256996775
0.65	0.000013111048110430921
0.7000000000000001	0.000015877755008292096
0.75	0.000018928880748210673
0.8	0.00002329185795763579
0.8500000000000001	0.000027888696519296346
0.9	0.0000329078690761542
0.9500000000000001	0.000038869822761664364
1.	0.000045786046514326135
1.05	0.000052433274898727396
1.1	0.00006479963508065812
1.1500000000000001	0.00007584718470088263
1.2000000000000002	0.00006861582002338022
1.25	0.00008775901826476429
1.3	0.00011355048628429391
1.35	0.00013410856856723357
1.4000000000000001	0.0001462929063419537
1.4500000000000002	0.00018380780015838865
1.5	0.0001996300958262511
1.55	0.00028597957306376713
1.6	0.0003018361356027802
1.6500000000000001	0.00037596900934716977
1.7000000000000002	0.0005363073299740099
1.75	0.0006211587476537729
1.8	0.0008192085591547078
1.85	0.00103247185261917
1.9000000000000001	0.0013362983069156998
1.9500000000000002	0.0016900523227416945
2.	0.0022374762544136125
2.0500000000000003	0.002968986167063463
2.1	0.0038519213163974446
2.15	0.0050955345856945715
2.2	0.006734393781933944
2.25	0.0090869001519503
2.3000000000000003	0.01225222228287588
2.35	0.016655178743279226
2.4000000000000004	0.022983995672448986
2.45	0.0318635645147717
2.5	0.04514382337168842
2.5500000000000003	0.06495330046431866
2.6	0.09505824424059627
2.6500000000000004	0.14194560074567597
2.7	0.21636303656248237
2.75	0.33679384839498755
2.8000000000000003	0.5294074340086504
2.85	0.8198879656679007
2.9000000000000004	1.1863270965982406
2.95	1.496270980152097
3.	1.6023927206966961
3.0500000000000003	1.5178745085376395
3.1	1.366453245882816
3.1500000000000004	1.2223341943512103
3.2	1.1051627157097363
3.25	1.0087159994604293
3.3000000000000003	0.9259870404916181
3.35	0.8468036566136028
3.4000000000000004	0.7685497127469424
3.45	0.6896550170811863
3.5	0.6101066035266397
3.5500000000000003	0.5325682899353565
3.6	0.45793583149546035
3.6500000000000004	0.3891983996913268
3.7	0.3268434691375248
3.75	0.27232784698940427
3.8000000000000003	0.22512253646399086
3.85	0.18550712763284088
3.9000000000000004	0.15246001194737813
3.95	0.12522581231790475
4.	0.10277789998756737
4.05	0.08446030980683975
4.1000000000000005	0.0695706866783426
4.15	0.05741288311950681
4.2	0.04752166490159238
4.25	0.03945286337407642
4.3	0.03263750276434895
4.3500000000000005	0.027227740155852963
4.4	0.022800959618938597
4.45	0.019145205124653654
4.5	0.016129312181545702
4.55	0.01363328726621789
4.6000000000000005	0.011556942384346085
4.65	0.009817529415758032
4.7	0.008412741530815589
4.75	0.00718704622004018
4.800000000000001	0.006152938258061088
4.8500000000000005	0.005286182314958489
4.9	0.004556444568826671
4.95	0.0039346723338121396
5.	0.0034058416041108566

==> anc/Fig8-rho_g_320_p0_chi0.6.dat <==
0.	0.
0.05	0.004859122137817345
0.1	0.0141806433401069
0.15000000000000002	0.03214631974405019
0.2	0.06755235848952804
0.25	0.13628964870366256
0.30000000000000004	0.2667058473716519
0.35000000000000003	0.4854652840421608
0.4	0.7729523452322169
0.45	1.0155802342854208
0.5	1.100645544595143
0.55	1.0502862446793197
0.6000000000000001	0.9462483478829046
0.65	0.8423330610408997
0.7000000000000001	0.7549604663437361
0.75	0.688890746382962
0.8	0.6385308252985546
0.8500000000000001	0.6008259318851359
0.9	0.5726884542891648
0.9500000000000001	0.5529887345301817
1.	0.5385297242056936
1.05	0.5285278024774546
1.1	0.5202972826195611
1.1500000000000001	0.5143727243674697
1.2000000000000002	0.5103447255350653
1.25	0.5047664397721014
1.3	0.4981168589175758
1.35	0.49057723008985693
1.4000000000000001	0.47975961248293325
1.4500000000000002	0.4643222434592402
1.5	0.4460201119478889
1.55	0.4236115141913598
1.6	0.39707864404988874
1.6500000000000001	0.3674285023636183
1.7000000000000002	0.3359856737378788
1.75	0.3036729230432484
1.8	0.27188163642763336
1.85	0.24153726867948808
1.9000000000000001	0.2129110719467887
1.9500000000000002	0.1863567040215104
2.	0.1626271188166602
2.0500000000000003	0.14134747445833093
2.1	0.12264811115207104
2.15	0.10626184365789317
2.2	0.09209821609370493
2.25	0.07983620175481031
2.3000000000000003	0.06922997309657895
2.35	0.06010904071177064
2.4000000000000004	0.052362079698026864
2.45	0.045555704037386485
2.5	0.03969869692701085
2.5500000000000003	0.03469704562161099
2.6	0.030355695812253763
2.6500000000000004	0.02662865034320832
2.7	0.02338786687532258
2.75	0.02057941542563292
2.8000000000000003	0.018125675209507867
2.85	0.015994766849184338
2.9000000000000004	0.014133137704724755
2.95	0.012502335054035528
3.	0.011079892452614587
3.0500000000000003	0.009831104576382699
3.1	0.008730031980886668
3.1500000000000004	0.007762255367936717
3.2	0.006910630548695178
3.25	0.0061548015173833225
3.3000000000000003	0.00548974232501046
3.35	0.0049019088171885425
3.4000000000000004	0.004380698733795394
3.45	0.003918991502853302
3.5	0.0035083306212892237
3.5500000000000003	0.0031437339672316556
3.6	0.002819591728772747
3.6500000000000004	0.0025309834179651197
3.7	0.0022737747861511838
3.75	0.0020491995167768607
3.8000000000000003	0.0018425506788087745
3.85	0.0016596687272772347
3.9000000000000004	0.0014978499882363223
3.95	0.0013515282586808168
4.	0.0012207540708736619
4.05	0.0010987937872805073
4.1000000000000005	0.0009941516792595275
4.15	0.0009002708062570003
4.2	0.0008177655619993003
4.25	0.000742243390110758
4.3	0.0006752140549246585
4.3500000000000005	0.0006139717941826184
4.4	0.0005590706008425484
4.45	0.0005097193631610909
4.5	0.0004652448648753104
4.55	0.0004251863196110021
4.6000000000000005	0.0003890856103534998
4.65	0.00035660599729157145
4.7	0.00032718087364438784
4.75	0.00030058158020442835
4.800000000000001	0.0002777503986611106
4.8500000000000005	0.00025591132744871376
4.9	0.00023600957240991067
4.95	0.00021808304860463206
5.	0.00020182837073917783

==> anc/Fig8-rho_g_320_p0_chi1.dat <==
0.	0.
0.05	0.0059100859194680735
0.1	0.01764760627280522
0.15000000000000002	0.0412989723870707
0.2	0.08887103964694629
0.25	0.18106960459513605
0.30000000000000004	0.34580729581951297
0.35000000000000003	0.5840048160671478
0.4	0.8102963757544104
0.45	0.9148587683224638
0.5	0.9019436473211022
0.55	0.8333387352470766
0.6000000000000001	0.762291955064803
0.65	0.7009150822318693
0.7000000000000001	0.6503909060019532
0.75	0.6108181011020731
0.8	0.5806093396270374
0.8500000000000001	0.5571059987759855
0.9	0.5394984849852689
0.9500000000000001	0.526314226132791
1.	0.5167209678380477
1.05	0.5102063166242962
1.1	0.5061733834943466
1.1500000000000001	0.5037939385142849
1.2000000000000002	0.5025688807622377
1.25	0.5017594561120458
1.3	0.5009193881738272
1.35	0.4988511090396127
1.4000000000000001	0.495012465457025
1.4500000000000002	0.48903620801086645
1.5	0.47993543115877213
1.55	0.46696597360103986
1.6	0.44986888942536474
1.6500000000000001	0.42832521121020095
1.7000000000000002	0.40271931508348563
1.75	0.3736441596874896
1.8	0.3421684066340208
1.85	0.309794585960081
1.9000000000000001	0.2774282254731896
1.9500000000000002	0.24579821815154665
2.	0.21593131902335397
2.0500000000000003	0.18843332662531678
2.1	0.16328292789071644
2.15	0.14104883132679275
2.2	0.12152532849986697
2.25	0.10445069824740362
2.3000000000000003	0.08967156300443406
2.35	0.07697326250850826
2.4000000000000004	0.06611163026845486
2.45	0.05680303640533066
2.5	0.04888026488124466
2.5500000000000003	0.042079488638472884
2.6	0.03628890763897476
2.6500000000000004	0.03134175824865647
2.7	0.02712050241157062
2.75	0.023495138229187328
2.8000000000000003	0.020381744783011514
2.85	0.017709601125910572
2.9000000000000004	0.015411078954131926
2.95	0.013439537600118442
3.	0.011717396363054737
3.0500000000000003	0.010238903874755083
3.1	0.008957444317238163
3.1500000000000004	0.007850959950966052
3.2	0.006886047465771844
3.25	0.006044925201764594
3.3000000000000003	0.005320133920524611
3.35	0.004682535020166165
3.4000000000000004	0.004126157422823382
3.45	0.0036402270252349866
3.5	0.0032153856205993613
3.5500000000000003	0.0028432810695141345
3.6	0.002517521980421011
3.6500000000000004	0.0022320756817980755
3.7	0.0019815099454864042
3.75	0.001761374829378287
3.8000000000000003	0.0015687940122329188
3.85	0.0013987718235768437
3.9000000000000004	0.0012486909569152987
3.95	0.00111689570808244
4.	0.0010010194733145502
4.05	0.000898472767064941
4.1000000000000005	0.0008037902147401869
4.15	0.0007241695817790795
4.2	0.0006536948077190839
4.25	0.00059121276992241
4.3	0.0005358033956558683
4.3500000000000005	0.0004865707016406643
4.4	0.00044273306966685855
4.45	0.0004038456831291268
4.5	0.00036904049130948626
4.55	0.0003379381051644535
4.6000000000000005	0.00031018635992625867
4.65	0.00028523461321250984
4.7	0.0002628483112743772
4.75	0.00023546249645159918
4.800000000000001	0.00021765305685276598
4.8500000000000005	0.00020160461649197553
4.9	0.0001870962618904585
4.95	0.0001739679459026889
5.	0.0001620636955095675

==> anc/Fig8-rho_g_320_p1_chi0.6.dat <==
0.	0.
0.05	0.0010515699197685732
0.1	0.00261066554210529
0.15000000000000002	0.004785773641137032
0.2	0.007877451206921073
0.25	0.012228618134902287
0.30000000000000004	0.018289552312815475
0.35000000000000003	0.026893525934906376
0.4	0.039092135174411145
0.45	0.056212540058323913
0.5	0.08070094279581358
0.55	0.11582468868626174
0.6000000000000001	0.16612889115244187
0.65	0.23851536131830534
0.7000000000000001	0.33583657541400286
0.75	0.4639368697269288
0.8	0.6104660059891742
0.8500000000000001	0.7524232654598384
0.9	0.8541289275071814
0.9500000000000001	0.8964781657848945
1.	0.8835136297572814
1.05	0.8367993622343982
1.1	0.7800318434542317
1.1500000000000001	0.7230050692306359
1.2000000000000002	0.6736061472721692
1.25	0.6334394064331133
1.3	0.6001183523851736
1.35	0.5763189564722857
1.4000000000000001	0.5580710572609666
1.4500000000000002	0.5437390307538125
1.5	0.5345999448170347
1.55	0.5279719729308733
1.6	0.5223223078803725
1.6500000000000001	0.515674786785965
1.7000000000000002	0.5086206729506976
1.75	0.49891859332883115
1.8	0.48725746265129805
1.85	0.4719334505898718
1.9000000000000001	0.4521125238901197
1.9500000000000002	0.4276777117800103
2.	0.4005093318992513
2.0500000000000003	0.36995533740810765
2.1	0.33742570835378216
2.15	0.30451383785021424
2.2	0.27208940141262794
2.25	0.24092851822918449
2.3000000000000003	0.21202100599478432
2.35	0.18545023208888656
2.4000000000000004	0.16163441270551737
2.45	0.1404215826517018
2.5	0.12171688672829727
2.5500000000000003	0.10548176463243476
2.6	0.09147754300087528
2.6500000000000004	0.07920931186715774
2.7	0.06878812524496962
2.75	0.05970067401270663
2.8000000000000003	0.05192102659505818
2.85	0.045184316776662674
2.9000000000000004	0.039390279723298026
2.95	0.034427757157605
3.	0.030110063353988734
3.0500000000000003	0.0263995635323291
3.1	0.02317665606858046
3.1500000000000004	0.020372857067571762
3.2	0.017948690593700255
3.25	0.015822807331651183
3.3000000000000003	0.013977108673161001
3.35	0.012365750108241917
3.4000000000000004	0.010949937142218875
3.45	0.009705405083128648
3.5	0.008616189766912292
3.5500000000000003	0.007654679592048345
3.6	0.0068114261230510405
3.6500000000000004	0.00606614072835458
3.7	0.005410514895690584
3.75	0.004829155396537114
3.8000000000000003	0.004315015434865258
3.85	0.0038674846227763396
3.9000000000000004	0.00346292312268561
3.95	0.003104083228153847
4.	0.0027847924997756435
4.05	0.002500665910159661
4.1000000000000005	0.0022475285475947585
4.15	0.0020219904805339165
4.2	0.0018208804452522123
4.25	0.0016413416629475258
4.3	0.0014809405633091867
4.3500000000000005	0.0013375725126414067
4.4	0.0012093025768554688
4.45	0.0010944302952353314
4.5	0.0009912066126092816
4.55	0.0008986890775941392
4.6000000000000005	0.0008172886094797296
4.65	0.0007429122528010628
4.7	0.0006760520670987103
4.75	0.0006168426309233122
4.800000000000001	0.000562699134681765
4.8500000000000005	0.0005139606494267806
4.9	0.0004700384710223418
4.95	0.0004304084358667943
5.	0.0003946846004183694

==> anc/Fig8-rho_g_320_p1_chi1.dat <==
0.	0.
0.05	0.0004434828182941766
0.1	0.0012473873397315326
0.15000000000000002	0.002272283896106988
0.2	0.0037401280584878735
0.25	0.005874901873821556
0.30000000000000004	0.008889746966725823
0.35000000000000003	0.013148430133831282
0.4	0.019275725556507656
0.45	0.028104351009750544
0.5	0.04077824487049625
0.55	0.05944254189270464
0.6000000000000001	0.08709685720771253
0.65	0.1279959313253169
0.7000000000000001	0.18927631434274617
0.75	0.2791314344891582
0.8	0.40599813724627926
0.8500000000000001	0.5701606627622888
0.9	0.7492331234476237
0.9500000000000001	0.8886995901915972
1.	0.9514136190958783
1.05	0.9415298385258244
1.1	0.8869053937302852
1.1500000000000001	0.8224855252724443
1.2000000000000002	0.7631669402358082
1.25	0.7157807168668658
1.3	0.6788237624134955
1.35	0.6506424350320199
1.4000000000000001	0.629189737330463
1.4500000000000002	0.6133496737310016
1.5	0.6005872127828399
1.55	0.5908968843230994
1.6	0.581632380312122
1.6500000000000001	0.5718217536300092
1.7000000000000002	0.5596951103410259
1.75	0.5457147757338513
1.8	0.5281879713421296
1.85	0.5069295838170944
1.9000000000000001	0.48120349254487654
1.9500000000000002	0.4512464212203111
2.	0.41804517700905436
2.0500000000000003	0.38266955387518115
2.1	0.34550051241002827
2.15	0.3084265176031864
2.2	0.272600334987384
2.25	0.23852119814326564
2.3000000000000003	0.20720110569692982
2.35	0.17919823986365385
2.4000000000000004	0.15424939233672774
2.45	0.13235906740773248
2.5	0.11327758166439639
2.5500000000000003	0.09687716310384417
2.6	0.0828287537316092
2.6500000000000004	0.070800344186178
2.7	0.060603748935409756
2.75	0.05192200819568096
2.8000000000000003	0.044542661798922835
2.85	0.038282016071913706
2.9000000000000004	0.03294448607270487
2.95	0.028394472161986744
3.	0.024517814320628377
3.0500000000000003	0.02121346448596498
3.1	0.018384636556133538
3.1500000000000004	0.0159642388933242
3.2	0.013883181348638241
3.25	0.01209389100204484
3.3000000000000003	0.01055119320274238
3.35	0.009219751740106278
3.4000000000000004	0.008067852546607846
3.45	0.00707111189900478
3.5	0.006205946142039984
3.5500000000000003	0.005455564050223909
3.6	0.004803798339808804
3.6500000000000004	0.004235487794133947
3.7	0.003740102574319889
3.75	0.0033073382094770307
3.8000000000000003	0.0029318699066304605
3.85	0.0026008407352126404
3.9000000000000004	0.002310611023440079
3.95	0.002056007240155597
4.	0.0018325190472241633
4.05	0.0016356986898036178
4.1000000000000005	0.001462949987777402
4.15	0.0013110796385985685
4.2	0.0011717576924244642
4.25	0.0010540126119479444
4.3	0.0009499567873741078
4.3500000000000005	0.0008582464165384006
4.4	0.0007766262420953833
4.45	0.0007042655646286762
4.5	0.0006398299056048508
4.55	0.0005824648321494116
4.6000000000000005	0.000531365505255252
4.65	0.00048572995042826545
4.7	0.00044492806197377863
4.75	0.00040850413452651413
4.800000000000001	0.0003757069635326432
4.8500000000000005	0.0003462326149061443
4.9	0.0003197017966275753
4.95	0.0002957553390796739
5.	0.00027414326794926057

==> anc/Fig8-rho_g_320_p2_chi0.6.dat <==
0.	0.
0.05	0.00006803439456159849
0.1	0.00011583630762564804
0.15000000000000002	0.00021713493557421558
0.2	0.00027022057024760407
0.25	0.0004322178701080747
0.30000000000000004	0.0006060375304168079
0.35000000000000003	0.0007890260505841587
0.4	0.0010236504715325724
0.45	0.0013671087837122712
0.5	0.0017434709000038507
0.55	0.0022152605153550734
0.6000000000000001	0.0028349841840796105
0.65	0.003574995969064367
0.7000000000000001	0.004510417316080068
0.75	0.00570967273029522
0.8	0.0072069754390708205
0.8500000000000001	0.00911871179990079
0.9	0.011565501004871089
0.9500000000000001	0.014669554406646116
1.	0.018680434452494826
1.05	0.02389271021491313
1.1	0.030733012915798642
1.1500000000000001	0.039600019941750934
1.2000000000000002	0.05144233330906483
1.25	0.06726489762352737
1.3	0.08842588839368334
1.35	0.11638857532874954
1.4000000000000001	0.15698899634400768
1.4500000000000002	0.21001511586311086
1.5	0.2805250485811068
1.55	0.3721098626085207
1.6	0.4850633376124041
1.6500000000000001	0.6111446519400182
1.7000000000000002	0.733982623974898
1.75	0.8281283225905247
1.8	0.8762230273442344
1.85	0.8800517369142049
1.9000000000000001	0.8489453162351845
1.9500000000000002	0.8015670257479002
2.	0.7487939685973013
2.0500000000000003	0.7001170540133884
2.1	0.6571118014792117
2.15	0.6215920020449364
2.2	0.5934768668707664
2.25	0.5714923333605983
2.3000000000000003	0.5552280857419987
2.35	0.5429786718330973
2.4000000000000004	0.5330663045804187
2.45	0.5237216789022013
2.5	0.5146649556856244
2.5500000000000003	0.5034626372351434
2.6	0.4890862007531512
2.6500000000000004	0.47269609905825816
2.7	0.45144714713896966
2.75	0.42645795814882737
2.8000000000000003	0.397692071936401
2.85	0.3669814725431192
2.9000000000000004	0.33420815411063665
2.95	0.3006726650058464
3.	0.2681461276466253
3.0500000000000003	0.2369845207130406
3.1	0.208029507161843
3.1500000000000004	0.18153696643724046
3.2	0.15799403860283937
3.25	0.13639266503530384
3.3000000000000003	0.11830777969559292
3.35	0.1023052676597211
3.4000000000000004	0.08848965724996241
3.45	0.07653510894669473
3.5	0.06613348558079842
3.5500000000000003	0.057340615656530286
3.6	0.04974390465622638
3.6500000000000004	0.043223789818452624
3.7	0.037576478362812894
3.75	0.03276096116303795
3.8000000000000003	0.028593352966505062
3.85	0.02499192368650917
3.9000000000000004	0.021891802886491864
3.95	0.019209501095897703
4.	0.016851662670791766
4.05	0.014835388516489476
4.1000000000000005	0.013073916933050314
4.15	0.011540474161579434
4.2	0.010197749591731768
4.25	0.009025007484825157
4.3	0.007998107068136978
4.3500000000000005	0.007049151224360516
4.4	0.006259713554497159
4.45	0.005566665709338097
4.5	0.004956221689839276
4.55	0.004417774921597151
4.6000000000000005	0.003941897102256983
4.65	0.003522085507422602
4.7	0.0031499876756188048
4.75	0.002820520954829001
4.800000000000001	0.0025284366932986535
4.8500000000000005	0.0022688646725329206
4.9	0.002038513606530321
4.95	0.0018333196681739876
5.	0.0016511765726346592

==> anc/Fig8-rho_g_320_p2_chi1.dat <==
0.	0.
0.05	0.000018867062125692453
0.1	0.00004083866290786657
0.15000000000000002	0.00007205971470128362
0.2	0.00008650969187130797
0.25	0.00012831531300812896
0.30000000000000004	0.00012215791133143769
0.35000000000000003	0.00021386111323005912
0.4	0.00022027258122973492
0.45	0.00030030136648797874
0.5	0.00040646618891874997
0.55	0.000527196385824158
0.6000000000000001	0.0006681721103678056
0.65	0.0008291393770315103
0.7000000000000001	0.001108844294637119
0.75	0.0014157048272025055
0.8	0.0017822496429561276
0.8500000000000001	0.00229502291915288
0.9	0.002902604189156161
0.9500000000000001	0.003736286770460368
1.	0.0048736464671847455
1.05	0.006276885367990308
1.1	0.00814073908400137
1.1500000000000001	0.010638235483776012
1.2000000000000002	0.013931522781033665
1.25	0.0183365633283275
1.3	0.024333686210568275
1.35	0.03245795034259039
1.4000000000000001	0.04395889492357207
1.4500000000000002	0.060129483913604925
1.5	0.08334731851222951
1.55	0.11647566937467783
1.6	0.16567914687569385
1.6500000000000001	0.23850551746050297
1.7000000000000002	0.34667679765816606
1.75	0.5023725765931216
1.8	0.7129418250878051
1.85	0.9493021790159536
1.9000000000000001	1.1438020570609964
1.9500000000000002	1.239807587986501
2.	1.2187669775399086
2.0500000000000003	1.1328347520731437
2.1	1.0316186137909449
2.15	0.9436053867304571
2.2	0.8730044580509408
2.25	0.8168139668084529
2.3000000000000003	0.7704626009033948
2.35	0.7312205375910557
2.4000000000000004	0.6923134018229937
2.45	0.6541679042385994
2.5	0.6148313833884578
2.5500000000000003	0.572129687068917
2.6	0.527322199530893
2.6500000000000004	0.4804491395659408
2.7	0.43260234807480386
2.75	0.38472887236715253
2.8000000000000003	0.3386512380442016
2.85	0.2950243217966249
2.9000000000000004	0.25509030595531623
2.95	0.21901056478014067
3.	0.18695197208423917
3.0500000000000003	0.15911337420041907
3.1	0.13507379820019527
3.1500000000000004	0.11453535218143111
3.2	0.09693529823519226
3.25	0.08222270172494285
3.3000000000000003	0.06982658860863394
3.35	0.05933351796326981
3.4000000000000004	0.0504698975649822
3.45	0.04301168022175084
3.5	0.03674758687957819
3.5500000000000003	0.03146324833025847
3.6	0.02699252763400673
3.6500000000000004	0.023206375923623797
3.7	0.019996752668197375
3.75	0.017265950759258353
3.8000000000000003	0.014939059503544128
3.85	0.012948566904492332
3.9000000000000004	0.01125351065528195
3.95	0.009802292831465545
4.	0.008555327431334397
4.05	0.007483836469504893
4.1000000000000005	0.006558071960583046
4.15	0.005763335924812482
4.2	0.005073893144158053
4.25	0.004465456448100405
4.3	0.0039490099955877085
4.3500000000000005	0.0034944517699867558
4.4	0.0030987343478057036
4.45	0.0027532608074529513
4.5	0.002452484777287391
4.55	0.0021909256083821054
4.6000000000000005	0.00195879025327283
4.65	0.0017552066059153527
4.7	0.0015759159521462663
4.75	0.001416116571455656
4.800000000000001	0.0012782647515920454
4.8500000000000005	0.0011535772125217112
4.9	0.0010455898265376996
4.95	0.0009487313829890006
5.	0.0008624742209941248

==> anc/Fig8-rho_g_320_p3_chi0.6.dat <==
0.	0.
0.05	6.605692346076813e-7
0.1	2.1278706805362654e-6
0.15000000000000002	3.2611547767999337e-6
0.2	9.141811767999784e-6
0.25	0.00002793395286116526
0.30000000000000004	0.000035254990677267466
0.35000000000000003	0.00003408036804919716
0.4	0.000055878950774394364
0.45	0.00004670553506387562
0.5	0.00005951891850421885
0.55	0.00007145816249394039
0.6000000000000001	0.000088810159026315
0.65	0.00008027902548556523
0.7000000000000001	0.0001647560400775284
0.75	0.00018927123436803328
0.8	0.00019117836984548412
0.8500000000000001	0.00022136087081122338
0.9	0.0002819837308976361
0.9500000000000001	0.0003572693185027182
1.	0.00041725142436033555
1.05	0.0005134431107787111
1.1	0.0006281084321195827
1.1500000000000001	0.0007609849449315642
1.2000000000000002	0.0009054235508574568
1.25	0.0011047262995435023
1.3	0.0013511378196670088
1.35	0.00163634594202891
1.4000000000000001	0.0020318394990047066
1.4500000000000002	0.0024199337952707347
1.5	0.002963687680794518
1.55	0.0036164829193178257
1.6	0.004446403993841201
1.6500000000000001	0.005458188514797904
1.7000000000000002	0.006718183923844236
1.75	0.008292309419261143
1.8	0.010290508245976441
1.85	0.01287776013144955
1.9000000000000001	0.01602729197661396
1.9500000000000002	0.0202174927407087
2.	0.02556806695899526
2.0500000000000003	0.03252909111368145
2.1	0.04166112830792945
2.15	0.053733776201499
2.2	0.06978608555542566
2.25	0.09133127230923091
2.3000000000000003	0.12100084822368894
2.35	0.1607338088725907
2.4000000000000004	0.21495988664228338
2.45	0.2877075878423058
2.5	0.3835151591886905
2.5500000000000003	0.5021064687124743
2.6	0.6374682565379715
2.6500000000000004	0.7700900956215174
2.7	0.8736322322120998
2.75	0.927036726301196
2.8000000000000003	0.9276150679971193
2.85	0.8894998363343632
2.9000000000000004	0.8367965260457919
2.95	0.7762286031045893
3.	0.7207377615426634
3.0500000000000003	0.6724910847216368
3.1	0.6340439442492357
3.1500000000000004	0.6034823018415988
3.2	0.5797801169047828
3.25	0.5595442440572987
3.3000000000000003	0.5455878373207522
3.35	0.5336092496934279
3.4000000000000004	0.5224195126627463
3.45	0.5106056989461915
3.5	0.4961568746728772
3.5500000000000003	0.47955359427340716
3.6	0.4586039930287102
3.6500000000000004	0.4343996500696823
3.7	0.40591169008002165
3.75	0.3742274198052903
3.8000000000000003	0.34105516990531776
3.85	0.3072428175110121
3.9000000000000004	0.2733804287841992
3.95	0.24088705319390835
4.	0.21111610240669904
4.05	0.18351291127352834
4.1000000000000005	0.15889295413550572
4.15	0.1371204506937374
4.2	0.11804959386858956
4.25	0.10169984797421179
4.3	0.08748525857713278
4.3500000000000005	0.07524455353784966
4.4	0.06485349471451833
4.45	0.055853279920188535
4.5	0.048253038138020864
4.55	0.041631054136175814
4.6000000000000005	0.03608562043637051
4.65	0.03130582967887196
4.7	0.027232767469424254
4.75	0.02372989196955892
4.800000000000001	0.02063512293380888
4.8500000000000005	0.01806481294798411
4.9	0.015809411702120652
4.95	0.013829347728787352
5.	0.01214880966488015

==> anc/Fig8-rho_g_320_p3_chi1.dat <==
0.	0.
0.05	1.27933550133299e-7
0.1	2.925413051314791e-7
0.15000000000000002	5.836058295557582e-7
0.2	1.1126965383239315e-6
0.25	2.380047013770715e-6
0.30000000000000004	4.924099635919727e-6
0.35000000000000003	8.006601796304774e-6
0.4	0.000011683071738175384
0.45	0.000015375020099064832
0.5	0.00001946425658205492
0.55	0.000024311081943196316
0.6000000000000001	0.000030155107998472373
0.65	0.00003693360655309698
0.7000000000000001	0.00003816769493559276
0.75	0.00005011481248554477
0.8	0.000046274683841011
0.8500000000000001	0.00005510588449249499
0.9	0.00007377026910871283
0.9500000000000001	0.00008858558021418985
1.	0.00010666896689626095
1.05	0.00010769387301863419
1.1	0.00012186434408237045
1.1500000000000001	0.0001504853734737393
1.2000000000000002	0.0001694362637155586
1.25	0.00020675568939121236
1.3	0.0002482358557749448
1.35	0.0002766121434730472
1.4000000000000001	0.0003846114306589927
1.4500000000000002	0.000429789680791668
1.5	0.0005339163494566976
1.55	0.0006905224187365987
1.6	0.0008692542075402553
1.6500000000000001	0.0010630466244429615
1.7000000000000002	0.0013405642793065924
1.75	0.0016264300806238111
1.8	0.0020255153936798854
1.85	0.0025396650906447395
1.9000000000000001	0.003204997132899815
1.9500000000000002	0.004043912271004166
2.	0.005163530341256191
2.0500000000000003	0.006587765585012213
2.1	0.00841097355677438
2.15	0.010845126133566375
2.2	0.014077015179021511
2.25	0.018451423494401376
2.3000000000000003	0.024339558028476378
2.35	0.03245376413284651
2.4000000000000004	0.04363862554543318
2.45	0.05971544855099466
2.5	0.08268206173831222
2.5500000000000003	0.1161969761092469
2.6	0.1667563103024369
2.6500000000000004	0.24349120028196855
2.7	0.3620605597633498
2.75	0.5421451202091839
2.8000000000000003	0.8033635937560467
2.85	1.1229731876833144
2.9000000000000004	1.4157348137052936
2.95	1.548294540968788
3.	1.4984736267561047
3.0500000000000003	1.3540094649281358
3.1	1.1999784100854811
3.1500000000000004	1.0672124154253824
3.2	0.9679788822766265
3.25	0.8773522117598304
3.3000000000000003	0.7996052467503901
3.35	0.725676106291672
3.4000000000000004	0.6560351993114826
3.45	0.5883070841224534
3.5	0.522071667116595
3.5500000000000003	0.458052790698784
3.6	0.39767605298100855
3.6500000000000004	0.3421141027503236
3.7	0.29207313880535657
3.75	0.2478216237326622
3.8000000000000003	0.20922651763060082
3.85	0.1760037359278621
3.9000000000000004	0.1478099402332525
3.95	0.12399362694699609
4.	0.10400295680323816
4.05	0.0873763586387788
4.1000000000000005	0.07342573349365236
4.15	0.06183822643560228
4.2	0.05220252911727513
4.25	0.04417674847820904
4.3	0.037501967887830334
4.3500000000000005	0.03189616635835858
4.4	0.02719386385829476
4.45	0.0232524655641934
4.5	0.019949280263993247
4.55	0.017154352306777507
4.6000000000000005	0.01478659251617122
4.65	0.012781893163306189
4.7	0.011073673243063535
4.75	0.009624604327513048
4.800000000000001	0.008382892449630527
4.8500000000000005	0.007326246535451722
4.9	0.006415518905256906
4.95	0.005629984860354802
5.	0.004954226496065577

==> anc/Fig8-rho_g_400_p0_chi0.6.dat <==
0.	0.
0.05	0.0030989986422758804
0.1	0.008839509422080177
0.15000000000000002	0.01942294479843974
0.2	0.039172128217968324
0.25	0.0771969434861988
0.30000000000000004	0.15133621947981502
0.35000000000000003	0.29569099624255546
0.4	0.5559261753831938
0.45	0.930843225054242
0.5	1.2578704065219655
0.55	1.3559517449758074
0.6000000000000001	1.2709595230977502
0.65	1.1300251842397582
0.7000000000000001	0.9970579758120288
0.75	0.886459555682765
0.8	0.7993093055821052
0.8500000000000001	0.7305039441710701
0.9	0.6754127205880784
0.9500000000000001	0.6323055322149206
1.	0.595437978759376
1.05	0.5650440693506374
1.1	0.538083534696106
1.1500000000000001	0.5131526633136172
1.2000000000000002	0.4900705283554102
1.25	0.4666372726726983
1.3	0.44349292992700257
1.35	0.42134845547737393
1.4000000000000001	0.3978861924642889
1.4500000000000002	0.372867783003041
1.5	0.3478589378785839
1.55	0.32177523676229547
1.6	0.29398381957458364
1.6500000000000001	0.26837748550529994
1.7000000000000002	0.24206759717905713
1.75	0.21762872413869375
1.8	0.19508095584527999
1.85	0.17385602314748763
1.9000000000000001	0.15455142873582203
1.9500000000000002	0.1366809002580184
2.	0.12087188425410708
2.0500000000000003	0.10659866438079299
2.1	0.09397505835872055
2.15	0.08278521623376185
2.2	0.07283474514734324
2.25	0.06413998721685078
2.3000000000000003	0.056504868317623254
2.35	0.04981204464825145
2.4000000000000004	0.043962144306571777
2.45	0.038831083725376386
2.5	0.034331585791677104
2.5500000000000003	0.030399800479818367
2.6	0.02689240637574077
2.6500000000000004	0.023856323427256736
2.7	0.021186547797911903
2.75	0.018850951254610056
2.8000000000000003	0.016791068112339942
2.85	0.014973729102334042
2.9000000000000004	0.013369334335881571
2.95	0.011951038303974749
3.	0.010697444967533892
3.0500000000000003	0.009590893047913494
3.1	0.008605613065847983
3.1500000000000004	0.007728319956210284
3.2	0.006949651183591216
3.25	0.006249408249218442
3.3000000000000003	0.005631798764233086
3.35	0.005080483884611434
3.4000000000000004	0.004587808437454551
3.45	0.0041472034768900035
3.5	0.0037530818848570202
3.5500000000000003	0.003400094551084374
3.6	0.003083608069662606
3.6500000000000004	0.0027994939564141134
3.7	0.0025441123357629715
3.75	0.0023144657299488313
3.8000000000000003	0.0021034412893403786
3.85	0.0019174043525387247
3.9000000000000004	0.00174973513556109
3.95	0.0015983262209605805
4.	0.0014617235345563832
4.05	0.0013334792545808673
4.1000000000000005	0.0012218940688541388
4.15	0.0011209694697417005
4.2	0.0010294753509256366
4.25	0.0009464927446854655
4.3	0.0008713293829315593
4.3500000000000005	0.0008028592590673726
4.4	0.0007406355254195791
4.45	0.0006839688926547204
4.5	0.000632697539539089
4.55	0.0005856661566734343
4.6000000000000005	0.0005427219327743888
4.65	0.000503546565283696
4.7	0.0004677326384383309
4.75	0.0004349916830983854
4.800000000000001	0.00040500513386514694
4.8500000000000005	0.0003775387878407655
4.9	0.00035235814755497214
4.95	0.0003292432547491569
5.	0.0003080392862799326

==> anc/Fig8-rho_g_400_p0_chi1.dat <==
0.	0.
0.05	0.005335663846559468
0.1	0.01576301249181464
0.15000000000000002	0.036526245358604166
0.2	0.07724195406381253
0.25	0.1568809199614129
0.30000000000000004	0.3051904547816721
0.35000000000000003	0.5457442760407917
0.4	0.8398126360140249
0.45	1.048819309379624
0.5	1.0927257558053087
0.55	1.0278352403178885
0.6000000000000001	0.9324561381969073
0.65	0.8441192729205709
0.7000000000000001	0.7711444059902473
0.75	0.7137503657175567
0.8	0.6690078060169882
0.8500000000000001	0.6339288920414952
0.9	0.6065220926900204
0.9500000000000001	0.5843987819173607
1.	0.5664786533167729
1.05	0.5515293594748468
1.1	0.5386684955667264
1.1500000000000001	0.5268302785542496
1.2000000000000002	0.5155689644188033
1.25	0.5037038791435468
1.3	0.4909758007248655
1.35	0.4764778430851135
1.4000000000000001	0.45938726405157276
1.4500000000000002	0.4397955645768082
1.5	0.4175091048887625
1.55	0.39259460747752384
1.6	0.36548060081812983
1.6500000000000001	0.336589718770037
1.7000000000000002	0.3068731186757949
1.75	0.2769779042423731
1.8	0.24779510625201853
1.85	0.21985011823593958
1.9000000000000001	0.19370825389282564
1.9500000000000002	0.16971304669933726
2.	0.1480529673814152
2.0500000000000003	0.12874375762354973
2.1	0.11163048036841113
2.15	0.09663037962702473
2.2	0.0835555466168372
2.25	0.07220641039211428
2.3000000000000003	0.062424883706753136
2.35	0.05400469675199031
2.4000000000000004	0.0467398540665045
2.45	0.04048830666510438
2.5	0.03512761550531941
2.5500000000000003	0.030524858322138616
2.6	0.026552359815403444
2.6500000000000004	0.023138545370866747
2.7	0.02020917484202424
2.75	0.01766618250769193
2.8000000000000003	0.015472640327037848
2.85	0.013575206605055729
2.9000000000000004	0.011923459427764448
2.95	0.01050059016146595
3.	0.009259769720213204
3.0500000000000003	0.008180166274161751
3.1	0.007238716219140184
3.1500000000000004	0.006417481318312986
3.2	0.0056995447318572675
3.25	0.005070718833897766
3.3000000000000003	0.004519613201485026
3.35	0.0040356203294484435
3.4000000000000004	0.003608389048768277
3.45	0.0032340833527015073
3.5	0.002908113664792321
3.5500000000000003	0.0026172305594666144
3.6	0.002359101349405749
3.6500000000000004	0.002134023347021205
3.7	0.0019314183395870482
3.75	0.0017514391100143174
3.8000000000000003	0.0015914385558746017
3.85	0.0014476953454481503
3.9000000000000004	0.0013212780949804826
3.95	0.0012078227310618479
4.	0.0011062711550231055
4.05	0.001015302744503946
4.1000000000000005	0.0009323843576474904
4.15	0.0008590403193518788
4.2	0.0007929975962466715
4.25	0.0007333797242340216
4.3	0.0006794709130704552
4.3500000000000005	0.0006307490013108102
4.4	0.000586437735655307
4.45	0.0005461597628032497
4.5	0.0005099599062302363
4.55	0.00047647980242299673
4.6000000000000005	0.0004458534003290565
4.65	0.00041862352561313805
4.7	0.00039282978590671896
4.75	0.0003691275485197793
4.800000000000001	0.00034729761211727277
4.8500000000000005	0.00032717730944108127
4.9	0.0003085963198978331
4.95	0.0002914079880485808
5.	0.0002754944880676376

==> anc/Fig8-rho_g_400_p1_chi0.6.dat <==
0.	0.
0.05	0.0009244571675843891
0.1	0.0021709593206281426
0.15000000000000002	0.00402629188766715
0.2	0.006621667292677057
0.25	0.010297896559148478
0.30000000000000004	0.015410874606796363
0.35000000000000003	0.022498250160283572
0.4	0.0324037268774131
0.45	0.04647770467773864
0.5	0.06612482787042119
0.55	0.09389274827019965
0.6000000000000001	0.13334241228981678
0.65	0.1901820033246603
0.7000000000000001	0.2705088559794
0.75	0.3788416740447235
0.8	0.5198233023800136
0.8500000000000001	0.6815764014650294
0.9	0.8437073795966601
0.9500000000000001	0.9626831599471173
1.	1.0151693815104188
1.05	1.0053761028785004
1.1	0.9564972472475812
1.1500000000000001	0.8910074584039678
1.2000000000000002	0.8250356809953152
1.25	0.7655666982058418
1.3	0.7147314602835615
1.35	0.6723007452793649
1.4000000000000001	0.636244653439777
1.4500000000000002	0.6058173830477803
1.5	0.5794929200176325
1.55	0.5549022274979735
1.6	0.5322999261108047
1.6500000000000001	0.5089939061654261
1.7000000000000002	0.4857592860782127
1.75	0.4613768978638438
1.8	0.4350118729480412
1.85	0.40828984166068627
1.9000000000000001	0.3793806522980748
1.9500000000000002	0.35035291784051203
2.	0.32124842927290054
2.0500000000000003	0.29246808681689235
2.1	0.26359474285398343
2.15	0.23697564458486817
2.2	0.2113906823949689
2.25	0.18753824006163392
2.3000000000000003	0.1665406515948214
2.35	0.14677695081731446
2.4000000000000004	0.1294456446408545
2.45	0.11400792893843024
2.5	0.10027048203006454
2.5500000000000003	0.08821302492476968
2.6	0.07753442585042238
2.6500000000000004	0.06827838283518982
2.7	0.06007900466575888
2.75	0.0528947307643367
2.8000000000000003	0.04666106270594836
2.85	0.04112433668162032
2.9000000000000004	0.036300802053875494
2.95	0.032106106929076915
3.	0.028417277123034157
3.0500000000000003	0.02519876647787089
3.1	0.022364276625228045
3.1500000000000004	0.019880646866826796
3.2	0.017703502012630674
3.25	0.015816278645076856
3.3000000000000003	0.014130144124402095
3.35	0.012632331491672822
3.4000000000000004	0.011314577997044028
3.45	0.010145347847201221
3.5	0.00910788277077558
3.5500000000000003	0.008184892165641354
3.6	0.00736626473847738
3.6500000000000004	0.006633576945912137
3.7	0.005981324809994396
3.75	0.0053996644863078935
3.8000000000000003	0.004878916417095388
3.85	0.004413400602966309
3.9000000000000004	0.003996426564522114
3.95	0.0036228212029379963
4.	0.003288124022440879
4.05	0.002980825290226146
4.1000000000000005	0.0027106492367106583
4.15	0.002467488777029603
4.2	0.002248784132900143
4.25	0.0020516261478753985
4.3	0.001873772057791255
4.3500000000000005	0.0017072801502089183
4.4	0.001567626572033378
4.45	0.00143159871046138
4.5	0.0013128816077039326
4.55	0.001205485482751332
4.6000000000000005	0.0011080364541781209
4.65	0.0010195790887446645
4.7	0.000939206894740427
4.75	0.0008660975435965
4.800000000000001	0.0007997312325106196
4.8500000000000005	0.0007391475401346046
4.9	0.000683927321212557
4.95	0.0006335778313152851
5.	0.00058764673512318

==> anc/Fig8-rho_g_400_p1_chi1.dat <==
0.	0.
0.05	0.0005468034478855893
0.1	0.0013368063013904387
0.15000000000000002	0.002488453370801713
0.2	0.00412440230048509
0.25	0.006427322487340801
0.30000000000000004	0.009714460755925719
0.35000000000000003	0.014304345104876156
0.4	0.020878979865000084
0.45	0.030131118360835457
0.5	0.04349572716023865
0.55	0.06267950856489928
0.6000000000000001	0.09076295449246778
0.65	0.1321224573737196
0.7000000000000001	0.19293767161873002
0.75	0.28201762876166625
0.8	0.4087645283943056
0.8500000000000001	0.5761022912579693
0.9	0.7664144154300604
0.9500000000000001	0.9380297972734776
1.	1.0374439919074976
1.05	1.050506083478155
1.1	1.0044474521512097
1.1500000000000001	0.9353971098473748
1.2000000000000002	0.8669830879098425
1.25	0.8075731274185707
1.3	0.7589729861374529
1.35	0.7200158978968999
1.4000000000000001	0.6883262901596762
1.4500000000000002	0.6609620850411067
1.5	0.6374537664259989
1.55	0.6154750642365957
1.6	0.5899321015549726
1.6500000000000001	0.5665877559959676
1.7000000000000002	0.5400945880966393
1.75	0.5118070604716667
1.8	0.48080810553726566
1.85	0.44757674342220166
1.9000000000000001	0.41191158274202405
1.9500000000000002	0.37572491863085633
2.	0.33916972825302927
2.0500000000000003	0.30300698058398906
2.1	0.2686379149958841
2.15	0.23604366610911354
2.2	0.20634694685875735
2.25	0.1794997907830299
2.3000000000000003	0.15563312150131658
2.35	0.1344011045101287
2.4000000000000004	0.11598577298390259
2.45	0.09994800560849323
2.5	0.08614429478599354
2.5500000000000003	0.07423623736414443
2.6	0.06402876522157637
2.6500000000000004	0.05530580190775399
2.7	0.047801725021709755
2.75	0.041387753685018513
2.8000000000000003	0.035899059335966
2.85	0.031187738523672844
2.9000000000000004	0.027163168202960587
2.95	0.023692031931982736
3.	0.020708097657141697
3.0500000000000003	0.01811578219191694
3.1	0.015891747553265514
3.1500000000000004	0.013968917729580223
3.2	0.012300373177719794
3.25	0.010854685612873767
3.3000000000000003	0.00959482078963506
3.35	0.008503162818913959
3.4000000000000004	0.00754545439762733
3.45	0.006708789442213904
3.5	0.005979426333525748
3.5500000000000003	0.005336795896831931
3.6	0.00477874300339695
3.6500000000000004	0.004284036486067396
3.7	0.0038480448461495026
3.75	0.0034634681519219077
3.8000000000000003	0.003123259461441168
3.85	0.0028224242025961586
3.9000000000000004	0.0025582214828841704
3.95	0.0023210058211958753
4.	0.00210996912684539
4.05	0.001921816520466221
4.1000000000000005	0.001754150339503715
4.15	0.001602745229026096
4.2	0.0014683285576496078
4.25	0.0013478198757952556
4.3	0.0012394199182323344
4.3500000000000005	0.0011417381080529967
4.4	0.0010537124624131198
4.45	0.000974715899300614
4.5	0.0009027331599907741
4.55	0.0008374445109023101
4.6000000000000005	0.0007778247432235553
4.65	0.0007239180030527098
4.7	0.0006751316288891358
4.75	0.0006302045168860078
4.800000000000001	0.0005891120549781972
4.8500000000000005	0.0005519075771901735
4.9	0.0005173753265693197
4.95	0.0004856378389717202
5.	0.00045645573854114207

==> anc/Fig8-rho_g_400_p2_chi0.6.dat <==
0.	0.
0.05	0.00010828206269381718
0.1	0.00015470617840351747
0.15000000000000002	0.00026134930196228083
0.2	0.00040299564231386167
0.25	0.0005791779101681871
0.30000000000000004	0.0007579044181020003
0.35000000000000003	0.0010103224857480897
0.4	0.0013500605111582667
0.45	0.001748084599521563
0.5	0.0022073248491074585
0.55	0.0027825840656103447
0.6000000000000001	0.003506054667251797
0.65	0.004394615346986795
0.7000000000000001	0.0055042389190497676
0.75	0.006869220490730948
0.8	0.008566295208224217
0.8500000000000001	0.010695107638798466
0.9	0.013368049378879376
0.9500000000000001	0.016703383027680978
1.	0.020938794979114043
1.05	0.026313332370679926
1.1	0.03325706016670281
1.1500000000000001	0.0420727542827618
1.2000000000000002	0.05336341026183219
1.25	0.06835686076652785
1.3	0.08805008011324099
1.35	0.11390909962517869
1.4000000000000001	0.14786627227447052
1.4500000000000002	0.19329325826398824
1.5	0.25272372465631543
1.55	0.3283524620366307
1.6	0.4242819759568174
1.6500000000000001	0.5359767977982604
1.7000000000000002	0.65938157119383
1.75	0.7757100873987554
1.8	0.8668048427878029
1.85	0.9170525071231005
1.9000000000000001	0.9291359004304903
1.9500000000000002	0.9053439173730374
2.	0.8635379412904743
2.0500000000000003	0.8147419872575852
2.1	0.7648792455532462
2.15	0.7201528135885834
2.2	0.6803763695930544
2.25	0.6455748379854893
2.3000000000000003	0.6164461913726048
2.35	0.5895627519745633
2.4000000000000004	0.5647042443742432
2.45	0.5402996531308689
2.5	0.5158786287755318
2.5500000000000003	0.49040606479449256
2.6	0.46302808812176754
2.6500000000000004	0.43394583548419496
2.7	0.40319875587521337
2.75	0.37240186731834496
2.8000000000000003	0.3410912445278411
2.85	0.30928096102121494
2.9000000000000004	0.2783254370758338
2.95	0.2490138805192292
3.	0.2214096993675912
3.0500000000000003	0.19577860655296336
3.1	0.17277553901001375
3.1500000000000004	0.15200880405222458
3.2	0.1335468994278248
3.25	0.11714069289906945
3.3000000000000003	0.10270813953439811
3.35	0.09022576567324311
3.4000000000000004	0.07907570196989083
3.45	0.06936150764537509
3.5	0.06089438385594652
3.5500000000000003	0.05348677927141841
3.6	0.04707314078731711
3.6500000000000004	0.041461043607211034
3.7	0.036548578009676064
3.75	0.03225581043749389
3.8000000000000003	0.02851083252300473
3.85	0.025238273878584332
3.9000000000000004	0.02237444150016612
3.95	0.01986591943173377
4.	0.01765996145377333
4.05	0.01572264650323612
4.1000000000000005	0.014056069711261282
4.15	0.012550203728762801
4.2	0.011227038927929653
4.25	0.010064941165779221
4.3	0.009030622665169182
4.3500000000000005	0.00811455458118621
4.4	0.007297054434214737
4.45	0.006570054489534906
4.5	0.0059061955195035
4.55	0.005329945426786788
4.6000000000000005	0.0048150848030790476
4.65	0.004354162492245153
4.7	0.003953280759189202
4.75	0.003584134354095128
4.800000000000001	0.0032525772670873986
4.8500000000000005	0.0029552201874755123
4.9	0.0026878496882931325
4.95	0.0024477738451980846
5.	0.0022317447893402454

==> anc/Fig8-rho_g_400_p2_chi1.dat <==
0.	0.
0.05	0.00003051919328131279
0.1	0.00007319634869537761
0.15000000000000002	0.00010477554290087856
0.2	0.0001357560854296799
0.25	0.0001920610083016611
0.30000000000000004	0.0002682669417193271
0.35000000000000003	0.00031385949932209424
0.4	0.0004014869214815803
0.45	0.0005440414461572109
0.5	0.0006863651724395067
0.55	0.0008756071016747564
0.6000000000000001	0.0011164209560296302
0.65	0.0014170819495823194
0.7000000000000001	0.0017963938084427002
0.75	0.0022670052742263924
0.8	0.002856899881208601
0.8500000000000001	0.0036210118749302094
0.9	0.004536352504455861
0.9500000000000001	0.005723350585051146
1.	0.007350765958518034
1.05	0.009313869955539306
1.1	0.01190795393564944
1.1500000000000001	0.01522483773115582
1.2000000000000002	0.019601496188456538
1.25	0.025351456990963535
1.3	0.0330634151338426
1.35	0.04337438792225551
1.4000000000000001	0.057367693423159824
1.4500000000000002	0.07685227266309232
1.5	0.10379002548264393
1.55	0.14217671108129668
1.6	0.19694472402192237
1.6500000000000001	0.27558899494428735
1.7000000000000002	0.3882933971567884
1.75	0.5452234410569555
1.8	0.7485097659349416
1.85	0.978205352055299
1.9000000000000001	1.1738663908832798
1.9500000000000002	1.2763286075381886
2.	1.2717505813444872
2.0500000000000003	1.1951167163082923
2.1	1.0950421678606732
2.15	0.9971741474095498
2.2	0.9100888020403127
2.25	0.8483068451188367
2.3000000000000003	0.7884569992714687
2.35	0.7330668725495213
2.4000000000000004	0.6783970418059101
2.45	0.6211240817322476
2.5	0.5703494015736879
2.5500000000000003	0.5174877933003977
2.6	0.4654547784740581
2.6500000000000004	0.4148534455837946
2.7	0.3662554117631611
2.75	0.3210054889476949
2.8000000000000003	0.27948184555990424
2.85	0.2417093508925649
2.9000000000000004	0.20837491246512946
2.95	0.17895173882679988
3.	0.1533201555578216
3.0500000000000003	0.13128125408023178
3.1	0.11238159076013783
3.1500000000000004	0.09621898549403106
3.2	0.08246698225123651
3.25	0.07076282233292693
3.3000000000000003	0.06086571480819567
3.35	0.05243453621098585
3.4000000000000004	0.04525479293779174
3.45	0.03914828932710781
3.5	0.033942097703555336
3.5500000000000003	0.029499354831436786
3.6	0.025706361685047426
3.6500000000000004	0.022447045416792155
3.7	0.01964873306726054
3.75	0.017235419919960977
3.8000000000000003	0.015162523034900385
3.85	0.01335778766380239
3.9000000000000004	0.011823813816734181
3.95	0.010473263246139996
4.	0.00929628436365413
4.05	0.00826954172811256
4.1000000000000005	0.007373461386385249
4.15	0.006587928247816823
4.2	0.005896650819770625
4.25	0.005289168597681812
4.3	0.004757255962421658
4.3500000000000005	0.004288267817241013
4.4	0.0038731688541294687
4.45	0.0035050892873803702
4.5	0.0031797069864549776
4.55	0.0028897895699833516
4.6000000000000005	0.002631099491942767
4.65	0.0024001510488562547
4.7	0.002193913817324685
4.75	0.002008729402448383
4.800000000000001	0.0018425870453641587
4.8500000000000005	0.0016933740896741762
4.9	0.0015590308294434595
4.95	0.0014378274588167416
5.	0.0013280342039138017

==> anc/Fig8-rho_g_400_p3_chi0.6.dat <==
0.	0.
0.05	1.8115422606304396e-6
0.1	3.936235768136381e-6
0.15000000000000002	7.006460783958535e-6
0.2	0.000013287496670795054
0.25	0.000021036896685871398
0.30000000000000004	0.00004559929684619799
0.35000000000000003	0.00007514397736197839
0.4	0.00009061019972671306
0.45	0.00007114750664429839
0.5	0.00009588737420642135
0.55	0.00011425896272430426
0.6000000000000001	0.0001403799075819353
0.65	0.00020528012309499645
0.7000000000000001	0.00023179310266205943
0.75	0.00031475824631658236
0.8	0.0003699760235216793
0.8500000000000001	0.0004075263266261302
0.9	0.0005132128049274887
0.9500000000000001	0.00059121729361742
1.	0.0007413156539217762
1.05	0.0008841122230584168
1.1	0.0010497284891420242
1.1500000000000001	0.0012502309350895036
1.2000000000000002	0.0015118194042987366
1.25	0.0017896303228233552
1.3	0.002133042965770499
1.35	0.00254625543632578
1.4000000000000001	0.0030251880421566226
1.4500000000000002	0.00362417015660258
1.5	0.004384266388121462
1.55	0.0052539541838259865
1.6	0.006324569618269517
1.6500000000000001	0.007631711679216552
1.7000000000000002	0.009202727248501361
1.75	0.011161331418978683
1.8	0.013546302571879295
1.85	0.01654145152812207
1.9000000000000001	0.02028223129494432
1.9500000000000002	0.025032420485389385
2.	0.030946110574702
2.0500000000000003	0.03847448770374928
2.1	0.04806864995556156
2.15	0.06056265766133631
2.2	0.07647772205172149
2.25	0.09749340455925264
2.3000000000000003	0.12482139120625242
2.35	0.16084364937219722
2.4000000000000004	0.20786904897054767
2.45	0.2688653541522365
2.5	0.3487697936219574
2.5500000000000003	0.4468336610675801
2.6	0.5622757263014213
2.6500000000000004	0.6857183496491069
2.7	0.8003567235507631
2.75	0.8896635795025339
2.8000000000000003	0.9375866931394847
2.85	0.9436775888821979
2.9000000000000004	0.9178234512236524
2.95	0.8737851188727209
3.	0.8221430691255139
3.0500000000000003	0.7707825678222173
3.1	0.724698776152092
3.1500000000000004	0.6829732462896347
3.2	0.6475453456456074
3.25	0.6165776416321863
3.3000000000000003	0.5890727757437413
3.35	0.5606438234815795
3.4000000000000004	0.5352929790167054
3.45	0.5123532156419803
3.5	0.4826827083441612
3.5500000000000003	0.4530868700566234
3.6	0.42192380932792134
3.6500000000000004	0.38917630358024274
3.7	0.3555686778290322
3.75	0.32232076583982133
3.8000000000000003	0.2899437051998665
3.85	0.2589959780016534
3.9000000000000004	0.2297126600241397
3.95	0.20271440900191437
4.	0.17836847648085005
4.05	0.1562984479579154
4.1000000000000005	0.13674039293177923
4.15	0.11947234432273848
4.2	0.10441190687014769
4.25	0.09122033894568612
4.3	0.07963159435763205
4.3500000000000005	0.06965433627485658
4.4	0.06092154639777865
4.45	0.053329989821881064
4.5	0.04671102778928893
4.55	0.04101805805887078
4.6000000000000005	0.03605232153337266
4.65	0.031720247910425596
4.7	0.02794440335172674
4.75	0.024670762051590328
4.800000000000001	0.021805135329860902
4.8500000000000005	0.0193086282651316
4.9	0.01711515114285026
4.95	0.015199843646163029
5.	0.01355251206490588

==> anc/Fig8-rho_g_400_p3_chi1.dat <==
0.	0.
0.05	4.390617918785802e-7
0.1	9.768117190028392e-7
0.15000000000000002	1.7334385948515553e-6
0.2	2.97419929431096e-6
0.25	5.087747312262306e-6
0.30000000000000004	8.877303994739183e-6
0.35000000000000003	0.000014723406043808763
0.4	0.000022264698240908586
0.45	0.000031224003936540585
0.5	0.000041270240368584774
0.55	0.000043208179577394727
0.6000000000000001	0.00005010253808527469
0.65	0.00005760380590726094
0.7000000000000001	0.00007109598961332339
0.75	0.00006883261025073137
0.8	0.00010819328603646972
0.8500000000000001	0.00011215175708486278
0.9	0.00012476902143332674
0.9500000000000001	0.000169243616408468
1.	0.00020191744558678475
1.05	0.00021158221742986123
1.1	0.00025711071984266547
1.1500000000000001	0.0003173787321577485
1.2000000000000002	0.0003811940603702153
1.25	0.00045748971507651785
1.3	0.000566077795131182
1.35	0.0006669030409255058
1.4000000000000001	0.0008070135912976162
1.4500000000000002	0.000990030914736957
1.5	0.0011810610729377732
1.55	0.0014224312286782552
1.6	0.0017225477568508835
1.6500000000000001	0.0021065740921993354
1.7000000000000002	0.0025661856464074912
1.75	0.003102492826259356
1.8	0.003815295458712562
1.85	0.004670559141967944
1.9000000000000001	0.005740895005247581
1.9500000000000002	0.007118275153207487
2.	0.00888939587648946
2.0500000000000003	0.011071261001682643
2.1	0.013895651249039147
2.15	0.017552326986368376
2.2	0.022232056229591648
2.25	0.028497559180063702
2.3000000000000003	0.036776960353330924
2.35	0.047953484585229314
2.4000000000000004	0.06312752913877054
2.45	0.08418540215419323
2.5	0.11374144186784398
2.5500000000000003	0.15590678277132558
2.6	0.21702642072068948
2.6500000000000004	0.30686017283388345
2.7	0.43917525832230603
2.75	0.6289993173238229
2.8000000000000003	0.8848805491564133
2.85	1.178832744916615
2.9000000000000004	1.428386702006568
2.95	1.5370214162663762
3.	1.4887096634596761
3.0500000000000003	1.3549088336571078
3.1	1.2039389633065027
3.1500000000000004	1.0687587208189857
3.2	0.9524812500316996
3.25	0.8512888267843766
3.3000000000000003	0.761163175024304
3.35	0.6773416339344466
3.4000000000000004	0.5992477936600032
3.45	0.5269932386292943
3.5	0.46000051470262054
3.5500000000000003	0.398658041978897
3.6	0.34316594839140846
3.6500000000000004	0.29391047025364997
3.7	0.25071684553304435
3.75	0.21330592902421774
3.8000000000000003	0.18111341314597088
3.85	0.15385508690860844
3.9000000000000004	0.13059629919670776
3.95	0.1109545850764666
4.	0.09440464116270358
4.05	0.08052178900084248
4.1000000000000005	0.06879100200012803
4.15	0.058926756812211045
4.2	0.05057696712998963
4.25	0.04357835793078092
4.3	0.037631149098910285
4.3500000000000005	0.03257710954659478
4.4	0.0282769633243334
4.45	0.0246300614960989
4.5	0.021508585768021338
4.55	0.018829848520703206
4.6000000000000005	0.01654291025662022
4.65	0.014558683849555738
4.7	0.012837340602233582
4.75	0.011380033503988475
4.800000000000001	0.010096176688349447
4.8500000000000005	0.008980036083184512
4.9	0.00801487525239519
4.95	0.007165692496514067
5.	0.006419332952508049

==> anc/Fig8-rho_q_194_p0_chi0.6.dat <==
0.	0.09800536282975292
0.05	0.17265690419134516
0.1	0.32497949554259176
0.15000000000000002	0.6392599909344154
0.2	1.1897727832040634
0.25	1.7080998955549525
0.30000000000000004	1.757118404564373
0.35000000000000003	1.5380919544176794
0.4	1.3319324587340877
0.45	1.189480271558334
0.5	1.0996281988113668
0.55	1.0393385649389315
0.6000000000000001	0.9898812909964746
0.65	0.9379840593038631
0.7000000000000001	0.8788849655492952
0.75	0.8031963393291046
0.8	0.7158565678204258
0.8500000000000001	0.6209406244011955
0.9	0.5233734252266289
0.9500000000000001	0.43281005310675924
1.	0.35066925061607973
1.05	0.2821622450682636
1.1	0.22577091877058275
1.1500000000000001	0.18052155402304018
1.2000000000000002	0.14462634535648078
1.25	0.11616717234080241
1.3	0.09359257791363414
1.35	0.0758085310481515
1.4000000000000001	0.06172391783598444
1.4500000000000002	0.050440358635221436
1.5	0.04142226310143693
1.55	0.034115356471406004
1.6	0.02821473388271013
1.6500000000000001	0.02344264221219957
1.7000000000000002	0.019508621017944313
1.75	0.016298088891604192
1.8	0.013656510540373742
1.85	0.011472050877884521
1.9000000000000001	0.009656002596300495
1.9500000000000002	0.008149379890506505
2.	0.006872298606799434
2.0500000000000003	0.005836394249257729
2.1	0.004967806328653723
2.15	0.004204486394978848
2.2	0.0035788091578545125
2.25	0.003046738456495931
2.3000000000000003	0.0025930407010702782
2.35	0.002225192169637404
2.4000000000000004	0.0018971707590939178
2.45	0.00162781578788423
2.5	0.0013949756415851063
2.5500000000000003	0.001193067056410561
2.6	0.001012681679784101
2.6500000000000004	0.0008659524398404421
2.7	0.0007380985435846085
2.75	0.000631514877251364
2.8000000000000003	0.0005397151979372227
2.85	0.0004631185837630694
2.9000000000000004	0.0003450848121687112
2.95	0.0003078752070933101
3.	0.0002646509091165562
3.0500000000000003	0.00022778370795953652
3.1	0.00019622864552320217
3.1500000000000004	0.0001691993966152861
3.2	0.00014607033748730952
3.25	0.00012622666776756624
3.3000000000000003	0.00010920766368190869
3.35	0.00009462375559764205
3.4000000000000004	0.00008208717261801355
3.45	0.00007132181176025613
3.5	0.00006207851738409538
3.5500000000000003	0.000054115163273614964
3.6	0.00004727573361728029
3.6500000000000004	0.00004137593770947366
3.7	0.00003630300918707281
3.75	0.00003192607779506985
3.8000000000000003	0.000028147416932232357
3.85	0.00002488117237413221
3.9000000000000004	0.000022057909469631274
3.95	0.000019616869752417738
4.	0.000017499676607874698
4.05	0.000015661136324251456
4.1000000000000005	0.00001406348985538651
4.15	0.000012672080292367847
4.2	0.00001145520345422211
4.25	0.00001039084342577036
4.3	9.459551212927853e-6

==> anc/Fig8-rho_q_194_p0_chi1.dat <==
0.	0.15798705437993052
0.05	0.30292915305536394
0.1	0.6117753613936308
0.15000000000000002	1.1487457872907052
0.2	1.6606224793554278
0.25	1.7450562937344718
0.30000000000000004	1.5401601655020376
0.35000000000000003	1.3236370648879936
0.4	1.1648900094949994
0.45	1.053959652563707
0.5	0.9758396282289872
0.55	0.9186090068084668
0.6000000000000001	0.8716781599781034
0.65	0.827954582381066
0.7000000000000001	0.7810215481657651
0.75	0.7240241274677652
0.8	0.6576114936385704
0.8500000000000001	0.5818511922636299
0.9	0.5015829113971946
0.9500000000000001	0.4217718167849235
1.	0.34762013028844396
1.05	0.28212051296089663
1.1	0.22659130696026897
1.1500000000000001	0.18093314476216255
1.2000000000000002	0.14406426531368138
1.25	0.11492943406165353
1.3	0.09173839586805761
1.35	0.07328934157963722
1.4000000000000001	0.058869595996234425
1.4500000000000002	0.04745019089550657
1.5	0.038420709238026235
1.55	0.031229895299326786
1.6	0.025463240504729676
1.6500000000000001	0.020860627011166633
1.7000000000000002	0.017132177754561936
1.75	0.014102894847394331
1.8	0.011623826653195635
1.85	0.009622316023435972
1.9000000000000001	0.008023451546783793
1.9500000000000002	0.0066684047577613235
2.	0.0055647315403100925
2.0500000000000003	0.004649372123426545
2.1	0.003913994116588277
2.15	0.0032874854768744207
2.2	0.002757410236228225
2.25	0.002327426132167218
2.3000000000000003	0.001960705731621932
2.35	0.0016445591596361759
2.4000000000000004	0.0013917943200629933
2.45	0.0011790225887000252
2.5	0.000999783669950006
2.5500000000000003	0.0008410340408266363
2.6	0.0007149385980616037
2.6500000000000004	0.0006082962232099892
2.7	0.0005182621992581409
2.75	0.0004418506822536055
2.8000000000000003	0.0003775705868896264
2.85	0.00025717808642223324
2.9000000000000004	0.00022061396064419119
2.95	0.00018955006280049378
3.	0.00016305347075133245
3.0500000000000003	0.00014054088703623318
3.1	0.00012128260243069003
3.1500000000000004	0.00011125990657916201
3.2	0.00009630784017206217
3.25	0.00008356700459682675
3.3000000000000003	0.0000726614635605544
3.35	0.00006331995399039265
3.4000000000000004	0.000055294722291859504
3.45	0.00004841848309040451
3.5	0.00004254684545078745
3.5500000000000003	0.00003751890201180313
3.6	0.00003312602800116526
3.6500000000000004	0.000029358540682189947
3.7	0.000026126219698949063
3.75	0.0000233243512994079
3.8000000000000003	0.000020887709224027795
3.85	0.000018793078171929034
3.9000000000000004	0.000016932277514912753
3.95	0.000015337995485449935
4.	0.000013953934403882609
4.05	0.000012731894463597908
4.1000000000000005	0.000011646051298848343
4.15	0.00001068931923558433
4.2	9.853868100225946e-6
4.25	9.088858027377059e-6
4.3	8.429293240973362e-6

==> anc/Fig8-rho_q_194_p1_chi0.6.dat <==
0.	0.0027734107710663865
0.05	0.0035458807119696364
0.1	0.004481821617965703
0.15000000000000002	0.005939751583662839
0.2	0.007793325757107752
0.25	0.010358494570833496
0.30000000000000004	0.014191690975388926
0.35000000000000003	0.019670903848882242
0.4	0.027236505698575327
0.45	0.03933492636254508
0.5	0.05764476904789435
0.55	0.08428424359985238
0.6000000000000001	0.12683572895817694
0.65	0.19462738612211153
0.7000000000000001	0.3034695492116157
0.75	0.4779283772268334
0.8	0.7434729761157636
0.8500000000000001	1.0987619602596246
0.9	1.464492049017759
0.9500000000000001	1.6853600876047905
1.	1.6982914285423678
1.05	1.5802881638469657
1.1	1.4226940340114829
1.1500000000000001	1.2749604174610698
1.2000000000000002	1.1420793656969943
1.25	1.0225701153182407
1.3	0.9077241832027558
1.35	0.7938056646321026
1.4000000000000001	0.681776574291676
1.4500000000000002	0.5758090924393611
1.5	0.47787716444885936
1.55	0.3909458751954301
1.6	0.31652254201285873
1.6500000000000001	0.2545417659268061
1.7000000000000002	0.20416689508286498
1.75	0.1632968757639055
1.8	0.13082351484990873
1.85	0.1050181240155493
1.9000000000000001	0.08452199603097969
1.9500000000000002	0.06826052530189206
2.	0.055390944357733875
2.0500000000000003	0.0450618316409783
2.1	0.03682819119880833
2.15	0.03020965101019224
2.2	0.02487245482871155
2.25	0.020562863950428494
2.3000000000000003	0.01708394097165715
2.35	0.014203514502770265
2.4000000000000004	0.011841641782079824
2.45	0.009895838907323425
2.5	0.008304410928235324
2.5500000000000003	0.00697654949003333
2.6	0.005878097357860591
2.6500000000000004	0.0049536031311642565
2.7	0.0041851171883268605
2.75	0.003547175506099011
2.8000000000000003	0.003012306749646884
2.85	0.0025660182920741945
2.9000000000000004	0.0021879207874471686
2.95	0.0018568845058026195
3.	0.0015907991982139198
3.0500000000000003	0.001363262989876904
3.1	0.0011671100804810678
3.1500000000000004	0.000999813849386581
3.2	0.0008562655347235993
3.25	0.0007266331611426412
3.3000000000000003	0.0006222714498131994
3.35	0.0005347855238351064
3.4000000000000004	0.0004034252106418832
3.45	0.0003571752978048302
3.5	0.0003076164690532754
3.5500000000000003	0.0002652057375251994
3.6	0.00022869113485902978
3.6500000000000004	0.00019741117969170944
3.7	0.00017069487634455895
3.75	0.00014780371497730006
3.8000000000000003	0.00012817745487812273
3.85	0.00011132923691826026
3.9000000000000004	0.00009685799480597814
3.95	0.00008440275919040903
4.	0.00007369423176171891
4.05	0.00006445564607044282
4.1000000000000005	0.00005649536338677676
4.15	0.00004962285235173807
4.2	0.00004368740229765101
4.25	0.00003855660294007106
4.3	0.0000341132613957064

==> anc/Fig8-rho_q_194_p1_chi1.dat <==
0.	0.0003071869328691536
0.05	0.00040853311162556885
0.1	0.0006417133880696324
0.15000000000000002	0.0013018086775355854
0.2	0.0016834966142828993
0.25	0.002384033455281213
0.30000000000000004	0.0033180572999246213
0.35000000000000003	0.0053110745040029755
0.4	0.007782104385332158
0.45	0.01148733294112268
0.5	0.017288883881302855
0.55	0.026756346028397226
0.6000000000000001	0.04159855820360211
0.65	0.06658292975542632
0.7000000000000001	0.10937789086701706
0.75	0.1866171405154491
0.8	0.3315438503403974
0.8500000000000001	0.6151348443589821
0.9	1.1565509011934092
0.9500000000000001	1.9966309316306632
1.	2.6425963145313482
1.05	2.540365192993832
1.1	2.085689609476155
1.1500000000000001	1.6641257840761963
1.2000000000000002	1.3373682959093105
1.25	1.0802509321088931
1.3	0.8687082836636385
1.35	0.6932238607416743
1.4000000000000001	0.5471095021329492
1.4500000000000002	0.4278251640689334
1.5	0.33281576822998205
1.55	0.2579680964792858
1.6	0.19969574315218303
1.6500000000000001	0.15477774130973376
1.7000000000000002	0.12029044710048037
1.75	0.09377958002254604
1.8	0.07337537312857027
1.85	0.05768220636625735
1.9000000000000001	0.045548171457808234
1.9500000000000002	0.036146210827174216
2.	0.028823925897874816
2.0500000000000003	0.02310250398874656
2.1	0.018597579289417028
2.15	0.015040046822522773
2.2	0.012215225383428105
2.25	0.009936176098074996
2.3000000000000003	0.008119732727060427
2.35	0.006682478811427833
2.4000000000000004	0.005523979727979298
2.45	0.004571187526009315
2.5	0.003798360291561559
2.5500000000000003	0.003160751182770487
2.6	0.0026403431728619
2.6500000000000004	0.002210693274450851
2.7	0.0018512186009227102
2.75	0.001544655282842044
2.8000000000000003	0.0013036394470050418
2.85	0.001102182852849454
2.9000000000000004	0.0009345190711746688
2.95	0.0007878979967520636
3.	0.0006752808335383775
3.0500000000000003	0.0005712678977683004
3.1	0.000488514953667348
3.1500000000000004	0.00033312107457443953
3.2	0.00028631556910534855
3.25	0.0002472338717620127
3.3000000000000003	0.00021395796922862593
3.35	0.00018567963859859093
3.4000000000000004	0.00016135188007232736
3.45	0.0001419433744298042
3.5	0.00012904970001431816
3.5500000000000003	0.00011297643547928827
3.6	0.00009912423459635253
3.6500000000000004	0.00008714715508117088
3.7	0.00007688016056751125
3.75	0.00006799020740725217
3.8000000000000003	0.00006029156632346014
3.85	0.000053633938283090173
3.9000000000000004	0.000047867821538190796
3.95	0.000042807819730398414
4.	0.00003844044820127911
4.05	0.00003463435237924881
4.1000000000000005	0.00003128098768084074
4.15	0.00002835311885195571
4.2	0.000025781579617007388
4.25	0.000023495375861077885
4.3	0.00002148371434876086

==> anc/Fig8-rho_q_194_p2_chi0.6.dat <==
0.	0.000046168506228120515
0.05	0.00004857331023939431
0.1	0.000052841732330167195
0.15000000000000002	0.00005835423629519036
0.2	0.00006490477744142152
0.25	0.00007357146311200022
0.30000000000000004	0.00008416880585888856
0.35000000000000003	0.00009654691512028465
0.4	0.00008415094222654243
0.45	0.00010459573056630894
0.5	0.00013156215826502245
0.55	0.00015276213368408447
0.6000000000000001	0.00022201916911995987
0.65	0.00034253251057939055
0.7000000000000001	0.0005730615150680696
0.75	0.0006955532595514378
0.8	0.0008812654190654035
0.8500000000000001	0.0011675830729917232
0.9	0.0016157598430372264
0.9500000000000001	0.0021061260318399905
1.	0.002884455946075273
1.05	0.0038110845375306274
1.1	0.005162359515997529
1.1500000000000001	0.0069925702252717934
1.2000000000000002	0.009649746863345611
1.25	0.013307161376303988
1.3	0.018555993247283395
1.35	0.026117710886923235
1.4000000000000001	0.03709002055152946
1.4500000000000002	0.05367182190958285
1.5	0.07853602360774854
1.55	0.11676831988772753
1.6	0.17718087909084676
1.6500000000000001	0.27368173514102123
1.7000000000000002	0.430753877800764
1.75	0.6788715776727438
1.8	1.0424253893011803
1.85	1.473263761442884
1.9000000000000001	1.8059368604442538
1.9500000000000002	1.8847898378985348
2.	1.7557513583645066
2.0500000000000003	1.5512999880732203
2.1	1.3514584900443867
2.15	1.1745723470691123
2.2	1.0229331619626745
2.25	0.8849204866434676
2.3000000000000003	0.7575098537029304
2.35	0.6398835676732865
2.4000000000000004	0.5309314201354939
2.45	0.43395437713843765
2.5	0.35036011520463856
2.5500000000000003	0.2802735083784026
2.6	0.22258929760122817
2.6500000000000004	0.1764897680005309
2.7	0.13978332608112648
2.75	0.110763650288303
2.8000000000000003	0.08811126747024232
2.85	0.07024514800782433
2.9000000000000004	0.056217006260706276
2.95	0.04517855855643823
3.	0.036483066101510996
3.0500000000000003	0.029619236091365693
3.1	0.024077763508768148
3.1500000000000004	0.01968076284392908
3.2	0.016164166773027133
3.25	0.013302826029840665
3.3000000000000003	0.011006560318373389
3.35	0.009121037967016993
3.4000000000000004	0.007579409812465452
3.45	0.0063235495117228415
3.5	0.0052832510306490025
3.5500000000000003	0.004430189046869651
3.6	0.003718877328119044
3.6500000000000004	0.0031351119857480955
3.7	0.002649725989893734
3.75	0.0022387106960047288
3.8000000000000003	0.001897247766060465
3.85	0.0016044866529602534
3.9000000000000004	0.001369067674652292
3.95	0.0011570003869073027
4.	0.0009882305901168058
4.05	0.0008443951052096704
4.1000000000000005	0.000720307884286392
4.15	0.0006115574181828221
4.2	0.0005299558038239472
4.25	0.00040073725941150944
4.3	0.0003548196077251608

==> anc/Fig8-rho_q_194_p2_chi1.dat <==
0.	7.264381596689438e-6
0.05	7.634278291300789e-6
0.1	8.138507361246466e-6
0.15000000000000002	8.814279538415802e-6
0.2	9.670802464183928e-6
0.25	0.000010758765356202357
0.30000000000000004	0.000012094055072674234
0.35000000000000003	0.000013774664996035079
0.4	0.0000158642943659043
0.45	0.00001851868417568019
0.5	0.000021840179651056104
0.55	0.00002583753101329565
0.6000000000000001	0.00003062977865711565
0.65	0.00003638757732848473
0.7000000000000001	0.00004361593287525972
0.75	0.00005745119315965541
0.8	0.00008888857512139951
0.8500000000000001	0.00013495222136394636
0.9	0.00018922394123808178
0.9500000000000001	0.0002585425169384405
1.	0.00035678081897426493
1.05	0.00029639427521153077
1.1	0.0005747271307260922
1.1500000000000001	0.0007198062948633339
1.2000000000000002	0.0010189210364262677
1.25	0.0015589933432307527
1.3	0.002332206864089731
1.35	0.0032507683693845826
1.4000000000000001	0.005382655666120759
1.4500000000000002	0.008054559155553746
1.5	0.012278318866981374
1.55	0.01875514858818212
1.6	0.029066813221785594
1.6500000000000001	0.04736248040607091
1.7000000000000002	0.07748410359460309
1.75	0.13423063463469873
1.8	0.24575692994844778
1.85	0.48455759689097105
1.9000000000000001	1.0486689409616199
1.9500000000000002	2.421075582953103
2.	4.31481499678641
2.0500000000000003	3.7743907656105695
2.1	2.35039350749426
2.15	1.4829623856498326
2.2	0.9751506201506295
2.25	0.6733271180391476
2.3000000000000003	0.47846349780027725
2.35	0.3459677718149028
2.4000000000000004	0.2537975441397106
2.45	0.18750970010247997
2.5	0.14036408292860658
2.5500000000000003	0.10587924513051591
2.6	0.08047673695661094
2.6500000000000004	0.061498673389736615
2.7	0.0473346664842049
2.75	0.036676539471794896
2.8000000000000003	0.02859117612722004
2.85	0.022397697128577487
2.9000000000000004	0.017678916271316625
2.95	0.01403332190910525
3.	0.011195340410230036
3.0500000000000003	0.008985735163180384
3.1	0.007253371883081471
3.1500000000000004	0.005888756497955728
3.2	0.0048093831698002975
3.25	0.003942626495209888
3.3000000000000003	0.003250584300147567
3.35	0.002681410999305963
3.4000000000000004	0.0022252282851270046
3.45	0.0018427870739916898
3.5	0.0015410650897960938
3.5500000000000003	0.001296135588852434
3.6	0.0010857269012862479
3.6500000000000004	0.0009278629244045221
3.7	0.0007860550910640674
3.75	0.0006670935656631946
3.8000000000000003	0.0004489997152820897
3.85	0.00038507405959842353
3.9000000000000004	0.000331326455318441
3.95	0.00028562882718439163
4.	0.00024723147906291753
4.05	0.00021588309837860276
4.1000000000000005	0.0001878726374115785
4.15	0.0001726028368415381
4.2	0.00015121528962615496
4.25	0.00013281069911703057
4.3	0.00011710514392209375

==> anc/Fig8-rho_q_194_p3_chi0.6.dat <==
0.	2.7649779931269267e-8
0.05	2.8765798993322773e-8
0.1	3.4959905418867695e-8
0.15000000000000002	9.809446166311551e-8
0.2	4.686760848745776e-7
0.25	1.0987291736131022e-6
0.30000000000000004	1.8051213858022538e-6
0.35000000000000003	2.4841393545852895e-6
0.4	3.0842733135027216e-6
0.45	3.7676875630494924e-6
0.5	4.559830172278751e-6
0.55	5.402364344300336e-6
0.6000000000000001	6.302916379658636e-6
0.65	7.3550594942320395e-6
0.7000000000000001	8.62936937269324e-6
0.75	0.000010166461935508717
0.8	0.000012009456435901414
0.8500000000000001	0.000014252717830186178
0.9	0.0000169458727756319
0.9500000000000001	0.000020150967898083566
1.	0.000024254840665935693
1.05	0.000029430191665040797
1.1	0.00003502948301696153
1.1500000000000001	0.00004152817653054919
1.2000000000000002	0.000049841751627945186
1.25	0.000059931421043426875
1.3	0.00007256448981228908
1.35	0.00007498804200742939
1.4000000000000001	0.00008443859854632498
1.4500000000000002	0.00009639801400066853
1.5	0.00011088299114410607
1.55	0.00014561365660981058
1.6	0.0003020169518794844
1.6500000000000001	0.0003587227912450153
1.7000000000000002	0.0004020864599762413
1.75	0.000583103012200081
1.8	0.00073581216218625
1.85	0.0011387227967311329
1.9000000000000001	0.001471109854371378
1.9500000000000002	0.0019303848148230593
2.	0.00272531838262452
2.0500000000000003	0.0036529690333557017
2.1	0.00490293586045573
2.15	0.006646745562975749
2.2	0.009196825866773192
2.25	0.012786260917587564
2.3000000000000003	0.017881523329294307
2.35	0.025302701815432812
2.4000000000000004	0.03621659380110745
2.45	0.05257141919420547
2.5	0.07737187149854328
2.5500000000000003	0.11648132453500291
2.6	0.1793973536252005
2.6500000000000004	0.2811808617587066
2.7	0.4518783212246261
2.75	0.7317461225860058
2.8000000000000003	1.1561417152888824
2.85	1.6628359677981415
2.9000000000000004	2.0188997012083676
2.95	2.0325897681116185
3.	1.8181411688822409
3.0500000000000003	1.5542995082404294
3.1	1.3185996072826454
3.1500000000000004	1.1242702565179323
3.2	0.9603584757005795
3.25	0.8171608070431061
3.3000000000000003	0.6882290685861653
3.35	0.57055356056977
3.4000000000000004	0.46554985414290656
3.45	0.37448574387589717
3.5	0.2973198738453373
3.5500000000000003	0.23457118875234703
3.6	0.18422290573228778
3.6500000000000004	0.14406601649049455
3.7	0.11283191512725703
3.75	0.08864924576307025
3.8000000000000003	0.06971712197222411
3.85	0.055135817423431696
3.9000000000000004	0.043771171814226795
3.95	0.03492487892161022
4.	0.02800882202391044
4.05	0.02254941258108161
4.1000000000000005	0.018239484386167487
4.15	0.014808776705036398
4.2	0.012068638805695697
4.25	0.00986783077884141
4.3	0.00812902851026443

==> anc/Fig8-rho_q_194_p3_chi1.dat <==
0.	3.2154124627144163e-9
0.05	3.352018750753682e-9
0.1	5.18712821778063e-9
0.15000000000000002	2.3636564397483854e-8
0.2	7.573644054317742e-8
0.25	1.52421850376963e-7
0.30000000000000004	2.440326701765412e-7
0.35000000000000003	3.3684443152820903e-7
0.4	4.308982243741213e-7
0.45	5.35738707545851e-7
0.5	6.566885103329504e-7
0.55	7.961965039992917e-7
0.6000000000000001	9.553141827816206e-7
0.65	1.1405858486594607e-6
0.7000000000000001	1.3548069060233645e-6
0.75	1.6030525414910608e-6
0.8	1.888190387419933e-6
0.8500000000000001	2.2242880091657627e-6
0.9	2.613185326364495e-6
0.9500000000000001	3.0627620255425144e-6
1.	3.593542921412412e-6
1.05	4.206130944376611e-6
1.1	4.917529790736738e-6
1.1500000000000001	5.7540671900788235e-6
1.2000000000000002	6.735247808639354e-6
1.25	7.922157021541816e-6
1.3	9.361017937478848e-6
1.35	0.000011036930575194909
1.4000000000000001	0.000013008497722457932
1.4500000000000002	0.000015334243614389867
1.5	0.00001812762361608198
1.55	0.000021451162252331937
1.6	0.000025466266594868905
1.6500000000000001	0.000030279918400658372
1.7000000000000002	0.00003653145430162908
1.75	0.00005033279859734458
1.8	0.00007144100012455611
1.85	0.00009949489234661636
1.9000000000000001	0.0001432048723917679
1.9500000000000002	0.00020245909158471555
2.	0.0002831134072314924
2.0500000000000003	0.00038678884351481046
2.1	0.00044689325854328516
2.15	0.000660085397714614
2.2	0.0009655491924606015
2.25	0.0013125210237738857
2.3000000000000003	0.0017868399423320185
2.35	0.0023388282907444826
2.4000000000000004	0.003434168922165379
2.45	0.005412152191875789
2.5	0.008720969168203127
2.5500000000000003	0.013357968442481322
2.6	0.020733873264492157
2.6500000000000004	0.03353921927757969
2.7	0.05559333030082662
2.75	0.09737291203802155
2.8000000000000003	0.18083365805894377
2.85	0.3708691523759279
2.9000000000000004	0.8798625160048321
2.95	2.5214584273273237
3.	6.2075500560130425
3.0500000000000003	4.278987670922684
3.1	1.9988928571121922
3.1500000000000004	1.085135265267236
3.2	0.6672039022964797
3.25	0.44107995262257477
3.3000000000000003	0.30457307736947575
3.35	0.21586894998200587
3.4000000000000004	0.15668476598504302
3.45	0.11490741005615653
3.5	0.0851941592279686
3.5500000000000003	0.06378001252127079
3.6	0.04809282717640247
3.6500000000000004	0.036595866650986617
3.7	0.028054544876810795
3.75	0.021614435054850358
3.8000000000000003	0.016806424351940897
3.85	0.013145953819955595
3.9000000000000004	0.010374583373753559
3.95	0.008243122041282022
4.	0.00658482530140589
4.05	0.0052941412474474744
4.1000000000000005	0.004281189771076343
4.15	0.003490625575295642
4.2	0.0028540746951058638
4.25	0.002343521873504615
4.3	0.001936318250318447

==> anc/Fig8-rho_q_258_p0_chi0.6.dat <==
0.	0.13093224439080042
0.05	0.2400176739453251
0.1	0.4915487824672705
0.15000000000000002	1.1261481292609525
0.2	2.3997169251456416
0.25	2.855093875155813
0.30000000000000004	2.0417965791840165
0.35000000000000003	1.413206144952918
0.4	1.0659734147681954
0.45	0.8696366660291177
0.5	0.7489207310478979
0.55	0.6670556606120709
0.6000000000000001	0.6032830726957562
0.65	0.5550381112365615
0.7000000000000001	0.5145990455669446
0.75	0.47576406075289757
0.8	0.4373407959354248
0.8500000000000001	0.39896568838374374
0.9	0.36040347640036197
0.9500000000000001	0.3218795914638788
1.	0.2843315073223772
1.05	0.2486555569683057
1.1	0.21566235363613703
1.1500000000000001	0.18576158543733112
1.2000000000000002	0.15905645624986436
1.25	0.13576339047052366
1.3	0.11553621123039123
1.35	0.09809202140918678
1.4000000000000001	0.08339366869876333
1.4500000000000002	0.07084200601507326
1.5	0.06026432261090682
1.55	0.05133904354086882
1.6	0.04377980354191525
1.6500000000000001	0.03734588395331701
1.7000000000000002	0.03200349767562048
1.75	0.027448838155357713
1.8	0.023589752774829387
1.85	0.020306293575768023
1.9000000000000001	0.0174885631033123
1.9500000000000002	0.015107873683522444
2.	0.013062667285928977
2.0500000000000003	0.01134269493667825
2.1	0.009855764496337205
2.15	0.00857515851321146
2.2	0.007450050519211332
2.25	0.006492518309212361
2.3000000000000003	0.005666266874363199
2.35	0.004954406505740986
2.4000000000000004	0.00434051872848843
2.45	0.003807582044420737
2.5	0.003343100092719109
2.5500000000000003	0.0029390125400027807
2.6	0.0025770670253710535
2.6500000000000004	0.002279266937591475
2.7	0.001987678747308408
2.75	0.001754984919693878
2.8000000000000003	0.0015491206260816563
2.85	0.0013743365030105558
2.9000000000000004	0.001211454971466097
2.95	0.0010704975222838866
3.	0.0009467152920061478
3.0500000000000003	0.0008379949487291007
3.1	0.0007424114087201402
3.1500000000000004	0.0006583282495017444
3.2	0.0005841685778632636
3.25	0.0005189636708157454
3.3000000000000003	0.0004149329746778206
3.35	0.00036903005901420304
3.4000000000000004	0.0003287202698861312
3.45	0.0002930871492874669
3.5	0.00026163348865409743
3.5500000000000003	0.00023383785101900551
3.6	0.00020927828821341805
3.6500000000000004	0.00018876683772987369
3.7	0.00016937795988034967
3.75	0.00015221101606625577
3.8000000000000003	0.0001369899917455926
3.85	0.00012349044722547028
3.9000000000000004	0.00011151664277504125
3.95	0.00009524644074280278
4.	0.00008624606694137929
4.05	0.00007822955268381112
4.1000000000000005	0.00007110925144795259
4.15	0.0000647442579271667
4.2	0.00005906745967968929
4.25	0.000054000243996517196
4.3	0.000049469337563738535

==> anc/Fig8-rho_q_258_p0_chi1.dat <==
0.	0.2558670987183346
0.05	0.5235139637566208
0.1	1.1290039396969507
0.15000000000000002	2.0480011705433148
0.2	2.3277493917407672
0.25	1.9149412311418643
0.30000000000000004	1.484509693734134
0.35000000000000003	1.19428820198464
0.4	1.0029347573046217
0.45	0.870842927411303
0.5	0.7748925584215034
0.55	0.699967670728427
0.6000000000000001	0.6374217715364501
0.65	0.5819588817261198
0.7000000000000001	0.5306528503834659
0.75	0.4806433805508336
0.8	0.43198034869745117
0.8500000000000001	0.38467763427727
0.9	0.3389341015109825
0.9500000000000001	0.29560871593974697
1.	0.25534275485408836
1.05	0.21873153622832814
1.1	0.1861397335273654
1.1500000000000001	0.1576053358691932
1.2000000000000002	0.13293749691800355
1.25	0.11186527847098228
1.3	0.09404496543849254
1.35	0.07903924564860292
1.4000000000000001	0.06642097764268506
1.4500000000000002	0.05590157314656277
1.5	0.04712856114206165
1.55	0.039782832081168264
1.6	0.03363879925687011
1.6500000000000001	0.028495557733833114
1.7000000000000002	0.0241950500103754
1.75	0.020578457169721103
1.8	0.01753274311413934
1.85	0.014946890593275851
1.9000000000000001	0.012776205451531474
1.9500000000000002	0.010949362506955253
2.	0.009398194316137951
2.0500000000000003	0.00807679524679591
2.1	0.006950488942539694
2.15	0.005978908495407308
2.2	0.0051608105787977
2.25	0.0044557321824076086
2.3000000000000003	0.0038514168861154123
2.35	0.0033328817193066227
2.4000000000000004	0.0028849011161310384
2.45	0.002497916621438093
2.5	0.002168701879651354
2.5500000000000003	0.0018850306548631396
2.6	0.0016404106765705473
2.6500000000000004	0.0014270777624286568
2.7	0.0012450211166983316
2.75	0.0010868349129709851
2.8000000000000003	0.0009504125816378521
2.85	0.0008318694612774976
2.9000000000000004	0.0007292663001677804
2.95	0.0006382119095798687
3.	0.0005611830546605332
3.0500000000000003	0.0004942669768677207
3.1	0.00043573267857387464
3.1500000000000004	0.00038515074656507713
3.2	0.00034109386763136085
3.25	0.000303499830518225
3.3000000000000003	0.0002698946884112439
3.35	0.000240517945035918
3.4000000000000004	0.00021486725703533818
3.45	0.00018754728719620197
3.5	0.0001681595963484922
3.5500000000000003	0.0001511768923262687
3.6	0.00013623399240636367
3.6500000000000004	0.00012306625180165404
3.7	0.00009636616800544326
3.75	0.0000875306294075994
3.8000000000000003	0.0000797049408106026
3.85	0.00007278528733212085
3.9000000000000004	0.00006660750690640121
3.95	0.00006108153865923532
4.	0.00005865355785597515
4.05	0.00005406722177830613
4.1000000000000005	0.00004994715590179258
4.15	0.000046291225006263995
4.2	0.000042953801114636495
4.25	0.00003993519120700803
4.3	0.00003720612684310826

==> anc/Fig8-rho_q_258_p1_chi0.6.dat <==
0.	0.005481194221147898
0.05	0.006903219812403252
0.1	0.008787584677695408
0.15000000000000002	0.011380689147974965
0.2	0.0148088183560933
0.25	0.019560936880281148
0.30000000000000004	0.026218506359770594
0.35000000000000003	0.03570730004801305
0.4	0.049363467466391836
0.45	0.0693779688743008
0.5	0.09941232248290209
0.55	0.14617161490773287
0.6000000000000001	0.22026969300166185
0.65	0.3408079062529645
0.7000000000000001	0.5355416355224311
0.75	0.8404781762154284
0.8	1.2607106781585917
0.8500000000000001	1.6672815265664527
0.9	1.8287809572725668
0.9500000000000001	1.7002435026821787
1.	1.4546246715801618
1.05	1.2189075484720213
1.1	1.0322796255724778
1.1500000000000001	0.8895909952784818
1.2000000000000002	0.7817160856339025
1.25	0.6966748678961513
1.3	0.6264359806348979
1.35	0.5644084541487497
1.4000000000000001	0.5074227571315534
1.4500000000000002	0.45323625674889667
1.5	0.40133494586237384
1.55	0.35272354531678646
1.6	0.3066903328001171
1.6500000000000001	0.2649262547325985
1.7000000000000002	0.22722889761511975
1.75	0.1937539329622925
1.8	0.16475215209557467
1.85	0.1397813671297442
1.9000000000000001	0.11847462256169776
1.9500000000000002	0.10029408893006454
2.	0.08520629232296219
2.0500000000000003	0.07210009349072596
2.1	0.061348582155009664
2.15	0.05215389461602028
2.2	0.04444122108154851
2.25	0.03785352521666054
2.3000000000000003	0.03247258094005906
2.35	0.027843921977670636
2.4000000000000004	0.023842896322021603
2.45	0.020534590413955126
2.5	0.017685733186772457
2.5500000000000003	0.0152554173030942
2.6	0.01319390655394894
2.6500000000000004	0.011392814950833092
2.7	0.009897696900428694
2.75	0.00862323064352766
2.8000000000000003	0.007498130018744603
2.85	0.006532784302239877
2.9000000000000004	0.0057081285454035355
2.95	0.004985654361614154
3.	0.004361373904505238
3.0500000000000003	0.0038065138148724036
3.1	0.0033329618667484826
3.1500000000000004	0.0029103932209515178
3.2	0.002554962769076524
3.25	0.0022464446936828492
3.3000000000000003	0.001978366034023942
3.35	0.0017507754844137313
3.4000000000000004	0.0015456559455322948
3.45	0.0013657083293719427
3.5	0.0012080411223405734
3.5500000000000003	0.0010693027347522825
3.6	0.0009468135955087128
3.6500000000000004	0.0008391791277267067
3.7	0.0007443951685057803
3.75	0.000661027406835024
3.8000000000000003	0.0005876877330429303
3.85	0.0005231592524558967
3.9000000000000004	0.00042310819502653025
3.95	0.0003772396382510036
4.	0.00033682910234847184
4.05	0.0003011195462361522
4.1000000000000005	0.0002695666718791213
4.15	0.00024162480662828125
4.2	0.00021691688323513693
4.25	0.00019647358090239047
4.3	0.00017686825922116992

==> anc/Fig8-rho_q_258_p1_chi1.dat <==
0.	0.001619982260117712
0.05	0.0020345927341234023
0.1	0.002601293141636592
0.15000000000000002	0.003427960032798453
0.2	0.0044658257122803845
0.25	0.005965125011896546
0.30000000000000004	0.0077772066953578365
0.35000000000000003	0.01086567475360123
0.4	0.015098910726348004
0.45	0.021360478948013274
0.5	0.030714222478759254
0.55	0.04525580518272083
0.6000000000000001	0.0677800016191378
0.65	0.10522343726256386
0.7000000000000001	0.16926253048387063
0.75	0.2859175414357014
0.8	0.5108666230582413
0.8500000000000001	0.9630602809732762
0.9	1.8261892549599257
0.9500000000000001	2.849380228152974
1.	2.9172345275494713
1.05	2.225077785142958
1.1	1.6085378832040595
1.1500000000000001	1.2046480871622036
1.2000000000000002	0.9386779167781927
1.25	0.7508234276519598
1.3	0.6094429044446357
1.35	0.4981380219351325
1.4000000000000001	0.4077676549151748
1.4500000000000002	0.33403801772089814
1.5	0.27302491737628803
1.55	0.2232383254020556
1.6	0.18263151749612808
1.6500000000000001	0.1496632025857004
1.7000000000000002	0.12277763508701618
1.75	0.10095025158761461
1.8	0.08318704304458835
1.85	0.06878349086848144
1.9000000000000001	0.057007998493953535
1.9500000000000002	0.04742155334629627
2.	0.03955152215925574
2.0500000000000003	0.03308314323548389
2.1	0.027763377568083326
2.15	0.023382005310278873
2.2	0.019727463353543865
2.25	0.016688465311475133
2.3000000000000003	0.014152038180765174
2.35	0.012043432619432626
2.4000000000000004	0.010258037840196866
2.45	0.008768678662052965
2.5	0.007499011344364885
2.5500000000000003	0.006433056677804923
2.6	0.005530278471068171
2.6500000000000004	0.0047577006044777674
2.7	0.004109738503874617
2.75	0.003552123807028853
2.8000000000000003	0.003076916038345026
2.85	0.0026709435713691975
2.9000000000000004	0.0023231226474648183
2.95	0.0020257208219038036
3.	0.0017671966220464304
3.0500000000000003	0.0015444712676840522
3.1	0.0013519458913865902
3.1500000000000004	0.0011859695007112472
3.2	0.0010403944093800906
3.25	0.0009161325212815087
3.3000000000000003	0.0008089992111964836
3.35	0.0007158875652517475
3.4000000000000004	0.0006348562222911222
3.45	0.0005640989321650768
3.5	0.000501660940502425
3.5500000000000003	0.0004496883157421949
3.6	0.00040214656814090106
3.6500000000000004	0.000360506355024534
3.7	0.00032335402320600546
3.75	0.0002834453946429193
3.8000000000000003	0.00025561011456684654
3.85	0.0002310265437682515
3.9000000000000004	0.0002092439180205623
3.95	0.0001900687141514865
4.	0.00017294640640943212
4.05	0.0001573349521072704
4.1000000000000005	0.00014377773298250544
4.15	0.00013172224073799326
4.2	0.00010522598607631417
4.25	0.00009680390123081493
4.3	0.0000891469075963681

==> anc/Fig8-rho_q_258_p2_chi0.6.dat <==
0.	0.00009889239924741127
0.05	0.00012078028544615402
0.1	0.0001893142999879238
0.15000000000000002	0.00019823341341709957
0.2	0.00019646628815710057
0.25	0.0002802140519903344
0.30000000000000004	0.00028325624643037303
0.35000000000000003	0.0003459291869683046
0.4	0.0004276452138012304
0.45	0.0005279484028949339
0.5	0.0006143451981980374
0.55	0.0008157456274825843
0.6000000000000001	0.0010243348297244812
0.65	0.0012647141737085232
0.7000000000000001	0.0015593244668613297
0.75	0.001998487778004357
0.8	0.002527363422990573
0.8500000000000001	0.0032118373129029995
0.9	0.004162023294400981
0.9500000000000001	0.0053233466029099724
1.	0.006889191866137416
1.05	0.008973360884297031
1.1	0.011774285509636936
1.1500000000000001	0.015536637787813596
1.2000000000000002	0.020646576944855503
1.25	0.02777012549484641
1.3	0.03767054038906437
1.35	0.051693546443759605
1.4000000000000001	0.07206509544565533
1.4500000000000002	0.10185418213574246
1.5	0.1468498589345632
1.55	0.21515881447502017
1.6	0.32134819586186214
1.6500000000000001	0.4869590021332889
1.7000000000000002	0.7399824559403061
1.75	1.0897447759494725
1.8	1.4697234977374203
1.85	1.7117956115250093
1.9000000000000001	1.7145830409692249
1.9500000000000002	1.5472249750396772
2.	1.3330518498872368
2.0500000000000003	1.1399904255771864
2.1	0.9843720977843511
2.15	0.861861489303741
2.2	0.7630638076301001
2.25	0.6807934486045265
2.3000000000000003	0.6072953848151365
2.35	0.5390454622868149
2.4000000000000004	0.4754213430059187
2.45	0.4160169465651933
2.5	0.3603420147538229
2.5500000000000003	0.3095691678957296
2.6	0.2638699407688663
2.6500000000000004	0.2235926300178175
2.7	0.18879308419958965
2.75	0.15866731556135305
2.8000000000000003	0.133345961585768
2.85	0.11199741069132607
2.9000000000000004	0.09403743856928036
2.95	0.07898826745251035
3.	0.0664951280292454
3.0500000000000003	0.056114179654479866
3.1	0.04742071080912365
3.1500000000000004	0.040090221005715326
3.2	0.03405341961341625
3.25	0.028974398269131868
3.3000000000000003	0.02475825314235233
3.35	0.021167387722115835
3.4000000000000004	0.018091692807297104
3.45	0.015500014867547141
3.5	0.013314465540601233
3.5500000000000003	0.011436703262396061
3.6	0.009871824223852282
3.6500000000000004	0.00854884848420868
3.7	0.007399685309993507
3.75	0.006408522444456875
3.8000000000000003	0.005565395282180776
3.85	0.00484074948674065
3.9000000000000004	0.004219872366600711
3.95	0.003677871594609288
4.	0.0032099408990613272
4.05	0.0028082669188113072
4.1000000000000005	0.002456273085920922
4.15	0.0021376413103503735
4.2	0.0018744132983151897
4.25	0.0016531044586124161
4.3	0.0014565863959118076

==> anc/Fig8-rho_q_258_p2_chi1.dat <==
0.	0.00004229855826486623
0.05	0.00004600364652370108
0.1	0.000050330752821053476
0.15000000000000002	0.000055372330307651894
0.2	0.0000613129633422727
0.25	0.00006595361381645556
0.30000000000000004	0.00007512456921498094
0.35000000000000003	0.00008597763527095363
0.4	0.00007585139447968116
0.45	0.00011242239240474516
0.5	0.00010916706910852024
0.55	0.00012811044243157853
0.6000000000000001	0.0001526784550380289
0.65	0.00021081169153231008
0.7000000000000001	0.0002653288949833725
0.75	0.00032691851962181307
0.8	0.0003764211099650034
0.8500000000000001	0.00046106800419365456
0.9	0.0005832520556960331
0.9500000000000001	0.0008183843435745318
1.	0.001084677811438943
1.05	0.0014188190030580228
1.1	0.0019476607988212493
1.1500000000000001	0.00252971468667431
1.2000000000000002	0.003421835171347769
1.25	0.004613903486316365
1.3	0.006367618645626867
1.35	0.008621608859678536
1.4000000000000001	0.01206316033555444
1.4500000000000002	0.01736614974847479
1.5	0.024754109551365994
1.55	0.03621305351729868
1.6	0.054086716668143436
1.6500000000000001	0.08371314353075239
1.7000000000000002	0.13375161748273973
1.75	0.22569197451734122
1.8	0.4063308496794542
1.85	0.7993885583465428
1.9000000000000001	1.7139746460684155
1.9500000000000002	3.444944019443469
2.	4.056961647735256
2.0500000000000003	2.729957254410759
2.1	1.691270567962901
2.15	1.1164700040179856
2.2	0.7846801171359427
2.25	0.5736641463899665
2.3000000000000003	0.43015981612487675
2.35	0.3281649819044223
2.4000000000000004	0.25395961841111103
2.45	0.197733133459996
2.5	0.15600287055957548
2.5500000000000003	0.12396760019943416
2.6	0.0991554857148394
2.6500000000000004	0.07986869526985084
2.7	0.06470289347307984
2.75	0.05272086919283572
2.8000000000000003	0.04319811132170345
2.85	0.03560863384177255
2.9000000000000004	0.02945670235809558
2.95	0.02449749620005623
3.	0.02045495535871868
3.0500000000000003	0.017136751468767388
3.1	0.014400630840833012
3.1500000000000004	0.012138576254426731
3.2	0.010280968065169158
3.25	0.00873116575098128
3.3000000000000003	0.007437774958757642
3.35	0.006353337355482712
3.4000000000000004	0.005441578118679519
3.45	0.004672644129880902
3.5	0.004022408546415448
3.5500000000000003	0.003472575494569321
3.6	0.003005041402944242
3.6500000000000004	0.0026069912691855557
3.7	0.0022674546317228822
3.75	0.0019776961435159484
3.8000000000000003	0.0017290979661822596
3.85	0.0015133939965021627
3.9000000000000004	0.0013287079515867243
3.95	0.001169573676703904
4.	0.001031725644585388
4.05	0.0009113083245133625
4.1000000000000005	0.0008073493308084797
4.15	0.000717042123128858
4.2	0.0006383606279469847
4.25	0.0005693353816933389
4.3	0.0005099058088182308

==> anc/Fig8-rho_q_258_p3_chi0.6.dat <==
0.	5.932347408675142e-7
0.05	6.30209702404252e-7
0.1	7.14854889602332e-7
0.15000000000000002	1.0325045902075288e-6
0.2	1.9129920510255497e-6
0.25	3.6426604928458917e-6
0.30000000000000004	6.301128674217271e-6
0.35000000000000003	9.691940925513466e-6
0.4	0.000013537380536290161
0.45	0.00001761326570030807
0.5	0.00002187543636700879
0.55	0.000026356643123763442
0.6000000000000001	0.000031189502436629854
0.65	0.000036502544405474155
0.7000000000000001	0.000042331062756484435
0.75	0.000048840574199791915
0.8	0.00005341004704893697
0.8500000000000001	0.00006382157025543585
0.9	0.00007574575845129155
0.9500000000000001	0.00008944240133463328
1.	0.00008461344496507708
1.05	0.0001001021986760864
1.1	0.00011893680247260036
1.1500000000000001	0.00020348158683484383
1.2000000000000002	0.0002191260253255951
1.25	0.0002012209760789877
1.3	0.00027148007402521797
1.35	0.0003132046184613739
1.4000000000000001	0.00037971173809094337
1.4500000000000002	0.0004948202216558497
1.5	0.0006213521614986544
1.55	0.0008228787893690639
1.6	0.0010457273715954278
1.6500000000000001	0.0013618564929577489
1.7000000000000002	0.001612503686409157
1.75	0.002070858115414443
1.8	0.002658261823124735
1.85	0.003406246343250639
1.9000000000000001	0.004328452562006631
1.9500000000000002	0.005574075074905869
2.	0.007196634282922285
2.0500000000000003	0.009340209118681842
2.1	0.012265312682814911
2.15	0.01619125621497875
2.2	0.021488148181210254
2.25	0.028834457097998114
2.3000000000000003	0.03924175668063986
2.35	0.0539223822564384
2.4000000000000004	0.07487847983723216
2.45	0.10588729609443713
2.5	0.15298876281442095
2.5500000000000003	0.2251793865974515
2.6	0.3373157506526656
2.6500000000000004	0.5130892461276663
2.7	0.781505857071717
2.75	1.1499427046149238
2.8000000000000003	1.5378733507942677
2.85	1.7689379079961283
2.9000000000000004	1.7442799209577389
2.95	1.556285757126277
3.	1.3324120434473437
3.0500000000000003	1.1360961606721118
3.1	0.9812249096966627
3.1500000000000004	0.8579010824404326
3.2	0.7579856546692793
3.25	0.6725497654184914
3.3000000000000003	0.5959655201712445
3.35	0.524898256507068
3.4000000000000004	0.45857018339165495
3.45	0.3965240969983346
3.5	0.3391499912552633
3.5500000000000003	0.2878796487040827
3.6	0.24250177910714105
3.6500000000000004	0.20320520411579426
3.7	0.16946513338981065
3.75	0.1411442163559106
3.8000000000000003	0.1174165897822189
3.85	0.09769355698500987
3.9000000000000004	0.08145874827660621
3.95	0.06794065375117049
4.	0.05681528566873148
4.05	0.047661678359729336
4.1000000000000005	0.03997662332036774
4.15	0.03366446195407343
4.2	0.02847615099403285
4.25	0.02409049837664173
4.3	0.020435073371185754

==> anc/Fig8-rho_q_258_p3_chi1.dat <==
0.	9.017647402285468e-8
0.05	9.749403350657136e-8
0.1	1.1904694439245869e-7
0.15000000000000002	2.0835065447391284e-7
0.2	4.070003423272366e-7
0.25	7.603044682061831e-7
0.30000000000000004	1.2567496710685955e-6
0.35000000000000003	1.8626947553985941e-6
0.4	2.556136408457963e-6
0.45	3.330901797963813e-6
0.5	4.197219897766777e-6
0.55	5.173989287370478e-6
0.6000000000000001	6.284531036188875e-6
0.65	7.545080383270961e-6
0.7000000000000001	8.980897010856514e-6
0.75	0.000010620745017491565
0.8	0.000012507134048236875
0.8500000000000001	0.00001470229151420379
0.9	0.000017226284361219238
0.9500000000000001	0.00002012982313270601
1.	0.000023516942263107038
1.05	0.00002741445981585499
1.1	0.00003192731753379587
1.1500000000000001	0.00003723011615936691
1.2000000000000002	0.000043616874255618946
1.25	0.00005134872292338908
1.3	0.00006054360312628199
1.35	0.00007126382271346258
1.4000000000000001	0.00008396426709663498
1.4500000000000002	0.0000852726717853127
1.5	0.0000979265706150991
1.55	0.00011993908744985665
1.6	0.00014980420157747503
1.6500000000000001	0.00018812812359390898
1.7000000000000002	0.00027585634608731906
1.75	0.00031346464494921
1.8	0.0003062127378828625
1.85	0.0004533110420938616
1.9000000000000001	0.000491091839990668
1.9500000000000002	0.000623194115486199
2.	0.000956021382245541
2.0500000000000003	0.001278340175120363
2.1	0.0017500916036166947
2.15	0.0022379386537141836
2.2	0.002983220892415538
2.25	0.00373884620508948
2.3000000000000003	0.005446506495446841
2.35	0.007403032707319427
2.4000000000000004	0.01022737578365176
2.45	0.014601614016144883
2.5	0.02072780052782171
2.5500000000000003	0.030294323291582645
2.6	0.045042770478706286
2.6500000000000004	0.0695792409678749
2.7	0.11119137481612379
2.75	0.18770043102315373
2.8000000000000003	0.3404445654100239
2.85	0.6849763928032162
2.9000000000000004	1.5848598399794058
2.95	3.834726220708963
3.	4.999156478383561
3.0500000000000003	2.88551735943306
3.1	1.5733135637857167
3.1500000000000004	0.9631341755694142
3.2	0.6428576891276645
3.25	0.4521791341791487
3.3000000000000003	0.3294395158508416
3.35	0.24600017426389242
3.4000000000000004	0.18697304473411352
3.45	0.14403915237656
3.5	0.11256279746915278
3.5500000000000003	0.08874495037974307
3.6	0.07063134398735385
3.6500000000000004	0.0566377124682222
3.7	0.04576242788478108
3.75	0.03723696656600317
3.8000000000000003	0.03048883693422986
3.85	0.025080451164277116
3.9000000000000004	0.020760711484632807
3.95	0.017251872946029333
4.	0.014402534066304465
4.05	0.012065271443436483
4.1000000000000005	0.010151523852505442
4.15	0.008579949561250053
4.2	0.007282320564301044
4.25	0.006196629341668487
4.3	0.005288396004558069

==> anc/Fig8-rho_q_320_p0_chi0.6.dat <==
0.	0.12145226841690808
0.05	0.21494780834091892
0.1	0.4205245304074303
0.15000000000000002	0.9371920864114777
0.2	2.1718346783032474
0.25	3.3026926202680467
0.30000000000000004	2.443357379104256
0.35000000000000003	1.602346378228443
0.4	1.1194606741293254
0.45	0.8605672890769716
0.5	0.7056893770188136
0.55	0.6038714237383164
0.6000000000000001	0.5311487645025426
0.65	0.4766773021332308
0.7000000000000001	0.4325023171118246
0.75	0.39462841783293734
0.8	0.3613200472312852
0.8500000000000001	0.3303115857909909
0.9	0.30140627840317125
0.9500000000000001	0.2740724007410843
1.	0.24778340464447404
1.05	0.22300231444143756
1.1	0.19958095377576768
1.1500000000000001	0.1777390188009105
1.2000000000000002	0.15760681843138075
1.25	0.1391729004998845
1.3	0.12251470413345403
1.35	0.10750416212142602
1.4000000000000001	0.09414571757757238
1.4500000000000002	0.08231492621552561
1.5	0.07189267003451659
1.55	0.06278188741448201
1.6	0.05476170003323366
1.6500000000000001	0.047822634494190185
1.7000000000000002	0.04175738608008895
1.75	0.03646615775174336
1.8	0.03190086604814775
1.85	0.0279296344378231
1.9000000000000001	0.024463375253757694
1.9500000000000002	0.021488622258463812
2.	0.01886181109978913
2.0500000000000003	0.01658792112489006
2.1	0.014596718925554935
2.15	0.012863485398938173
2.2	0.011349038939749643
2.25	0.010014632806690743
2.3000000000000003	0.008858995447325997
2.35	0.007841337664561344
2.4000000000000004	0.006949863920350761
2.45	0.006167470581500974
2.5	0.005478446178880206
2.5500000000000003	0.004869889041492769
2.6	0.004333252884475383
2.6500000000000004	0.003860478872425453
2.7	0.0034389368716837487
2.75	0.003068334401710467
2.8000000000000003	0.0027414937522649793
2.85	0.0024519415120865234
2.9000000000000004	0.0021951256869394828
2.95	0.001966265038807567
3.	0.0017624334515550268
3.0500000000000003	0.0015811725448422811
3.1	0.0014198184233916039
3.1500000000000004	0.0012696341332435552
3.2	0.0011416134798210033
3.25	0.0010271705474464803
3.3000000000000003	0.0009274155960387144
3.35	0.0008361600964978223
3.4000000000000004	0.0007554333126282901
3.45	0.000682350179404086
3.5	0.0006170193372008756
3.5500000000000003	0.0005584874062200335
3.6	0.0005061356499010612
3.6500000000000004	0.000459024834585698
3.7	0.00041673514052411914
3.75	0.0003787720833764107
3.8000000000000003	0.0003443681498676093
3.85	0.000313719413145331
3.9000000000000004	0.00028612004529433887
3.95	0.00026128495928642105
4.	0.00023887558471675892
4.05	0.00021867897426099616
4.1000000000000005	0.00020001928526689237
4.15	0.000183589828389775
4.2	0.00016874221704224357
4.25	0.00015532690362536823
4.3	0.00013301547075332

==> anc/Fig8-rho_q_320_p0_chi1.dat <==
0.	0.2695078451351941
0.05	0.5388627899439031
0.1	1.1548844386362356
0.15000000000000002	2.167898174326859
0.2	2.558254387881093
0.25	2.0757069816459808
0.30000000000000004	1.5576316993812807
0.35000000000000003	1.2130008972500574
0.4	0.9895471022793118
0.45	0.8380639620037527
0.5	0.7275808717918582
0.55	0.6413089319231567
0.6000000000000001	0.571325573376292
0.65	0.5112383957050981
0.7000000000000001	0.458101900127959
0.75	0.4098430569049184
0.8	0.36565111172437603
0.8500000000000001	0.32465138351008455
0.9	0.2868434976671765
0.9500000000000001	0.25220028184047644
1.	0.22058462880587504
1.05	0.19206628915736157
1.1	0.16659466197825384
1.1500000000000001	0.1440029366470141
1.2000000000000002	0.12417888185052643
1.25	0.1068599186428292
1.3	0.09183461949284079
1.35	0.078857873355609
1.4000000000000001	0.06769192881625916
1.4500000000000002	0.058099640178620536
1.5	0.04992568220220926
1.55	0.0429155789572336
1.6	0.03690279698899559
1.6500000000000001	0.0317587755319544
1.7000000000000002	0.027353505211255878
1.75	0.02358641471602998
1.8	0.02036008245891642
1.85	0.017596057108096724
1.9000000000000001	0.015223718582042526
1.9500000000000002	0.013191819341617771
2.	0.01144129871628959
2.0500000000000003	0.0099311449175782
2.1	0.008631574092449829
2.15	0.007515714567613614
2.2	0.006549658688724933
2.25	0.0057150967757938495
2.3000000000000003	0.004993015579579593
2.35	0.004364609729565905
2.4000000000000004	0.0038194423688992867
2.45	0.0033516928932995163
2.5	0.002944267069806904
2.5500000000000003	0.002588201563763454
2.6	0.002277872803878774
2.6500000000000004	0.002008504273076686
2.7	0.0017738522847409559
2.75	0.001569403276934888
2.8000000000000003	0.0013899031726030933
2.85	0.00123366911806158
2.9000000000000004	0.0010965062386753103
2.95	0.0009713196228729108
3.	0.000866439045715932
3.0500000000000003	0.0007742884625484789
3.1	0.0006933310531346498
3.1500000000000004	0.0006220426246590061
3.2	0.0005592395922053672
3.25	0.0005038112281588175
3.3000000000000003	0.000454826523677116
3.35	0.000411478057236617
3.4000000000000004	0.0003730556574223508
3.45	0.0003390295643101613
3.5	0.00030871497786289263
3.5500000000000003	0.0002739444376017909
3.6	0.0002503632181850249
3.6500000000000004	0.00022900672869635336
3.7	0.00021017514916444352
3.75	0.00019330812682588267
3.8000000000000003	0.00017812059014135336
3.85	0.00016582399774770032
3.9000000000000004	0.00015331332017759434
3.95	0.00014201312319791029
4.	0.00013178866226442546
4.05	0.00012252314208974522
4.1000000000000005	0.000114090548033419
4.15	0.00010643644600517863
4.2	0.00009959600947254796
4.25	0.00009318759496550769
4.3	0.00008729405077723197

==> anc/Fig8-rho_q_320_p1_chi0.6.dat <==
0.	0.007335764870481919
0.05	0.009195017975801646
0.1	0.01166350151758369
0.15000000000000002	0.014939503076805055
0.2	0.019203306930941987
0.25	0.025078194289355284
0.30000000000000004	0.033167242696579204
0.35000000000000003	0.04435286975819219
0.4	0.06029370883238883
0.45	0.08344328846171703
0.5	0.11743640866343018
0.55	0.16942005763605703
0.6000000000000001	0.2504807260631144
0.65	0.38061998458858176
0.7000000000000001	0.588651789184729
0.75	0.9114305619465799
0.8	1.3500378975190996
0.8500000000000001	1.7612359463333669
0.9	1.8952275782780952
0.9500000000000001	1.7215666686609699
1.	1.4340642443363811
1.05	1.1715644299618608
1.1	0.9684586132177214
1.1500000000000001	0.8149952431687942
1.2000000000000002	0.7011908491041892
1.25	0.6133665591828408
1.3	0.5433521635681989
1.35	0.48594835273129156
1.4000000000000001	0.4367674069382658
1.4500000000000002	0.39241034315532075
1.5	0.3517715403352937
1.55	0.3147713728073032
1.6	0.2802713357282752
1.6500000000000001	0.2485188444521347
1.7000000000000002	0.21950945578735137
1.75	0.19302194762889113
1.8	0.16912184299196853
1.85	0.14792442212832826
1.9000000000000001	0.12903716573777915
1.9500000000000002	0.11238176835237568
2.	0.09784876622352645
2.0500000000000003	0.08513345725425406
2.1	0.07397638891372929
2.15	0.0643414450205848
2.2	0.055993406003969466
2.25	0.04875120636862815
2.3000000000000003	0.04253295159600901
2.35	0.03713480865805417
2.4000000000000004	0.03245600971704865
2.45	0.0284017397534881
2.5	0.024894279827029245
2.5500000000000003	0.021814844240681672
2.6	0.01916929855889065
2.6500000000000004	0.016853869612410123
2.7	0.014837653763359535
2.75	0.013078693626407813
2.8000000000000003	0.011540640325479407
2.85	0.010218192991992918
2.9000000000000004	0.009038278608134411
2.95	0.008002706906263783
3.	0.007108123441444707
3.0500000000000003	0.006307173356348748
3.1	0.005602000469839057
3.1500000000000004	0.004981407270569887
3.2	0.004434126021595585
3.25	0.0039523589647237215
3.3000000000000003	0.0035106724996630087
3.35	0.0031365081485762703
3.4000000000000004	0.002805876107972188
3.45	0.0025127833527812103
3.5	0.002252123445755512
3.5500000000000003	0.0020198899299248697
3.6	0.001812803048338935
3.6500000000000004	0.0016281971308276006
3.7	0.001466576176396245
3.75	0.00131939000954419
3.8000000000000003	0.0011881001902617361
3.85	0.0010708672913591945
3.9000000000000004	0.0009671972691910971
3.95	0.0008735347765661505
4.	0.000789704417683059
4.05	0.0007146696273862199
4.1000000000000005	0.0006474268346957772
4.15	0.0005865346443272001
4.2	0.0005325264520463196
4.25	0.0004839374756531789
4.3	0.0004402929216555241

==> anc/Fig8-rho_q_320_p1_chi1.dat <==
0.	0.002683725524514383
0.05	0.003368134928131933
0.1	0.004269619396394851
0.15000000000000002	0.0054590380415836075
0.2	0.006977738517925629
0.25	0.009114987874403947
0.30000000000000004	0.01195735891302615
0.35000000000000003	0.016090435127987232
0.4	0.021758001474856292
0.45	0.029624387538405392
0.5	0.037601945371472816
0.55	0.06017553959413277
0.6000000000000001	0.08768828651203577
0.65	0.13323515791083756
0.7000000000000001	0.20981557802232312
0.75	0.34785275382857456
0.8	0.6099986934810259
0.8500000000000001	1.1403095971621984
0.9	2.0977263814908382
0.9500000000000001	3.062919799211659
1.	2.8614765584911157
1.05	2.0632386890475773
1.1	1.4446724267496767
1.1500000000000001	1.0590325473565476
1.2000000000000002	0.8129578718564302
1.25	0.6438674234655335
1.3	0.5211525761500402
1.35	0.42788462327646065
1.4000000000000001	0.35427893386284764
1.4500000000000002	0.294841420359685
1.5	0.2461186409290082
1.55	0.20585596399286704
1.6	0.1724749952164745
1.6500000000000001	0.14478621443960493
1.7000000000000002	0.12182825630781344
1.75	0.10266540675507385
1.8	0.08673347244769247
1.85	0.07339367478757389
1.9000000000000001	0.062246726367234426
1.9500000000000002	0.05290382894480094
2.	0.0450373428503101
2.0500000000000003	0.038437711230617275
2.1	0.032897999549655825
2.15	0.028186072576961
2.2	0.024209387407425592
2.25	0.02084336364650853
2.3000000000000003	0.017963743997895486
2.35	0.015526981715906739
2.4000000000000004	0.013441077861980946
2.45	0.011654880892922085
2.5	0.01012901548125762
2.5500000000000003	0.00882040760972035
2.6	0.007695342472651595
2.6500000000000004	0.006731019037771185
2.7	0.0058890132041458645
2.75	0.0051696108849615015
2.8000000000000003	0.004541979197859068
2.85	0.003997006806955689
2.9000000000000004	0.0035278687861488634
2.95	0.003116567098241424
3.	0.002757724222591474
3.0500000000000003	0.002448001221064967
3.1	0.0021626485190208945
3.1500000000000004	0.0019238032198896262
3.2	0.001714857353125679
3.25	0.0015317233723472325
3.3000000000000003	0.0013713416274845145
3.35	0.0012299874691324133
3.4000000000000004	0.0011054299815271447
3.45	0.0009954553202308786
3.5	0.0008980956374364021
3.5500000000000003	0.0008117922483869532
3.6	0.0007351181824072679
3.6500000000000004	0.0006669466451086119
3.7	0.0006062747677640374
3.75	0.0005526060411957648
3.8000000000000003	0.0005042634140795015
3.85	0.00046095551243049347
3.9000000000000004	0.0004224722759859458
3.95	0.00038761882234419404
4.	0.0003563404512221566
4.05	0.00032804927005996806
4.1000000000000005	0.0003026116479414277
4.15	0.0002795669104477193
4.2	0.000258107628952479
4.25	0.00023922527995254633
4.3	0.00022206591791363559

==> anc/Fig8-rho_q_320_p2_chi0.6.dat <==
0.	0.00023754703705049078
0.05	0.00027394699908334845
0.1	0.00032096331697481246
0.15000000000000002	0.000376493526743042
0.2	0.00042492152030102414
0.25	0.0005038459834349608
0.30000000000000004	0.0005914753987791408
0.35000000000000003	0.0007172130045147429
0.4	0.0008655702705453912
0.45	0.0010334106709727607
0.5	0.001251008955112637
0.55	0.0015079446547619257
0.6000000000000001	0.0018413565486420618
0.65	0.002242393532092527
0.7000000000000001	0.0028016285575990195
0.75	0.0034175396544748864
0.8	0.004252191228802912
0.8500000000000001	0.005304819362063108
0.9	0.006629689858030647
0.9500000000000001	0.00830294350611691
1.	0.010594808270665002
1.05	0.013485588843730217
1.1	0.017355784539286732
1.1500000000000001	0.022398334305486413
1.2000000000000002	0.029130439141995115
1.25	0.03827953294052426
1.3	0.05094488206243439
1.35	0.06860156885541083
1.4000000000000001	0.09345692422217643
1.4500000000000002	0.12988613730984877
1.5	0.1829746546336781
1.55	0.26264464038159036
1.6	0.3831913354920818
1.6500000000000001	0.5655642704580426
1.7000000000000002	0.831473119187873
1.75	1.1767827737188739
1.8	1.518767921148246
1.85	1.706722963159863
1.9000000000000001	1.659086558169421
1.9500000000000002	1.4734376195524483
2.	1.2557717340611125
2.0500000000000003	1.062799749568937
2.1	0.9067068728601223
2.15	0.7840993919676329
2.2	0.6862389169347181
2.25	0.6068021114027643
2.3000000000000003	0.5391629445309002
2.35	0.4804564281498261
2.4000000000000004	0.42804128417035786
2.45	0.38008790145288135
2.5	0.33578996674523953
2.5500000000000003	0.2953511519401777
2.6	0.25874797765235635
2.6500000000000004	0.2256718743700839
2.7	0.19614967695235333
2.75	0.1700075932848601
2.8000000000000003	0.1468502813224362
2.85	0.1268934207282698
2.9000000000000004	0.10942494070932202
2.95	0.09427706473167412
3.	0.08131971520412876
3.0500000000000003	0.07024720136481823
3.1	0.06065119589959537
3.1500000000000004	0.05246433147111343
3.2	0.04542197680944092
3.25	0.03944383159964871
3.3000000000000003	0.03427837664260245
3.35	0.029792626219931298
3.4000000000000004	0.02596305982645385
3.45	0.022654204402255837
3.5	0.019802566953571455
3.5500000000000003	0.017327390966149582
3.6	0.015179314952517632
3.6500000000000004	0.013337972983893257
3.7	0.011725881247603619
3.75	0.010331157446366623
3.8000000000000003	0.00909673443212791
3.85	0.008030146287540493
3.9000000000000004	0.007096994295344922
3.95	0.006231360502509124
4.	0.0055141134066751
4.05	0.004889614475422583
4.1000000000000005	0.004343439471923082
4.15	0.003862959753695953
4.2	0.0034391568326754872
4.25	0.003065625788239654
4.3	0.0027350492987169867

==> anc/Fig8-rho_q_320_p2_chi1.dat <==
0.	0.00007293496273844126
0.05	0.00008278217932238266
0.1	0.00009383400255773187
0.15000000000000002	0.00010408523133319258
0.2	0.00012150673145403243
0.25	0.00014199410607122694
0.30000000000000004	0.00013131450731331554
0.35000000000000003	0.00016008741696503585
0.4	0.00019202194351998207
0.45	0.00020293877615863227
0.5	0.00025452241304134594
0.55	0.00028339835362497725
0.6000000000000001	0.00034884314708041045
0.65	0.00047531633758932324
0.7000000000000001	0.0005877537087693237
0.75	0.0007098163430255447
0.8	0.0009167041265343218
0.8500000000000001	0.0011427305602639709
0.9	0.0013861433597230051
0.9500000000000001	0.0017502278342311824
1.	0.002225071765429299
1.05	0.0028016143425654847
1.1	0.0036029037254252366
1.1500000000000001	0.0047173995408009576
1.2000000000000002	0.006704374933784883
1.25	0.008057970330684689
1.3	0.01075944086831624
1.35	0.014188254897084545
1.4000000000000001	0.01916707284189932
1.4500000000000002	0.026491104092177725
1.5	0.036911357637723775
1.55	0.05248413434168835
1.6	0.07674919970012371
1.6500000000000001	0.11541737045805424
1.7000000000000002	0.17980722645983663
1.75	0.2982016652800415
1.8	0.5306395982053841
1.85	1.0196318466265286
1.9000000000000001	2.0784001196366417
1.9500000000000002	3.662594427298978
2.	3.6125318580160606
2.0500000000000003	2.343870705901582
2.1	1.4744670389135848
2.15	0.991695840569524
2.2	0.7092103414963528
2.25	0.5288281560360962
2.3000000000000003	0.4055758757854131
2.35	0.3172094858184774
2.4000000000000004	0.2516175488782354
2.45	0.20177990363127352
2.5	0.16326729474247212
2.5500000000000003	0.13306219687498125
2.6	0.10924003078720397
2.6500000000000004	0.09024291149532421
2.7	0.0749161353104023
2.75	0.06250761287358805
2.8000000000000003	0.05239514050672718
2.85	0.04409348274781884
2.9000000000000004	0.037224944951793563
2.95	0.03155422835580106
3.	0.026855668510250532
3.0500000000000003	0.022937876677598123
3.1	0.019640671911173427
3.1500000000000004	0.016864344895218226
3.2	0.014529124642728557
3.25	0.012548016320887262
3.3000000000000003	0.01086892329700778
3.35	0.00943456919077078
3.4000000000000004	0.008209567115700709
3.45	0.007160044878192692
3.5	0.0062631857129771765
3.5500000000000003	0.005489776708617075
3.6	0.004819591154158464
3.6500000000000004	0.004243458987292609
3.7	0.0037468150763657914
3.75	0.003318193179087458
3.8000000000000003	0.002943035162413108
3.85	0.002614140993504276
3.9000000000000004	0.0023259990695963253
3.95	0.002074230231463199
4.	0.0018461083326400767
4.05	0.0016587804166558972
4.1000000000000005	0.0014826860573465524
4.15	0.0013326684067121427
4.2	0.0012004667283082038
4.25	0.001084115539510029
4.3	0.0009810854604956384

==> anc/Fig8-rho_q_320_p3_chi0.6.dat <==
0.	3.1087395622674135e-6
0.05	3.3721395948338486e-6
0.1	3.8050510915212526e-6
0.15000000000000002	4.77827419994431e-6
0.2	6.9151393029262844e-6
0.25	0.000010708172739111314
0.30000000000000004	0.000016298713256962745
0.35000000000000003	0.000023546162008190505
0.4	0.00003216505439836998
0.45	0.00004194153046634503
0.5	0.000052735315623262635
0.55	0.00006455830115800367
0.6000000000000001	0.00006603967539659737
0.65	0.000052750095105754755
0.7000000000000001	0.00006161736175834423
0.75	0.00007159688603608235
0.8	0.00008890220622835316
0.8500000000000001	0.00007252589510608786
0.9	0.00012077000444284804
0.9500000000000001	0.00016335108006529245
1.	0.00020149812691154097
1.05	0.0002460300126691409
1.1	0.00027236689216543226
1.1500000000000001	0.00032179599679805153
1.2000000000000002	0.0004002680135503113
1.25	0.0005039657027895944
1.3	0.0005906902060345227
1.35	0.0007129444420924217
1.4000000000000001	0.0008988087920380461
1.4500000000000002	0.0010987277945519785
1.5	0.0013373667082609774
1.55	0.0016311302864400784
1.6	0.0020135785872387978
1.6500000000000001	0.002444591123571642
1.7000000000000002	0.0030321870180836778
1.75	0.0037751931220253603
1.8	0.004667906096306571
1.85	0.00584137822982301
1.9000000000000001	0.00733823298166985
1.9500000000000002	0.009234450970558703
2.	0.011709321256287465
2.0500000000000003	0.014884430257455063
2.1	0.0190670960334649
2.15	0.02465855149050074
2.2	0.032030534162770116
2.25	0.04204932649052471
2.3000000000000003	0.05594743630772618
2.35	0.07525183429528953
2.4000000000000004	0.10229094784891632
2.45	0.1412134865387402
2.5	0.199082918320282
2.5500000000000003	0.2850543607354569
2.6	0.4140190068739933
2.6500000000000004	0.6061468895164093
2.7	0.88001843949579
2.75	1.221049807867295
2.8000000000000003	1.537093261668088
2.85	1.6837802148924004
2.9000000000000004	1.628664818154501
2.95	1.4462187514130385
3.	1.2404408803022635
3.0500000000000003	1.0566874686222725
3.1	0.9076197687417392
3.1500000000000004	0.7889708048120267
3.2	0.6928607461142862
3.25	0.6123363380942767
3.3000000000000003	0.5437946069482885
3.35	0.4826099295507351
3.4000000000000004	0.42695774561059435
3.45	0.3760020758906299
3.5	0.3292442561880957
3.5500000000000003	0.2867502259059674
3.6	0.24862700712180053
3.6500000000000004	0.21463247463238067
3.7	0.18463951584016422
3.75	0.15829868013526835
3.8000000000000003	0.13588603406490057
3.85	0.11629128809437936
3.9000000000000004	0.099389288149145
3.95	0.08504150602180327
4.	0.07288561926210496
4.05	0.06243575140619598
4.1000000000000005	0.05359540717129546
4.15	0.04607348433250747
4.2	0.03974058946626628
4.25	0.03431769659748505
4.3	0.029635490523492847

==> anc/Fig8-rho_q_320_p3_chi1.dat <==
0.	5.499651034998274e-7
0.05	6.081978399762176e-7
0.1	7.097266827277194e-7
0.15000000000000002	9.591538201915102e-7
0.2	1.4585148420859067e-6
0.25	2.30661061511364e-6
0.30000000000000004	3.4933803650727543e-6
0.35000000000000003	4.9853434872655485e-6
0.4	6.752443147545994e-6
0.45	8.788574821031336e-6
0.5	0.000011107763641370772
0.55	0.00001375560240533882
0.6000000000000001	0.000016753583049063413
0.65	0.000020134349733148746
0.7000000000000001	0.000023907766564843093
0.75	0.000028194485329389637
0.8	0.00003313803596044864
0.8500000000000001	0.000038817913871684576
0.9	0.00004532206073551271
0.9500000000000001	0.00005275311322026186
1.	0.0000601466647106143
1.05	0.0000708063638565845
1.1	0.00008334175023377593
1.1500000000000001	0.00007867474824683721
1.2000000000000002	0.00009435788337880284
1.25	0.00010829760756847694
1.3	0.00012332517547147576
1.35	0.00014343303865360502
1.4000000000000001	0.00016719006993288495
1.4500000000000002	0.00020514558415141393
1.5	0.00026042621727612555
1.55	0.00032237351252584244
1.6	0.00038549661030061103
1.6500000000000001	0.00045015773060412187
1.7000000000000002	0.0006210473525030244
1.75	0.0007545903627928222
1.8	0.0009147744127578797
1.85	0.0011097098666525125
1.9000000000000001	0.0013565017961347698
1.9500000000000002	0.00171312613769595
2.	0.0021372748110200677
2.0500000000000003	0.0027574212712920838
2.1	0.003494682716798232
2.15	0.0045402630222743726
2.2	0.005770832904684418
2.25	0.007573151350672045
2.3000000000000003	0.010014761672916567
2.35	0.013334636366999759
2.4000000000000004	0.017932341043074316
2.45	0.024440714090342833
2.5	0.03388487100642915
2.5500000000000003	0.04796122266560505
2.6	0.06963593395600871
2.6500000000000004	0.10413519871223147
2.7	0.16125930864971258
2.75	0.26917116513722494
2.8000000000000003	0.4766438755895343
2.85	0.9339063270677224
2.9000000000000004	2.013110748918864
2.95	4.022376543583913
3.	4.124555361434485
3.0500000000000003	2.443887206631464
3.1	1.4341704180770067
3.1500000000000004	0.9188642899511079
3.2	0.6312240596937704
3.25	0.45702064784302704
3.3000000000000003	0.3418116755504101
3.35	0.2619145021924504
3.4000000000000004	0.20491635959912236
3.45	0.16294482986341915
3.5	0.1299283518978981
3.5500000000000003	0.10497947806087972
3.6	0.08563439581178704
3.6500000000000004	0.07031315586507533
3.7	0.05808480586737617
3.75	0.048357792452154325
3.8000000000000003	0.0404093002451077
3.85	0.0339153120262425
3.9000000000000004	0.02861737489962664
3.95	0.024258707920721784
4.	0.020634463434168214
4.05	0.01760796622296697
4.1000000000000005	0.015072481958502892
4.15	0.012950577139808033
4.2	0.01116579485131568
4.25	0.009656100929313233
4.3	0.008373226453904311

==> anc/Fig8-rho_q_400_p0_chi0.6.dat <==
0.	0.06666562838493095
0.05	0.11011022119166143
0.1	0.1944917809498028
0.15000000000000002	0.3818786486222071
0.2	0.8459585042603203
0.25	2.0503811537120327
0.30000000000000004	3.7318411449766744
0.35000000000000003	3.066684591535635
0.4	1.8781400717606247
0.45	1.2343025106438266
0.5	0.8911159136946418
0.55	0.6916984251240001
0.6000000000000001	0.5635120289275481
0.65	0.4745744149238771
0.7000000000000001	0.40718778446349674
0.75	0.35514082491663856
0.8	0.3132779094830924
0.8500000000000001	0.27767337520069035
0.9	0.24761419832811318
0.9500000000000001	0.22120942598767562
1.	0.19787549428067713
1.05	0.17691883524551932
1.1	0.1581396958868915
1.1500000000000001	0.14126556780128582
1.2000000000000002	0.12609756894527088
1.25	0.11248342080814427
1.3	0.10025766306401322
1.35	0.08920610781722978
1.4000000000000001	0.0796731316423653
1.4500000000000002	0.07096815498312557
1.5	0.06314520122476126
1.55	0.05619344448725564
1.6	0.05002924367536319
1.6500000000000001	0.044339228092075564
1.7000000000000002	0.039422533178346916
1.75	0.03508916264192934
1.8	0.03124497782200408
1.85	0.027842428726576204
1.9000000000000001	0.024823510139715423
1.9500000000000002	0.02215309856056832
2.	0.019777430973145608
2.0500000000000003	0.017678238786331037
2.1	0.015810582923968454
2.15	0.01415047245410559
2.2	0.012652948640125027
2.25	0.011356757592794049
2.3000000000000003	0.010188509579662714
2.35	0.009147828546355659
2.4000000000000004	0.008223510663305917
2.45	0.0073666267909348075
2.5	0.006630351587328298
2.5500000000000003	0.005974887845483491
2.6	0.0053891909976959045
2.6500000000000004	0.00486481875947388
2.7	0.00439393811933765
2.75	0.003971521677910969
2.8000000000000003	0.003591802561401377
2.85	0.003250671094415695
2.9000000000000004	0.0029441837882801082
2.95	0.0026629134308342618
3.	0.002415137780155483
3.0500000000000003	0.002192132981795221
3.1	0.0019912498787359755
3.1500000000000004	0.0018103252592198138
3.2	0.001647150187953822
3.25	0.001493955154845035
3.3000000000000003	0.0013614141051032707
3.35	0.001241669146817719
3.4000000000000004	0.0011334635889948964
3.45	0.001035569318088174
3.5	0.0009469704211600402
3.5500000000000003	0.0008669007165748996
3.6	0.0007941507244089156
3.6500000000000004	0.0007281644423334144
3.7	0.0006686534426049856
3.75	0.0006142619986093724
3.8000000000000003	0.0005647897939220751
3.85	0.000519844599970227
3.9000000000000004	0.0004789177537646348
3.95	0.0004416694480530258
4.	0.00040771832393617216
4.05	0.00037675651563386396
4.1000000000000005	0.0003485087989608302
4.15	0.00032269186686953487
4.2	0.0003015718094285161
4.25	0.00027754872395397703
4.3	0.00025992182966283055

==> anc/Fig8-rho_q_400_p0_chi1.dat <==
0.	0.17079048156387885
0.05	0.3115408713536386
0.1	0.6233347723131287
0.15000000000000002	1.2981762495358409
0.2	2.331364486012024
0.25	2.7292926685035517
0.30000000000000004	2.2355885064223373
0.35000000000000003	1.667530767331164
0.4	1.2697341162091222
0.45	1.0055831330557108
0.5	0.8237431383127661
0.55	0.6909402001011732
0.6000000000000001	0.5886421572482302
0.65	0.507246451205014
0.7000000000000001	0.4399298703140884
0.75	0.38297056581858374
0.8	0.3338293811555246
0.8500000000000001	0.29115458168131436
0.9	0.25387288384614054
0.9500000000000001	0.22119719336796406
1.	0.19258658582119695
1.05	0.1675387397875984
1.1	0.14558836049926696
1.1500000000000001	0.12644987810221173
1.2000000000000002	0.10978510504644871
1.25	0.09528620734360828
1.3	0.08268578197367109
1.35	0.07175482280105981
1.4000000000000001	0.06229195667773592
1.4500000000000002	0.05408766405263046
1.5	0.04699420760438839
1.55	0.04085254159660261
1.6	0.03554348325755225
1.6500000000000001	0.03094733888027405
1.7000000000000002	0.026969273241416444
1.75	0.023524844383324098
1.8	0.020538656033300313
1.85	0.017952106245926438
1.9000000000000001	0.01570615067854623
1.9500000000000002	0.013771655398666514
2.	0.012081291590780606
2.0500000000000003	0.010610732357953767
2.1	0.009331385429641372
2.15	0.008216620442762761
2.2	0.007244973028185611
2.25	0.006395597634967824
2.3000000000000003	0.0056526022174486976
2.35	0.005005941973595278
2.4000000000000004	0.004440339643368411
2.45	0.0039452883704440035
2.5	0.003510756074236454
2.5500000000000003	0.0031296733484654084
2.6	0.0027943370622667417
2.6500000000000004	0.002499433590780215
2.7	0.002239822548496356
2.75	0.0020110262787757785
2.8000000000000003	0.0018093724974366581
2.85	0.0016295949286104796
2.9000000000000004	0.001471635787349465
2.95	0.0013310183165622126
3.	0.0012060526494843933
3.0500000000000003	0.0010949536007886747
3.1	0.0009959594322368934
3.1500000000000004	0.000906534084052774
3.2	0.0008277592657394222
3.25	0.0007573819897151184
3.3000000000000003	0.0006942380522246595
3.35	0.0006376388329035465
3.4000000000000004	0.000586562223735165
3.45	0.0005406953848586692
3.5	0.0004992808481213277
3.5500000000000003	0.0004617957215859693
3.6	0.0004292981662906311
3.6500000000000004	0.0003984054259632859
3.7	0.0003702971161862562
3.75	0.00034474434156916457
3.8000000000000003	0.0003214316868755061
3.85	0.0003001097097175976
3.9000000000000004	0.0002805767801406738
3.95	0.00026359955965486547
4.	0.00024706871910217833
4.05	0.00023192015670372963
4.1000000000000005	0.0002106198046517008
4.15	0.00019810221033664358
4.2	0.00018654657524418987
4.25	0.00017587251760888675
4.3	0.00016595840698287675

==> anc/Fig8-rho_q_400_p1_chi0.6.dat <==
0.	0.006657937573027291
0.05	0.008384577019791539
0.1	0.01044868711731661
0.15000000000000002	0.013307245873946343
0.2	0.016978449739922873
0.25	0.02184474240627833
0.30000000000000004	0.028293205086247157
0.35000000000000003	0.03713503642142462
0.4	0.04937023790505766
0.45	0.066487997961279
0.5	0.09094459603185734
0.55	0.1270851938582486
0.6000000000000001	0.1817970287750098
0.65	0.2670101768720081
0.7000000000000001	0.40449567383516255
0.75	0.6300782396941979
0.8	0.9963893892307982
0.8500000000000001	1.53024313543325
0.9	2.071615016098368
0.9500000000000001	2.2350090533625115
1.	1.9472656811978533
1.05	1.5314450758680767
1.1	1.1831164223745914
1.1500000000000001	0.9296794814511674
1.2000000000000002	0.7481751991681904
1.25	0.6170675184840453
1.3	0.5206484610807335
1.35	0.44529243209989666
1.4000000000000001	0.3850306676509799
1.4500000000000002	0.3349322329752473
1.5	0.294064774574376
1.55	0.2589435384765473
1.6	0.22819137045086954
1.6500000000000001	0.20127694602115037
1.7000000000000002	0.17767801155830035
1.75	0.1563682047199339
1.8	0.13747677523997884
1.85	0.12138810815171015
1.9000000000000001	0.10705681810165957
1.9500000000000002	0.09444154453669519
2.	0.08342746682027366
2.0500000000000003	0.07373172801668189
2.1	0.06508205049208948
2.15	0.05752663118667245
2.2	0.05082677497450073
2.25	0.04498350833078576
2.3000000000000003	0.03985102044491062
2.35	0.03541475511518253
2.4000000000000004	0.031456067327495216
2.45	0.027966033834290773
2.5	0.024902699940626747
2.5500000000000003	0.022188568131081575
2.6	0.019792838079651962
2.6500000000000004	0.017668858483881854
2.7	0.015788727435740054
2.75	0.014121251035904172
2.8000000000000003	0.012641810947482039
2.85	0.011330677793147137
2.9000000000000004	0.010176649041551977
2.95	0.009118881176927936
3.	0.008191214309231976
3.0500000000000003	0.0073661556672431775
3.1	0.006630241503190716
3.1500000000000004	0.005974728503088333
3.2	0.005390453515114255
3.25	0.004871026624339872
3.3000000000000003	0.004406833369150788
3.35	0.0039840513246704725
3.4000000000000004	0.0036095008133332717
3.45	0.0032723771725503277
3.5	0.0029693850191153345
3.5500000000000003	0.0026964433483489783
3.6	0.0024503432477032978
3.6500000000000004	0.0022286909756110734
3.7	0.0020284854869216376
3.75	0.0018477310340739724
3.8000000000000003	0.0016846806797889248
3.85	0.0015372447943472272
3.9000000000000004	0.0013986728580672038
3.95	0.0012782610758314977
4.	0.0011693044370609858
4.05	0.001070559777953585
4.1000000000000005	0.000981003592060345
4.15	0.0008997863447620851
4.2	0.0008260358004943394
4.25	0.0007589828992461044
4.3	0.0006980148081815287

==> anc/Fig8-rho_q_400_p1_chi1.dat <==
0.	0.003380797196834221
0.05	0.004208620098786737
0.1	0.0053473702279793105
0.15000000000000002	0.006752947241772532
0.2	0.008566301862769925
0.25	0.011014693522821759
0.30000000000000004	0.014327151127889591
0.35000000000000003	0.01875140988141245
0.4	0.02498363799390256
0.45	0.03351512275790872
0.5	0.045723635668937695
0.55	0.06382157281367909
0.6000000000000001	0.09142395591290729
0.65	0.13403382367840302
0.7000000000000001	0.20499429462996757
0.75	0.3285507625490748
0.8	0.5566369828273269
0.8500000000000001	1.0079005843650246
0.9	1.8730607184397001
0.9500000000000001	3.024330597677018
1.	3.1834439552817764
1.05	2.3140504770839723
1.1	1.5492962908974923
1.1500000000000001	1.0820759785374543
1.2000000000000002	0.7954039677658086
1.25	0.6098419742909683
1.3	0.4816574330731406
1.35	0.3882894188528329
1.4000000000000001	0.3179013097411708
1.4500000000000002	0.2631667323363352
1.5	0.21949581868090706
1.55	0.18431464557512145
1.6	0.15543393990092347
1.6500000000000001	0.1316156024236344
1.7000000000000002	0.11185923261707559
1.75	0.09545789669992251
1.8	0.08165048433966568
1.85	0.07002438266051376
1.9000000000000001	0.06021133689298186
1.9500000000000002	0.0519288082700537
2.	0.04486351120138485
2.0500000000000003	0.038869207469369255
2.1	0.033717127813942024
2.15	0.0293256611450227
2.2	0.025550016851550915
2.25	0.02230309823438118
2.3000000000000003	0.01951052706016408
2.35	0.01710348519842133
2.4000000000000004	0.015020497889022547
2.45	0.013212608328709295
2.5	0.011650815523019173
2.5500000000000003	0.010289113045550843
2.6	0.009107583218438901
2.6500000000000004	0.008076156690050513
2.7	0.007174212276443899
2.75	0.006384543697285468
2.8000000000000003	0.005689432044846656
2.85	0.00508445731574064
2.9000000000000004	0.004550557777684272
2.95	0.004077907916895278
3.	0.0036619270781396126
3.0500000000000003	0.0032941328986091567
3.1	0.0029681023552567453
3.1500000000000004	0.0026791452636894253
3.2	0.002422570653450517
3.25	0.0021948171952214084
3.3000000000000003	0.0019912013805716906
3.35	0.001810635986091626
3.4000000000000004	0.0016488955647321628
3.45	0.0015042361075063228
3.5	0.0013747403912960368
3.5500000000000003	0.0012581963124505204
3.6	0.0011536480848455804
3.6500000000000004	0.0010590885237187484
3.7	0.0009739823571215932
3.75	0.0008976900210783904
3.8000000000000003	0.0008280545686316308
3.85	0.0007650906828029306
3.9000000000000004	0.0007078426565785
3.95	0.0006558203339432002
4.	0.0006085077002752116
4.05	0.0005653575807598504
4.1000000000000005	0.0005259957249746526
4.15	0.000489976129124871
4.2	0.00045695725849337067
4.25	0.00042672562119775375
4.3	0.0003989685362137042

==> anc/Fig8-rho_q_400_p2_chi0.6.dat <==
0.	0.00036344366949094903
0.05	0.0004150751400041152
0.1	0.00048254502176270077
0.15000000000000002	0.0005704257276408027
0.2	0.0006588489102360018
0.25	0.0007553167797125193
0.30000000000000004	0.0008710919883880539
0.35000000000000003	0.0010322844362791145
0.4	0.0011953856615819745
0.45	0.0014483304589025922
0.5	0.0016986179356279444
0.55	0.0020259794480480273
0.6000000000000001	0.002400574306654722
0.65	0.0029130372035244983
0.7000000000000001	0.0034750514537694975
0.75	0.00419898760595956
0.8	0.005093634729201507
0.8500000000000001	0.006218674083019027
0.9	0.007644409966841537
0.9500000000000001	0.009337201383070136
1.	0.011552476661784236
1.05	0.014420341433506406
1.1	0.017981975696023247
1.1500000000000001	0.022708821319806286
1.2000000000000002	0.028808612523731302
1.25	0.036841728224939814
1.3	0.047698137601141576
1.35	0.062391124287114096
1.4000000000000001	0.08255893134141397
1.4500000000000002	0.11127893500325171
1.5	0.15175170534463253
1.55	0.21130707045169977
1.6	0.300230938724934
1.6500000000000001	0.43526683471534267
1.7000000000000002	0.6412812346385235
1.75	0.9479969714519916
1.8	1.3560303777940745
1.85	1.766838354732558
1.9000000000000001	1.9630080279922086
1.9500000000000002	1.850296730487836
2.	1.5698061279098645
2.0500000000000003	1.2753202580358747
2.1	1.0314839810785008
2.15	0.8434798985464281
2.2	0.6999473295434863
2.25	0.5893973956791255
2.3000000000000003	0.502027524418545
2.35	0.4307850471669708
2.4000000000000004	0.37214755533418276
2.45	0.3223774318486125
2.5	0.2798366714873815
2.5500000000000003	0.24340883743729416
2.6	0.21184731868156262
2.6500000000000004	0.1843654289066075
2.7	0.16059701998807238
2.75	0.13984253299960758
2.8000000000000003	0.12202566429736789
2.85	0.10649631021053299
2.9000000000000004	0.09301935079086368
2.95	0.08132188981469678
3.	0.07129500423586539
3.0500000000000003	0.062359647268205795
3.1	0.05473009472481343
3.1500000000000004	0.04814516395180623
3.2	0.042371447351148846
3.25	0.03734826359423223
3.3000000000000003	0.03296066356924124
3.35	0.029160179822449984
3.4000000000000004	0.02581909675595832
3.45	0.022886368770581388
3.5	0.02030811012406756
3.5500000000000003	0.018044441722113606
3.6	0.016054703115842405
3.6500000000000004	0.014301897097829258
3.7	0.012755623965583036
3.75	0.0113892603465942
3.8000000000000003	0.010180825995586895
3.85	0.00911116758241396
3.9000000000000004	0.008163644313089328
3.95	0.00732269112855008
4.	0.006576582602825162
4.05	0.005895739990235941
4.1000000000000005	0.005309549842592466
4.15	0.004788062904624638
4.2	0.004322518004702574
4.25	0.003906568233001014
4.3	0.0035338491588455686

==> anc/Fig8-rho_q_400_p2_chi1.dat <==
0.	0.00009466221688942712
0.05	0.00013237475136040715
0.1	0.00013800504576462345
0.15000000000000002	0.00016653454533571325
0.2	0.0001887076776103207
0.25	0.0002245314089650916
0.30000000000000004	0.00026239003575836414
0.35000000000000003	0.0003018247695986428
0.4	0.0003528855344682136
0.45	0.00040015327191549125
0.5	0.000465297815072363
0.55	0.0005760063769277521
0.6000000000000001	0.0006837940706472332
0.65	0.0008317114883695182
0.7000000000000001	0.0009949744328771515
0.75	0.001235874916381708
0.8	0.0015262524071421107
0.8500000000000001	0.0018398017700791583
0.9	0.0022955358653981264
0.9500000000000001	0.0028325074493571814
1.	0.003506639682556712
1.05	0.004333432886919139
1.1	0.005492973660059179
1.1500000000000001	0.00695504512830783
1.2000000000000002	0.008824766110030463
1.25	0.011290439750998376
1.3	0.01460363186666588
1.35	0.019028184989457464
1.4000000000000001	0.025061146226183502
1.4500000000000002	0.03364214605832147
1.5	0.04598138770526862
1.55	0.06346581146697224
1.6	0.09056605145540003
1.6500000000000001	0.1328881875416521
1.7000000000000002	0.2029757013351097
1.75	0.32557100962694513
1.8	0.5609478933022782
1.85	1.0456472588851928
1.9000000000000001	2.0799733886058127
1.9500000000000002	3.623264698975175
2.	3.6346732981412253
2.0500000000000003	2.3390377704552434
2.1	1.4337836509732358
2.15	0.9500489034264896
2.2	0.6721349385259117
2.25	0.49531370115677403
2.3000000000000003	0.3778057439095669
2.35	0.29564764603805377
2.4000000000000004	0.2359086775227132
2.45	0.1907778333248917
2.5	0.15606277458594964
2.5500000000000003	0.12879167344217424
2.6	0.10711913287869478
2.6500000000000004	0.08980341315721936
2.7	0.07563551008208827
2.75	0.06406162441378795
2.8000000000000003	0.05454272726124686
2.85	0.0466389533506424
2.9000000000000004	0.040000650497346836
2.95	0.03445583714611522
3.	0.02976837028482699
3.0500000000000003	0.02581096521220204
3.1	0.02244170388651511
3.1500000000000004	0.01956264347594446
3.2	0.017107465082239613
3.25	0.01500424972309069
3.3000000000000003	0.013193983386007737
3.35	0.011627425514199674
3.4000000000000004	0.0102723441797418
3.45	0.009092406076058625
3.5	0.008073487319946107
3.5500000000000003	0.007181302050364501
3.6	0.006397900816391478
3.6500000000000004	0.0057157808681046005
3.7	0.005115698100013739
3.75	0.00459006005003191
3.8000000000000003	0.004127536767791115
3.85	0.0037169806777054195
3.9000000000000004	0.003353154490953977
3.95	0.003030301475252211
4.	0.0027435012922366335
4.05	0.0024878627407912204
4.1000000000000005	0.002259997480348545
4.15	0.0020562437981025963
4.2	0.0018742819044714602
4.25	0.0017117325662071574
4.3	0.0015659050413451277

==> anc/Fig8-rho_q_400_p3_chi0.6.dat <==
0.	9.574898853564472e-6
0.05	0.000010637043283236094
0.1	0.00001194171706778878
0.15000000000000002	0.000013917580217329686
0.2	0.000017293239717400286
0.25	0.000022944928678751042
0.30000000000000004	0.000031478179814845264
0.35000000000000003	0.00004294635333844888
0.4	0.00005717712521249816
0.45	0.00005568337908001004
0.5	0.00009139963769167357
0.55	0.00009514501979077435
0.6000000000000001	0.00010907858764220126
0.65	0.00012247779830346653
0.7000000000000001	0.0001443969498869586
0.75	0.0001558108999859603
0.8	0.00017066031704490088
0.8500000000000001	0.00020789519443658097
0.9	0.0002450768751113353
0.9500000000000001	0.0002942393725785714
1.	0.00034423803211717
1.05	0.0004077151393017677
1.1	0.0004748653006559678
1.1500000000000001	0.0005565212055619218
1.2000000000000002	0.0006501738391600286
1.25	0.0007868784472088694
1.3	0.0009359884611157845
1.35	0.001110605365672039
1.4000000000000001	0.001316569048506533
1.4500000000000002	0.0016038089229598543
1.5	0.0018898881856490807
1.55	0.002290695586254861
1.6	0.0027469183233263185
1.6500000000000001	0.0032944557196366918
1.7000000000000002	0.003993171135839879
1.75	0.00487076615050474
1.8	0.0058945994019866145
1.85	0.007160689725731025
1.9000000000000001	0.008854287101842745
1.9500000000000002	0.010838925599402655
2.	0.013458004833563061
2.0500000000000003	0.016734575387745414
2.1	0.020929075463236545
2.15	0.02638669478077806
2.2	0.03340229288729023
2.25	0.042691910817637915
2.3000000000000003	0.05521437284305268
2.35	0.07203025582589678
2.4000000000000004	0.09510639733374629
2.45	0.12725482559029078
2.5	0.1734303210302334
2.5500000000000003	0.23998947320500086
2.6	0.33814332281349546
2.6500000000000004	0.4848487037728013
2.7	0.7022136376901387
2.75	1.0098698916321829
2.8000000000000003	1.38997637089898
2.85	1.734446903711167
2.9000000000000004	1.8723838018247614
2.95	1.7617157959561816
3.	1.51270382673077
3.0500000000000003	1.2517121407538534
3.1	1.027438307497491
3.1500000000000004	0.8510383188393873
3.2	0.7116646974521781
3.25	0.6014586446386591
3.3000000000000003	0.5122093020389741
3.35	0.43825770865982433
3.4000000000000004	0.3763327637789415
3.45	0.3237125515052722
3.5	0.2789513301830894
3.5500000000000003	0.2404206424005063
3.6	0.20724874906418067
3.6500000000000004	0.1787647706599159
3.7	0.15422329756979622
3.75	0.13321273860383467
3.8000000000000003	0.11511560711859457
3.85	0.09991652162670257
3.9000000000000004	0.08660685458176579
3.95	0.07514681682810352
4.	0.06538396411089263
4.05	0.05684834930076799
4.1000000000000005	0.04965590631664485
4.15	0.043346212800147665
4.2	0.03793436294716729
4.25	0.033315906986954726
4.3	0.02927847441691502

==> anc/Fig8-rho_q_400_p3_chi1.dat <==
0.	2.208540004571261e-6
0.05	2.4824009011624215e-6
0.1	2.8478437823478585e-6
0.15000000000000002	3.4579675862226427e-6
0.2	4.518379334743538e-6
0.25	6.215029782032961e-6
0.30000000000000004	8.606622171675472e-6
0.35000000000000003	0.00001164589388640518
0.4	0.000015353048366498446
0.45	0.00001964660413508608
0.5	0.000024631330067838582
0.55	0.000030292251635666782
0.6000000000000001	0.00003674644007161555
0.65	0.000043955964949378446
0.7000000000000001	0.00005187366843607108
0.75	0.000051721024237775125
0.8	0.00006726639218634578
0.8500000000000001	0.00006807497037706248
0.9	0.00008185432854596312
0.9500000000000001	0.00009277804218621563
1.	0.00011045714650783714
1.05	0.0001005864893717034
1.1	0.00012119324776168365
1.1500000000000001	0.000142490473531763
1.2000000000000002	0.00015895086237221543
1.25	0.0002002056226699572
1.3	0.00025501057791119856
1.35	0.00030392331567757186
1.4000000000000001	0.0003473442561816428
1.4500000000000002	0.00041041695155338685
1.5	0.0004907142222490157
1.55	0.0006209273552954188
1.6	0.0007465379048710189
1.6500000000000001	0.0009184181948839538
1.7000000000000002	0.0010917452689887868
1.75	0.0013117320618582272
1.8	0.0015931863346411996
1.85	0.001961904748290644
1.9000000000000001	0.0023971160323600555
1.9500000000000002	0.0029489908486244536
2.	0.003638632535406173
2.0500000000000003	0.004526447200555862
2.1	0.0056642863595217155
2.15	0.007101267843291492
2.2	0.009056160023245498
2.25	0.011458366207567756
2.3000000000000003	0.014841914464818435
2.35	0.019120405806269735
2.4000000000000004	0.02515043187980811
2.45	0.03346652499704208
2.5	0.045399142406876196
2.5500000000000003	0.06263000145400882
2.6	0.08870791682857379
2.6500000000000004	0.1289865074998864
2.7	0.1964778739784023
2.75	0.31454332301033994
2.8000000000000003	0.5397061930689756
2.85	1.0129798828057621
2.9000000000000004	2.073931208661996
2.95	3.847404851557402
3.	3.9156578994854594
3.0500000000000003	2.3919307055258616
3.1	1.4155114418091415
3.1500000000000004	0.9047482104445586
3.2	0.619020962201682
3.25	0.4474000088837373
3.3000000000000003	0.33589725302459283
3.35	0.2594613209522006
3.4000000000000004	0.20434228774247654
3.45	0.1636289766950854
3.5	0.13262953565723704
3.5500000000000003	0.10863769272824851
3.6	0.08986978647496115
3.6500000000000004	0.07491011877877778
3.7	0.06282934224151694
3.75	0.0530728850521408
3.8000000000000003	0.045035101392715486
3.85	0.03838541430735695
3.9000000000000004	0.03290145961442419
3.95	0.028301915959014774
4.	0.024442105524145035
4.05	0.021185140958190168
4.1000000000000005	0.018412989247974423
4.15	0.0160623484514254
4.2	0.014056384457889957
4.25	0.012335423080485998
4.3	0.010858642195895211

==> anc/Fig9-T_cq_194_pcm0.5_chi0.6.dat <==
1.	0.0029804304691715433
1.05	0.004714997630328787
1.1	0.007507261302382966
1.15	0.011950292024710794
1.2	0.019085478859836105
1.25	0.030645368075424402
1.3	0.04932632188165862
1.35	0.07981528693356356
1.4	0.13024825965343345
1.45	0.2140077529879101
1.5	0.35506151367884253
1.55	0.595097935736077
1.6	1.0082679463512703
1.65	1.7258251780699345
1.7000000000000002	2.9733691198637673
1.75	5.094651448864937
1.8	8.411669309373265
1.85	12.576857519513116
1.9	15.712419398064132
1.9500000000000002	15.985504429783626
2.	14.05455058857677
2.05	11.564794776485224
2.1	9.353333472075057
2.1500000000000004	7.590175070833142
2.2	6.218819455574104
2.25	5.14410638543519
2.3	4.288292349429512
2.35	3.5977336977674397
2.4000000000000004	3.035230555640777
2.45	2.5768249927618716
2.5	2.205276673853795
2.55	1.9072709520774882
2.6	1.6710378850779346
2.6500000000000004	1.4856458844458384
2.7	1.340788327978725
2.75	1.226968518559433
2.8	1.1360007283124658
2.85	1.0611372304165665
2.9000000000000004	0.9970402540180657
2.95	0.9398609942039534
3.	0.8869460115842254
3.0500000000000003	0.8365042468594357
3.1	0.7874514662283961
3.15	0.7392910730643318
3.2	0.6918389611964723
3.25	0.645128652209388
3.3000000000000003	0.59937479428562
3.35	0.5547837150436526
3.4000000000000004	0.5116143343756964
3.45	0.47008146370098325
3.5	0.4305188452074952
3.5500000000000003	0.3929666605123813
3.6	0.3576035039631165
3.6500000000000004	0.3244829003694755
3.7	0.29364781509464805
3.75	0.26510473736432194
3.8000000000000003	0.2388062953445501
3.85	0.21468949598826187
3.9000000000000004	0.19260492566889248
3.95	0.17265053183740822
4.	0.15449529030551382
4.050000000000001	0.13809556422871005
4.1	0.12330914094851886
4.15	0.11002542283582066
4.2	0.09813044919295111
4.25	0.08747664302795763
4.300000000000001	0.07796210396555267
4.35	0.06948032824377226
4.4	0.06192447638175782
4.45	0.05520484850316773
4.5	0.04923178284697096
4.550000000000001	0.043927045068108066
4.6	0.039218730281058385
4.65	0.035035212897884006
4.7	0.03134260482861317
4.75	0.027968928556790746
4.800000000000001	0.02507487628394507
4.85	0.022541723995363548
4.9	0.020290978133352823
4.95	0.018287036700344952
5.	0.016494307874092073

==> anc/Fig9-T_cq_194_pcm0.5_chi1.dat <==
1.	0.0057274449327935385
1.05	0.009249763980418919
1.1	0.014945961147376893
1.15	0.024239967129976708
1.2	0.039431915409770237
1.25	0.06436659779711788
1.3	0.10562048411992582
1.35	0.1738970485776877
1.4	0.2874574141497778
1.45	0.4761048703929046
1.5	0.7881696917888571
1.55	1.2984436391025538
1.6	2.1131758641351546
1.65	3.3565367345635613
1.7000000000000002	5.11052283240992
1.75	7.273609101592759
1.8	9.430265028969286
1.85	10.983525710071083
1.9	11.573527391468872
1.9500000000000002	11.304687029465889
2.	10.5183003206468
2.05	9.525914093338331
2.1	8.512909441820234
2.1500000000000004	7.564792986575469
2.2	6.709686253735379
2.25	5.950456022952389
2.3	5.2792282234368635
2.35	4.686086150764105
2.4000000000000004	4.161970932081519
2.45	3.6995519945078414
2.5	3.292507383768128
2.55	2.9355873464020625
2.6	2.6240853925830607
2.6500000000000004	2.3526474423544315
2.7	2.116960656284593
2.75	1.911640441189568
2.8	1.7326501999747896
2.85	1.575225489962831
2.9000000000000004	1.4360360980802702
2.95	1.3114521167258133
3.	1.199223592421097
3.0500000000000003	1.0965394241752555
3.1	1.0023480229258963
3.15	0.9150698404281419
3.2	0.8341160664725504
3.25	0.7583694381353995
3.3000000000000003	0.6878743089254471
3.35	0.6221831857205861
3.4000000000000004	0.5611285734146612
3.45	0.5045600533623303
3.5	0.4523839548948858
3.5500000000000003	0.40446359345549365
3.6	0.3606657640409549
3.6500000000000004	0.32083275978305315
3.7	0.2847731164666137
3.75	0.25224352807873823
3.8000000000000003	0.22310213658802647
3.85	0.1970387787063281
3.9000000000000004	0.17384587918190644
3.95	0.153261283867824
4.	0.13500165292400645
4.050000000000001	0.11898805517760501
4.1	0.10485553896007767
4.15	0.09244615797969764
4.2	0.081557322948334
4.25	0.07203178098119967
4.300000000000001	0.06369899836179618
4.35	0.05640953198557538
4.4	0.050059303298104554
4.45	0.044501900874719516
4.5	0.039654224392814866
4.550000000000001	0.03541948923971963
4.6	0.031722633095403914
4.65	0.02848277901086654
4.7	0.025669898708354313
4.75	0.02317556878882207
4.800000000000001	0.02102480054645545
4.85	0.019111334492744707
4.9	0.017397890569163774
4.95	0.015917855712637614
5.	0.014563078827451103

==> anc/Fig9-T_cq_194_pcm0_chi0.6.dat <==
1.	0.006594371317244468
1.05	0.010411606187044464
1.1	0.016507156954670935
1.15	0.02618471575001828
1.2	0.04162998137227085
1.25	0.06643286261359975
1.3	0.10620355203525414
1.35	0.17041980416438157
1.4	0.27517343814925466
1.45	0.44626254979947977
1.5	0.7283831497050779
1.55	1.1964557889386656
1.6	1.9777041732842617
1.65	3.2866939654108975
1.7000000000000002	5.472290873954528
1.75	9.022621177103535
1.8	14.288237261964666
1.85	20.438681341501635
1.9	24.39572048180436
1.9500000000000002	23.699450482916976
2.	19.902287446404856
2.05	15.664547867897864
2.1	12.145461536176883
2.1500000000000004	9.492964321917183
2.2	7.543003119929069
2.25	6.114502136730783
2.3	5.066283946072119
2.35	4.299218986534479
2.4000000000000004	3.7406110005886277
2.45	3.337034290854047
2.5	3.0459644081059167
2.55	2.833934668182064
2.6	2.673061848909327
2.6500000000000004	2.542201969785403
2.7	2.42556374221864
2.75	2.3129794880292582
2.8	2.198299211637302
2.85	2.078828304497415
2.9000000000000004	1.9541933282381092
2.95	1.8256099411828979
3.	1.6949973305651302
3.0500000000000003	1.56449155224907
3.1	1.4360732507429612
3.15	1.3115353166927013
3.2	1.1923001261003603
3.25	1.0793904904560994
3.3000000000000003	0.9736157076803548
3.35	0.8752878882414592
3.4000000000000004	0.7845483112985653
3.45	0.7013363058854661
3.5	0.6256261739410403
3.5500000000000003	0.5569153370071621
3.6	0.4948812221639185
3.6500000000000004	0.43909690947545327
3.7	0.38906356671397924
3.75	0.3443501455011818
3.8000000000000003	0.3044859007386562
3.85	0.26902156659278126
3.9000000000000004	0.23743828909986975
3.95	0.2096289577997518
4.	0.1849148507942956
4.050000000000001	0.1630674303974153
4.1	0.1437493736167926
4.15	0.12670260979284814
4.2	0.11169694570179778
4.25	0.09845603289798933
4.300000000000001	0.08679120909594305
4.35	0.0765236512100075
4.4	0.0674945537650499
4.45	0.05954509198300032
4.5	0.05255415325320715
4.550000000000001	0.04640899885515086
4.6	0.04100190918700877
4.65	0.036252075211361964
4.7	0.032088823524292966
4.75	0.028238638523589356
4.800000000000001	0.024983950230241782
4.85	0.0222451403924353
4.9	0.019862131652144715
4.95	0.017712914798701615
5.	0.01580053618239168

==> anc/Fig9-T_cq_194_pcm0_chi1.dat <==
1.	0.02374658400138405
1.05	0.03813766231123813
1.1	0.06128037645857702
1.15	0.09877163912631236
1.2	0.15955227043471548
1.25	0.2583054515638701
1.3	0.4195943751342761
1.35	0.6826623469478139
1.4	1.1120493824347653
1.45	1.8094860217173532
1.5	2.9319527181109524
1.55	4.70765772709382
1.6	7.4333727774050296
1.65	11.40474147017538
1.7000000000000002	16.701521313397723
1.75	22.780718516002498
1.8	28.223033989567348
1.85	31.344225218439025
1.9	31.455439371922175
1.9500000000000002	29.251140053562587
2.	25.929818656724564
2.05	22.414296910594143
2.1	19.18272197490619
2.1500000000000004	16.404995560105032
2.2	14.10145457717266
2.25	12.226247473845907
2.3	10.717886413921635
2.35	9.509891381024064
2.4000000000000004	8.543818079270874
2.45	7.762618226131158
2.5	7.120565112734589
2.55	6.5769489788814965
2.6	6.103998640903114
2.6500000000000004	5.677092589559803
2.7	5.281649498225314
2.75	4.906883772329298
2.8	4.547406722120669
2.85	4.199915058770918
2.9000000000000004	3.8638389880719277
2.95	3.5394048519959496
3.	3.227698771363726
3.0500000000000003	2.930051751957149
3.1	2.6477534670962215
3.15	2.3821237792751035
3.2	2.133934868830559
3.25	1.903783802601217
3.3000000000000003	1.6919417746832532
3.35	1.4982546262829866
3.4000000000000004	1.3223252783669273
3.45	1.1635222673286136
3.5	1.0209778066645954
3.5500000000000003	0.893681731048792
3.6	0.7805584173320936
3.6500000000000004	0.6804629167341719
3.7	0.5922363122830374
3.75	0.5144952101204117
3.8000000000000003	0.4468262813868991
3.85	0.3875433575867139
3.9000000000000004	0.33590114304366253
3.95	0.2909821518312677
4.	0.2518651772924628
4.050000000000001	0.21821696516498038
4.1	0.18898255692105556
4.15	0.16370188332604463
4.2	0.1418197580925639
4.25	0.12294755684711584
4.300000000000001	0.10664686892235743
4.35	0.09255944598177573
4.4	0.08042698630644116
4.45	0.06996703146913226
4.5	0.060921020706389974
4.550000000000001	0.05311021794261378
4.6	0.0463396906489893
4.65	0.04051909981623248
4.7	0.03552063832749339
4.75	0.03112732134978188
4.800000000000001	0.02743627485195873
4.85	0.02420771663643393
4.9	0.02117794607550335
4.95	0.018778722167484642
5.	0.016560715441676956

==> anc/Fig9-T_cq_194_pcm1.5_chi0.6.dat <==
1.	0.00007769219019651959
1.05	0.0001251782459749713
1.1	0.00020366712670108947
1.15	0.0003310768805550051
1.2	0.0005413230423559672
1.25	0.0008933184329774472
1.3	0.00148055072549081
1.35	0.0024746668562362073
1.4	0.0041863143826288965
1.45	0.007165818544327141
1.5	0.012453277361144478
1.55	0.021991827001281928
1.6	0.03953842126590078
1.65	0.07239938714649555
1.7000000000000002	0.13452045947057614
1.75	0.25100166635320764
1.8	0.45520681583979317
1.85	0.7554846891855103
1.9	1.0577432100792077
1.9500000000000002	1.218593403797006
2.	1.2265202755225748
2.05	1.1666638977900128
2.1	1.1077791120141862
2.1500000000000004	1.066672306027569
2.2	1.0498190350554681
2.25	1.0548792314209896
2.3	1.0782266185562792
2.35	1.1158152904247929
2.4000000000000004	1.1634829478740574
2.45	1.2168398833605165
2.5	1.2716063810999347
2.55	1.3238799588965366
2.6	1.3707047383467497
2.6500000000000004	1.409620649610906
2.7	1.439090107263854
2.75	1.4584702016587445
2.8	1.467453860521844
2.85	1.4661486862461715
2.9000000000000004	1.4549906624995128
2.95	1.4344253044272441
3.	1.4047781242458257
3.0500000000000003	1.3666839374015758
3.1	1.3205923159243076
3.15	1.2671521290285606
3.2	1.2070782881074453
3.25	1.1410731800011327
3.3000000000000003	1.070500628141739
3.35	0.9960650378440818
3.4000000000000004	0.9191589301682348
3.45	0.8410004815764894
3.5	0.7630982990873343
3.5500000000000003	0.6867674969171457
3.6	0.6133011852432425
3.6500000000000004	0.5438247972262039
3.7	0.47925341669208005
3.75	0.4202801245722628
3.8000000000000003	0.3672512007549901
3.85	0.3203514185212855
3.9000000000000004	0.27948161959305373
3.95	0.24431323963456308
4.	0.21441931659896166
4.050000000000001	0.189273553024808
4.1	0.16825661323953056
4.15	0.15088889631651506
4.2	0.1362413098133436
4.25	0.12421472917174158
4.300000000000001	0.11395622516459607
4.35	0.10533274870683969
4.4	0.0978993375787764
4.45	0.091388222119566
4.5	0.08558799194477455
4.550000000000001	0.08031925074262698
4.6	0.07546133220575606
4.65	0.07096814314054495
4.7	0.06661992815720591
4.75	0.06251646326980055
4.800000000000001	0.0585918916286836
4.85	0.0548185766933045
4.9	0.05119041130900635
4.95	0.04770566117322488
5.	0.044367262481227056

==> anc/Fig9-T_cq_194_pcm1.5_chi1.dat <==
1.	0.000023133280221576666
1.05	0.00003816445642262138
1.1	0.00006306875045549913
1.15	0.00010473977559207895
1.2	0.00017464886719147785
1.25	0.00029320692566048344
1.3	0.0004962717237911676
1.35	0.0008452997092721212
1.4	0.00145321776165347
1.45	0.002515631426730399
1.5	0.004379063687224149
1.55	0.0076384430033840465
1.6	0.013272016061659318
1.65	0.022672157673297846
1.7000000000000002	0.03745666421414146
1.75	0.0583312995765707
1.8	0.08343931294072834
1.85	0.1081962715698888
1.9	0.12797608445584827
1.9500000000000002	0.14169566546193157
2.	0.1508098546454922
2.05	0.1579297415245588
2.1	0.1648175140187895
2.1500000000000004	0.1729890593515221
2.2	0.18285813608868426
2.25	0.19531852182224713
2.3	0.21019892870946794
2.35	0.2278292219285723
2.4000000000000004	0.24729331361634224
2.45	0.2691017403017835
2.5	0.29195922466079494
2.55	0.3163002144159913
2.6	0.34095606162164466
2.6500000000000004	0.36641124597935193
2.7	0.3911904587886622
2.75	0.4163415346929126
2.8	0.4401520216495694
2.85	0.46375446302465523
2.9000000000000004	0.4854026812228571
2.95	0.5062378157255167
3.	0.5236276934997448
3.0500000000000003	0.5411194135156413
3.1	0.5543321755731697
3.15	0.565657442097853
3.2	0.5711912401740954
3.25	0.5773928100225123
3.3000000000000003	0.5777222520806846
3.35	0.5747862789726219
3.4000000000000004	0.5673498845400577
3.45	0.5573298879653553
3.5	0.5432271862566234
3.5500000000000003	0.5259614758804297
3.6	0.5058703182602718
3.6500000000000004	0.48343492522965753
3.7	0.4588304983315281
3.75	0.43280735106909557
3.8000000000000003	0.4057415795920448
3.85	0.3781886288662166
3.9000000000000004	0.35064273537602264
3.95	0.3235157550906079
4.	0.29717809109557786
4.050000000000001	0.27191190388799724
4.1	0.24796424308462528
4.15	0.22549285291369245
4.2	0.20459399326226163
4.25	0.185312595523845
4.300000000000001	0.16763928933927555
4.35	0.15153091369597002
4.4	0.13693697495059676
4.45	0.1237340301522299
4.5	0.11185610054311641
4.550000000000001	0.10118092445739438
4.6	0.09161202296002768
4.65	0.08302010080066083
4.7	0.07533938554681074
4.75	0.06844415116009847
4.800000000000001	0.06228889384846521
4.85	0.05673338726037004
4.9	0.0518237881253589
4.95	0.04737614605368629
5.	0.043374513356554484

==> anc/Fig9-T_cq_194_pcm1_chi0.6.dat <==
1.	0.000528566337337532
1.05	0.000842626741304349
1.1	0.0013554096093457816
1.15	0.00217700659540998
1.2	0.0035133135526892348
1.25	0.005714473216539522
1.3	0.009325532276418554
1.35	0.015330464294515999
1.4	0.025473646748277595
1.45	0.04274683380709139
1.5	0.07269042225403446
1.55	0.12534764180429211
1.6	0.21954758092958448
1.65	0.3906229655819656
1.7000000000000002	0.7034864779269046
1.75	1.2681665240744329
1.8	2.216536153197132
1.85	3.5327334975790188
1.9	4.735943834449691
1.9500000000000002	5.206709460112245
2.	4.983077822458344
2.05	4.494757809935051
2.1	4.0215484142664
2.1500000000000004	3.63710823563907
2.2	3.346938362133749
2.25	3.1300944488048987
2.3	2.963965903665772
2.35	2.8289977963749484
2.4000000000000004	2.7086442403341193
2.45	2.5900948482761166
2.5	2.4643072893627402
2.55	2.326291361571961
2.6	2.1748337031397877
2.6500000000000004	2.0113527441852406
2.7	1.8396104311601549
2.75	1.6642695287464997
2.8	1.490258443463601
2.85	1.3221607975531418
2.9000000000000004	1.1637985060704577
2.95	1.0178695500646933
3.	0.8862056113946453
3.0500000000000003	0.7696664839694666
3.1	0.6683165007888929
3.15	0.581592156884476
3.2	0.5084016337281296
3.25	0.44760252354018254
3.3000000000000003	0.3968999132941298
3.35	0.35542558774523353
3.4000000000000004	0.32135131611416257
3.45	0.2932731479078552
3.5	0.26993877553907913
3.5500000000000003	0.2502564924095454
3.6	0.23333836699096575
3.6500000000000004	0.21847280961706114
3.7	0.20511258665231621
3.75	0.19284058223589562
3.8000000000000003	0.18135704110909964
3.85	0.17046156154398381
3.9000000000000004	0.16000850250596294
3.95	0.14992984917282837
4.	0.1401738475034684
4.050000000000001	0.13073703763735914
4.1	0.1216081273777696
4.15	0.11281921058845161
4.2	0.10437802123981875
4.25	0.09631718137210521
4.300000000000001	0.08864605527269363
4.35	0.08139235483928417
4.4	0.07456116321264462
4.45	0.06816196788878282
4.5	0.06219781031260868
4.550000000000001	0.05666179531660661
4.6	0.05154733566049052
4.65	0.04683919698977461
4.7	0.04252493850086986
4.75	0.03857676452249677
4.800000000000001	0.03498928129716357
4.85	0.03173425655160446
4.9	0.02878639148666444
4.95	0.02613062879759685
5.	0.023730507888721015

==> anc/Fig9-T_cq_194_pcm1_chi1.dat <==
1.	0.000296243287974031
1.05	0.00048432265332043256
1.1	0.0007925686923596795
1.15	0.0013029216994788588
1.2	0.0021499175299235914
1.25	0.0035687497324374405
1.3	0.0059696175225459275
1.35	0.010042921716530406
1.4	0.01703687830491427
1.45	0.029077338972679626
1.5	0.049857012479092695
1.55	0.08557662436958438
1.6	0.14607878159105747
1.65	0.24491850312087465
1.7000000000000002	0.39641165211289164
1.75	0.60378141707043
1.8	0.8431781600275435
1.85	1.0647196040627542
1.9	1.2238731572085804
1.9500000000000002	1.3126992754073807
2.	1.3498137254270928
2.05	1.3604055883022783
2.1	1.3618724356971859
2.1500000000000004	1.3649621338541078
2.2	1.3731399005596843
2.25	1.3884662837130322
2.3	1.4085965378628653
2.35	1.431505891161801
2.4000000000000004	1.4519777531791696
2.45	1.468281532160859
2.5	1.4754160482119025
2.55	1.472720825648732
2.6	1.4575460351429301
2.6500000000000004	1.4308300004245798
2.7	1.3915412925531179
2.75	1.3423776674372379
2.8	1.2833894761156033
2.85	1.2176164573674146
2.9000000000000004	1.1458373870331158
2.95	1.0708697379582168
3.	0.9933445268578089
3.0500000000000003	0.9166134269579043
3.1	0.8404660976884468
3.15	0.7670529066098077
3.2	0.6965555627523327
3.25	0.6308364072255271
3.3000000000000003	0.5693767542760391
3.35	0.5128977258212052
3.4000000000000004	0.46118955334232237
3.45	0.414343354197536
3.5	0.3720941554753715
3.5500000000000003	0.3341658285775475
3.6	0.30020453827049615
3.6500000000000004	0.26983229156065097
3.7	0.2426840257101168
3.75	0.21839740869787894
3.8000000000000003	0.1966625130746069
3.85	0.1771818505361388
3.9000000000000004	0.15969916344507323
3.95	0.1439844916633399
4.	0.12984009688476783
4.050000000000001	0.11710591197142864
4.1	0.10564107769294445
4.15	0.09531638114986282
4.2	0.08602680129455859
4.25	0.07767747843730666
4.300000000000001	0.07018074040645651
4.35	0.06345553771596182
4.4	0.057446178804141
4.45	0.05206233223756004
4.5	0.04726485244156408
4.550000000000001	0.04298847756537711
4.6	0.039189873623785336
4.65	0.03579313114884437
4.7	0.0327886166444786
4.75	0.03009841955893575
4.800000000000001	0.027723888627391186
4.85	0.02556713873620547
4.9	0.023707956801084566
4.95	0.02200061686108364
5.	0.020450961052717525

==> anc/Fig9-T_cq_258_pcm0.5_chi0.6.dat <==
1.	0.004367310636317699
1.05	0.006490794497399442
1.1	0.009709703411330732
1.15	0.014586729726809765
1.2	0.02212156485906776
1.25	0.033810963023018586
1.3	0.05203986587875567
1.35	0.08081486313825795
1.4	0.12620749241025722
1.45	0.1974228307349027
1.5	0.30746946847847684
1.55	0.4727738363649867
1.6	0.7108034850217352
1.65	1.0347306021428904
1.7000000000000002	1.4463173658207689
1.75	1.9267395547902249
1.8	2.4324163870728124
1.85	2.9002464829301617
1.9	3.2664971206646176
1.9500000000000002	3.489362958892827
2.	3.561117258784851
2.05	3.5030357487587103
2.1	3.3500571559705303
2.1500000000000004	3.1385775050692812
2.2	2.898220125500205
2.25	2.6496214596230367
2.3	2.4058905159533897
2.35	2.1746551447034417
2.4000000000000004	1.9597538527730032
2.45	1.7627436756081314
2.5	1.5837923549696058
2.55	1.422379773166941
2.6	1.2775902042307716
2.6500000000000004	1.1481055571371384
2.7	1.0327864444017452
2.75	0.9303027436006021
2.8	0.83935882747644
2.85	0.7587424486989486
2.9000000000000004	0.6872729690956001
2.95	0.6238949197546955
3.	0.5676298071591462
3.0500000000000003	0.5175828220211421
3.1	0.47296937275383805
3.15	0.43306368471038353
3.2	0.39725769165448593
3.25	0.36507491861932984
3.3000000000000003	0.3359519152773288
3.35	0.3095434474130239
3.4000000000000004	0.28552199961199065
3.45	0.26354098883898425
3.5	0.24344192301187137
3.5500000000000003	0.22495819823982324
3.6	0.2079240835923334
3.6500000000000004	0.19219909732986876
3.7	0.17765780885941218
3.75	0.16418352475381084
3.8000000000000003	0.15169486427170414
3.85	0.14010473265486706
3.9000000000000004	0.12935247692463617
3.95	0.11937490874985678
4.	0.1101157045625011
4.050000000000001	0.10151965521176377
4.1	0.09354699105520409
4.15	0.08615696839627382
4.2	0.07931994644911354
4.25	0.07298932385279557
4.300000000000001	0.0671403655496076
4.35	0.061750230936108416
4.4	0.05677041046272093
4.45	0.05218393962071544
4.5	0.04792670773704825
4.550000000000001	0.04406491739222525
4.6	0.040508312175239404
4.65	0.0372416032538703
4.7	0.03424465293018648
4.75	0.03150123230296519
4.800000000000001	0.028990482589959343
4.85	0.026696845126300266
4.9	0.024598502294294073
4.95	0.02267497516289254
5.	0.02093511975001202

==> anc/Fig9-T_cq_258_pcm0.5_chi1.dat <==
1.	0.011806507607532603
1.05	0.01777957078389941
1.1	0.026919768178967886
1.15	0.04090133793215123
1.2	0.06235980087701138
1.25	0.09517308257758134
1.3	0.14499530137251115
1.35	0.21952907234399477
1.4	0.32858231509081565
1.45	0.48293630104515944
1.5	0.6925498237125595
1.55	0.9628477215223523
1.6	1.2909748660344476
1.65	1.6621114602621094
1.7000000000000002	2.04951402547933
1.75	2.418114761493697
1.8	2.7339582878954456
1.85	2.9713386845650267
1.9	3.119823303057716
1.9500000000000002	3.1811602505933783
2.	3.16778866493731
2.05	3.0950992966628084
2.1	2.9797770434121182
2.1500000000000004	2.835331644381854
2.2	2.6740878613042534
2.25	2.5034965282414734
2.3	2.3304312476303948
2.35	2.159304372664879
2.4000000000000004	1.9933177658148502
2.45	1.8343011532634819
2.5	1.683812789560033
2.55	1.542423267583469
2.6	1.4105667140619624
2.6500000000000004	1.2881933700828627
2.7	1.1753706976789264
2.75	1.0715779080730008
2.8	0.9764696043463981
2.85	0.8894389237609396
2.9000000000000004	0.8099720082053448
2.95	0.7374720034077662
3.	0.6713125332914684
3.0500000000000003	0.611090598529819
3.1	0.5561634675386294
3.15	0.5060428366678921
3.2	0.4603291149485939
3.25	0.41860227233576797
3.3000000000000003	0.3805207473677188
3.35	0.3457467043210581
3.4000000000000004	0.31400802102325537
3.45	0.28503603107650977
3.5	0.2585877464785041
3.5500000000000003	0.23450634319106647
3.6	0.21255946101035003
3.6500000000000004	0.19257878868926478
3.7	0.17440487095492874
3.75	0.15792395952289584
3.8000000000000003	0.1429799882117533
3.85	0.1294405139459544
3.9000000000000004	0.11719056528165252
3.95	0.10613208955202807
4.	0.09613397813652451
4.050000000000001	0.08708365565639185
4.1	0.07902653993600417
4.15	0.07172708199196748
4.2	0.06516542748564909
4.25	0.05925876711844613
4.300000000000001	0.05395963815592359
4.35	0.04919995488438938
4.4	0.044928818839503976
4.45	0.04105691782649661
4.5	0.037646088442074496
4.550000000000001	0.03454858731869294
4.6	0.03175528377492808
4.65	0.029264711911324452
4.7	0.02700392448961517
4.75	0.024973617890366763
4.800000000000001	0.023137371617778575
4.85	0.021507389743898403
4.9	0.020019193836727133
4.95	0.018689150369822462
5.	0.01746819117360579

==> anc/Fig9-T_cq_258_pcm0_chi0.6.dat <==
1.	0.0074730182645478885
1.05	0.011125080123800646
1.1	0.01666482263148318
1.15	0.025089679892089566
1.2	0.038094574931001844
1.25	0.058279466426731506
1.3	0.08969447621316591
1.35	0.13899462528386153
1.4	0.216022022860808
1.45	0.33507139982187284
1.5	0.514877521682067
1.55	0.7766228138519248
1.6	1.138820166431513
1.65	1.608978064631479
1.7000000000000002	2.1751452895855365
1.75	2.7973414402848644
1.8	3.40774460523482
1.85	3.9230654763862534
1.9	4.271556859474992
1.9500000000000002	4.418477556892127
2.	4.374436034337832
2.05	4.181951855742637
2.1	3.893914091547846
2.1500000000000004	3.558467067710541
2.2	3.211155263156769
2.25	2.8743668611535123
2.3	2.5605861329148056
2.35	2.2755449416537137
2.4000000000000004	2.0207147959554352
2.45	1.795232249288863
2.5	1.5970475376407471
2.55	1.4236224627014056
2.6	1.2724116444374058
2.6500000000000004	1.1402898149720586
2.7	1.025227780753989
2.75	0.9248247074263609
2.8	0.8370206759063052
2.85	0.7600175616108599
2.9000000000000004	0.6922000217367303
2.95	0.6322156945323697
3.	0.5788894103580837
3.0500000000000003	0.5312124831385221
3.1	0.4883542516764861
3.15	0.4495907120519134
3.2	0.414318017296243
3.25	0.3822191652690108
3.3000000000000003	0.35269258909510975
3.35	0.3255110663539874
3.4000000000000004	0.3004171495511406
3.45	0.27715230202688046
3.5	0.25562090355451955
3.5500000000000003	0.23560903652147355
3.6	0.217013077257436
3.6500000000000004	0.19973431398444577
3.7	0.1836814437291098
3.75	0.1687682472529664
3.8000000000000003	0.15493191376113313
3.85	0.14210278894168982
3.9000000000000004	0.13022825455634257
3.95	0.1192553797777069
4.	0.109118963176416
4.050000000000001	0.09976846480592272
4.1	0.0911551843582233
4.15	0.08323296688439473
4.2	0.07596673728457304
4.25	0.06929854803801977
4.300000000000001	0.06319618373867084
4.35	0.057626240934818634
4.4	0.05253192104604823
4.45	0.04788650449764494
4.5	0.04357694803032318
4.550000000000001	0.039772758127880344
4.6	0.03628144332386385
4.65	0.0331073705474958
4.7	0.030219052108027285
4.75	0.02760203656718003
4.800000000000001	0.025228697710779485
4.85	0.02307948513685934
4.9	0.02113014239221211
4.95	0.019358385572417265
5.	0.017766342344608076

==> anc/Fig9-T_cq_258_pcm0_chi1.dat <==
1.	0.03652294653370594
1.05	0.05495373017520314
1.1	0.0830629581333666
1.15	0.12594781566814042
1.2	0.1914005276823674
1.25	0.29077183819030916
1.3	0.4401030308142427
1.35	0.6604573344376411
1.4	0.97694608821948
1.45	1.4146161743725232
1.5	1.9919104948207584
1.55	2.710514229670094
1.6	3.5465906481366534
1.65	4.444836327110676
1.7000000000000002	5.324046692795771
1.75	6.0922118200162645
1.8	6.672034984392984
1.85	7.018612079740659
1.9	7.129394184900865
1.9500000000000002	7.032484331310818
2.	6.775823090382752
2.05	6.409584431389929
2.1	5.979327656222515
2.1500000000000004	5.5200852466983985
2.2	5.058820736968492
2.25	4.611640260526159
2.3	4.189231143929246
2.35	3.797920799631666
2.4000000000000004	3.4399660139213313
2.45	3.1155547943255
2.5	2.82281841559695
2.55	2.5602521564132656
2.6	2.3241281246430536
2.6500000000000004	2.112090946404164
2.7	1.9215081968498462
2.75	1.7496022349762732
2.8	1.5940163018357834
2.85	1.4527417560227636
2.9000000000000004	1.3239497349533518
2.95	1.2062424745660307
3.	1.0984383143417298
3.0500000000000003	0.9992114674252665
3.1	0.9080837938309656
3.15	0.8242343225985485
3.2	0.7471155671365816
3.25	0.6762223856395878
3.3000000000000003	0.6111576643911596
3.35	0.5515317118803355
3.4000000000000004	0.4970040407137577
3.45	0.44723366341664467
3.5	0.40190730610580655
3.5500000000000003	0.3607437833261388
3.6	0.32342925963458
3.6500000000000004	0.2896888179417609
3.7	0.259269970170036
3.75	0.23185833261645358
3.8000000000000003	0.20723150582535463
3.85	0.1851725228304961
3.9000000000000004	0.16540762629656103
3.95	0.1477574842160418
4.	0.13196054357828735
4.050000000000001	0.11786700639580198
4.1	0.10537196570322593
4.15	0.09421182853673153
4.2	0.08428693830997369
4.25	0.07545073429621314
4.300000000000001	0.06761342641865632
4.35	0.06064582710009325
4.4	0.05446345534404798
4.45	0.04895232087679407
4.5	0.04409315654533541
4.550000000000001	0.039753658100487144
4.6	0.035891533769101557
4.65	0.032476227017963565
4.7	0.02942776020302345
4.75	0.026675046712830646
4.800000000000001	0.02425962215592539
4.85	0.022136525083463445
4.9	0.020242859777913992
4.95	0.018563584526032486
5.	0.017048110546454356

==> anc/Fig9-T_cq_258_pcm1.5_chi0.6.dat <==
1.	0.0002644544464777868
1.05	0.0003948770204695872
1.1	0.0005944209645370855
1.15	0.0008970370981417631
1.2	0.0013711417477084646
1.25	0.0021117029784681776
1.3	0.003278594877397212
1.35	0.00516746655860311
1.4	0.008213330103189824
1.45	0.013138261151030823
1.5	0.021062954540177425
1.55	0.03361338437373759
1.6	0.05290614147710444
1.65	0.08135290994377746
1.7000000000000002	0.12115674616583391
1.75	0.1733505454696557
1.8	0.23676097601725565
1.85	0.3074251949953543
1.9	0.37928456837078023
1.9500000000000002	0.4462428823575551
2.	0.504069437569944
2.05	0.5513696862263883
2.1	0.5888321830086232
2.1500000000000004	0.6184493777821021
2.2	0.6424354810126163
2.25	0.662729074176318
2.3	0.6806143281421664
2.35	0.6969972941889533
2.4000000000000004	0.7123556221351746
2.45	0.7268212734953081
2.5	0.7402719736896494
2.55	0.7525441567443968
2.6	0.7627098192596871
2.6500000000000004	0.7722876133239099
2.7	0.7792304858276047
2.75	0.7837476571019018
2.8	0.7855945472110869
2.85	0.7845243714803131
2.9000000000000004	0.7804362209141327
2.95	0.7731614366059479
3.	0.7626919829037492
3.0500000000000003	0.749050077840961
3.1	0.7323543055409245
3.15	0.7127309391198079
3.2	0.6903851177326066
3.25	0.6656449332891798
3.3000000000000003	0.6387947647689135
3.35	0.6101967751281329
3.4000000000000004	0.5802038393386555
3.45	0.5494132141266275
3.5	0.5180368986297463
3.5500000000000003	0.48654038098554253
3.6	0.4553167404375568
3.6500000000000004	0.4246504656231339
3.7	0.3948482608867826
3.75	0.36613802528837475
3.8000000000000003	0.3387132208792443
3.85	0.3127230429716379
3.9000000000000004	0.2882606830844601
3.95	0.26536755620400304
4.	0.24406710085230865
4.050000000000001	0.22432879565017275
4.1	0.20612526084821878
4.15	0.18938010216037762
4.2	0.17403761901396392
4.25	0.15999908395618692
4.300000000000001	0.14717808373660407
4.35	0.13549031627225255
4.4	0.12483919332214478
4.45	0.11513507378709112
4.5	0.10628871226872452
4.550000000000001	0.09823021482254163
4.6	0.09087700398737275
4.65	0.08416757977907366
4.7	0.07803114465850211
4.75	0.07241150070481307
4.800000000000001	0.06726040842532566
4.85	0.0625302537605081
4.9	0.05817748069459311
4.95	0.05418971238909946
5.	0.05047793967906645

==> anc/Fig9-T_cq_258_pcm1.5_chi1.dat <==
1.	0.00011218349063533694
1.05	0.00017023330467053692
1.1	0.0002605199915789639
1.15	0.000399964766045512
1.2	0.0006182067832390392
1.25	0.0009606006250193484
1.3	0.0014977485570133447
1.35	0.002330557611651812
1.4	0.0036161014983079314
1.45	0.0055465675905415875
1.5	0.00837826484391299
1.55	0.0123713100069429
1.6	0.017767073021045646
1.65	0.024683982156281398
1.7000000000000002	0.03309481771284347
1.75	0.042722546639198604
1.8	0.05320787522551111
1.85	0.06404936583750771
1.9	0.07494642374798802
1.9500000000000002	0.08558886051027852
2.	0.096020693989893
2.05	0.10617111178654755
2.1	0.11633071751071936
2.1500000000000004	0.12642367173250285
2.2	0.1368840530637815
2.25	0.14752873804256847
2.3	0.1586335728492118
2.35	0.17005856612144363
2.4000000000000004	0.18195230273658158
2.45	0.19407272740212772
2.5	0.20652208828229604
2.55	0.21892641497607218
2.6	0.23151544077004152
2.6500000000000004	0.24379956921200216
2.7	0.2558825436540672
2.75	0.2673482856886364
2.8	0.2783297401021162
2.85	0.2884000289860862
2.9000000000000004	0.29770459550223266
2.95	0.30582612756469807
3.	0.31186224832430415
3.0500000000000003	0.3186228121073869
3.1	0.32311549694270203
3.15	0.3261443091546098
3.2	0.32770286302522456
3.25	0.3277780955333076
3.3000000000000003	0.32638480590197744
3.35	0.32352653342557797
3.4000000000000004	0.31926884665650085
3.45	0.3136766205021221
3.5	0.30652335839291156
3.5500000000000003	0.2987892683624048
3.6	0.28991307639866365
3.6500000000000004	0.2800673103371999
3.7	0.26929109991365785
3.75	0.2583462485332042
3.8000000000000003	0.24677053609030675
3.85	0.23491467690079
3.9000000000000004	0.2229021180876555
3.95	0.21090246362867268
4.	0.19897391502696596
4.050000000000001	0.1868525593565193
4.1	0.1757791436732922
4.15	0.16468477611472282
4.2	0.1540046301741144
4.25	0.14378012397668455
4.300000000000001	0.1340471332392109
4.35	0.1248285104818713
4.4	0.11612976479554417
4.45	0.10781025057213582
4.5	0.10030617060063024
4.550000000000001	0.09316478471778077
4.6	0.08648935210153731
4.65	0.08034539675396152
4.7	0.07459741516233244
4.75	0.06933089417405955
4.800000000000001	0.06441501799213857
4.85	0.059937900489121156
4.9	0.055756504466888304
4.95	0.05194693031099905
5.	0.048407579481847096

==> anc/Fig9-T_cq_258_pcm1_chi0.6.dat <==
1.	0.001217393408659107
1.05	0.0018109704101071614
1.1	0.002713154479553532
1.15	0.0040776114080832366
1.2	0.006198996780578096
1.25	0.009495377786672405
1.3	0.014663565971891303
1.35	0.02290610667541173
1.4	0.03606585756933555
1.45	0.05704702276372887
1.5	0.09022013904232402
1.55	0.14161116800212067
1.6	0.21857337051853754
1.65	0.32857659103526615
1.7000000000000002	0.4770013951966194
1.75	0.6634821327830009
1.8	0.8787454945106461
1.85	1.103868674681851
1.9	1.3146540773242723
1.9500000000000002	1.489781037360153
2.	1.6173000529944852
2.05	1.6962964399699236
2.1	1.7329312147307214
2.1500000000000004	1.736842297673055
2.2	1.717394985006661
2.25	1.681978391988889
2.3	1.635727020814165
2.35	1.582123906156731
2.4000000000000004	1.5233169261912327
2.45	1.4606196706123074
2.5	1.3947980483666245
2.55	1.3265716530535028
2.6	1.256138828762095
2.6500000000000004	1.1852439918619013
2.7	1.1135131691170161
2.75	1.041952250520029
2.8	0.9712514686924515
2.85	0.9020850093522808
2.9000000000000004	0.8350719296007263
2.95	0.770716283183696
3.	0.7094624313126978
3.0500000000000003	0.6516275683181969
3.1	0.5974357340698295
3.15	0.5469627495855012
3.2	0.5002629663027549
3.25	0.457274187989714
3.3000000000000003	0.41785410875348467
3.35	0.3818554046421278
3.4000000000000004	0.34910098605695705
3.45	0.31931558224346357
3.5	0.2923220121418581
3.5500000000000003	0.2678744500746371
3.6	0.2457407138910389
3.6500000000000004	0.2256965114919207
3.7	0.20754126307355458
3.75	0.1910750172678496
3.8000000000000003	0.17612932329961117
3.85	0.1625437669048077
3.9000000000000004	0.15017233533715363
3.95	0.1388838786321364
4.	0.12857006279094746
4.050000000000001	0.11911222566818462
4.1	0.11043577255414591
4.15	0.10245601291983787
4.2	0.09510518262233404
4.25	0.08831882196857083
4.300000000000001	0.08204589746807595
4.35	0.07624567571542688
4.4	0.07086671504207051
4.45	0.06587910890285062
4.5	0.061241851712624064
4.550000000000001	0.05693699890026822
4.6	0.052942703281626154
4.65	0.04922615937790424
4.7	0.045768705029488925
4.75	0.04255395324553244
4.800000000000001	0.039566683619973064
4.85	0.036791481261435895
4.9	0.0342118148799789
4.95	0.03181371725241682
5.	0.02959829716727041

==> anc/Fig9-T_cq_258_pcm1_chi1.dat <==
1.	0.0010874807221015184
1.05	0.0016417800316009658
1.1	0.002497073276910564
1.15	0.003811331147094442
1.2	0.005851580713797388
1.25	0.009013240548620042
1.3	0.013908800100352428
1.35	0.021409307497828205
1.4	0.032760909067224626
1.45	0.0494862600724157
1.5	0.07338971456311949
1.55	0.1061537190466305
1.6	0.14892492722908343
1.65	0.20167276625818056
1.7000000000000002	0.2628252610668183
1.75	0.32908815915400724
1.8	0.3964364568104337
1.85	0.46060410068723207
1.9	0.5187272691400797
1.9500000000000002	0.5688893835476283
2.	0.6110476026216453
2.05	0.6454338420150093
2.1	0.6733890206266272
2.1500000000000004	0.6954436792863967
2.2	0.7131169267114278
2.25	0.7263643194702263
2.3	0.7360724237700278
2.35	0.7421433674673829
2.4000000000000004	0.7449194806153222
2.45	0.7440650082267452
2.5	0.739895089298219
2.55	0.7319455402867951
2.6	0.7208277227968868
2.6500000000000004	0.706141735382043
2.7	0.688466776878587
2.75	0.6677603573538375
2.8	0.6446748179037826
2.85	0.6192900581650268
2.9000000000000004	0.5923088370290356
2.95	0.5638969753571456
3.	0.5339940434956914
3.0500000000000003	0.5049315652014207
3.1	0.475153940561648
3.15	0.44556921724073734
3.2	0.41651146563380737
3.25	0.3882333455551927
3.3000000000000003	0.3609477017196387
3.35	0.3347979263136523
3.4000000000000004	0.30991620233883893
3.45	0.2863754638389745
3.5	0.2641132784165378
3.5500000000000003	0.24343337325141268
3.6	0.22410045239810963
3.6500000000000004	0.20609272148761082
3.7	0.18934830966023952
3.75	0.17398816835438616
3.8000000000000003	0.15979956558962097
3.85	0.1467195981501386
3.9000000000000004	0.1347099058725092
3.95	0.12370601917233105
4.	0.11361309861230992
4.050000000000001	0.10427494748399159
4.1	0.09594334836914158
4.15	0.08823372528019913
4.2	0.08120192170947022
4.25	0.07477873656378911
4.300000000000001	0.0689224665064032
4.35	0.06358461320372798
4.4	0.05872015875303092
4.45	0.0542270108446468
4.5	0.05025069584675573
4.550000000000001	0.04657335423817637
4.6	0.043209259652754205
4.65	0.040174422694937637
4.7	0.03737812898702458
4.75	0.03485854596109521
4.800000000000001	0.032532125460871406
4.85	0.03044360702308762
4.9	0.028505657014231005
4.95	0.02676008443004937
5.	0.025141328376140845

==> anc/Fig9-T_cq_320_pcm0.5_chi0.6.dat <==
1.	0.0032856315145550485
1.05	0.004732797201755731
1.1	0.006857866339202442
1.15	0.010006161480457758
1.2	0.01471074834951526
1.25	0.021806458056171884
1.3	0.03256359975503937
1.35	0.0489772095974327
1.4	0.07389840189718984
1.45	0.11123730761278472
1.5	0.16568124791449293
1.55	0.24187494604833423
1.6	0.342983800271661
1.65	0.4692898069888342
1.7000000000000002	0.6174434385139648
1.75	0.7803970085068566
1.8	0.9482729616170209
1.85	1.1095132155043144
1.9	1.252998141154342
1.9500000000000002	1.3692613596464411
2.	1.453116880978398
2.05	1.5025440520270048
2.1	1.5195750338324387
2.1500000000000004	1.5080293175148656
2.2	1.473658198829251
2.25	1.4214806868895937
2.3	1.3576780903206147
2.35	1.285839268086646
2.4000000000000004	1.210056880900487
2.45	1.1326056628408099
2.5	1.055594812271822
2.55	0.980560389077339
2.6	0.9084229466807481
2.6500000000000004	0.8398201527209798
2.7	0.7751199139110623
2.75	0.714165830391989
2.8	0.6579558089249287
2.85	0.6054919179503022
2.9000000000000004	0.5569650964956173
2.95	0.5121629532117541
3.	0.47093614346514917
3.0500000000000003	0.4330535374684742
3.1	0.39829076245632083
3.15	0.36642269639722547
3.2	0.3372296442415268
3.25	0.31048937069093646
3.3000000000000003	0.28601574669732416
3.35	0.2636071341689205
3.4000000000000004	0.24308938639760763
3.45	0.22430266302511828
3.5	0.2070862817994714
3.5500000000000003	0.19130569510320794
3.6	0.17683012215138072
3.6500000000000004	0.16353700172075306
3.7	0.15132743349646074
3.75	0.14010663224582814
3.8000000000000003	0.12977633877723893
3.85	0.12026835685001876
3.9000000000000004	0.11150414366807024
3.95	0.10342291355114683
4.	0.09596429595332807
4.050000000000001	0.0890761811036347
4.1	0.08271248154657654
4.15	0.07682182679085134
4.2	0.07137442050336132
4.25	0.06633042565672921
4.300000000000001	0.06166208404336458
4.35	0.05733425069733349
4.4	0.05331188262544735
4.45	0.049607115785861036
4.5	0.04616647504465056
4.550000000000001	0.04297245937117712
4.6	0.040009907414965844
4.65	0.0372656553495987
4.7	0.034721315294584235
4.75	0.032361467469092416
4.800000000000001	0.030172760716912855
4.85	0.02814589584119683
4.9	0.026266074722934237
4.95	0.024524882984880515
5.	0.022911195611303635

==> anc/Fig9-T_cq_320_pcm0.5_chi1.dat <==
1.	0.011380248036706626
1.05	0.01659936595187041
1.1	0.02426069181810968
1.15	0.035517213669468355
1.2	0.05195761099205134
1.25	0.07568852592713263
1.3	0.10938867115272893
1.35	0.1560052481045966
1.4	0.21839693598248194
1.45	0.2987201776156182
1.5	0.3977118733978968
1.55	0.5141084428123761
1.6	0.644321227674584
1.65	0.7825855133046676
1.7000000000000002	0.9215857911232817
1.75	1.0534685565543898
1.8	1.1710031013239024
1.85	1.268607954739145
1.9	1.3428834384430008
1.9500000000000002	1.392703187786793
2.	1.4188727505604037
2.05	1.4234620069295154
2.1	1.409488893244209
2.1500000000000004	1.380204097057835
2.2	1.338771646641112
2.25	1.2881687088532916
2.3	1.2309708341396641
2.35	1.1693864757778807
2.4000000000000004	1.1052327890318265
2.45	1.0399816280512646
2.5	0.9748052503546382
2.55	0.9106126935523953
2.6	0.8480892241646617
2.6500000000000004	0.7877575156888954
2.7	0.7300518353508044
2.75	0.675181966776997
2.8	0.6232869678200009
2.85	0.5745250645981778
2.9000000000000004	0.5288596013262494
2.95	0.48611539454384156
3.	0.4466184645499247
3.0500000000000003	0.4097774911144575
3.1	0.37583602389040827
3.15	0.3444381159264219
3.2	0.31548070735702893
3.25	0.2888593452063327
3.3000000000000003	0.26438434114037707
3.35	0.24191534542092047
3.4000000000000004	0.22131796481164703
3.45	0.20244730111667222
3.5	0.1851712732690928
3.5500000000000003	0.16936644705944687
3.6	0.15493128808322965
3.6500000000000004	0.14172258237709126
3.7	0.12969698748176642
3.75	0.11869645600016478
3.8000000000000003	0.1086957169963317
3.85	0.09955287298584035
3.9000000000000004	0.09125289411092362
3.95	0.08367540946273735
4.	0.07680081183712456
4.050000000000001	0.07052433923823906
4.1	0.0648397655950316
4.15	0.05964418194709377
4.2	0.0549476314974804
4.25	0.05065643078499193
4.300000000000001	0.04677857071699251
4.35	0.04323380820328032
4.4	0.04003320717394544
4.45	0.03710066996893355
4.5	0.03445420638874088
4.550000000000001	0.032036042997390476
4.6	0.029833254747526797
4.65	0.027827153260627922
4.7	0.026001592989613555
4.75	0.024337798570122894
4.800000000000001	0.02282088429621894
4.85	0.021431877186878587
4.9	0.020162736302008766
4.95	0.01899800158653127
5.	0.017929189303365824

==> anc/Fig9-T_cq_320_pcm0_chi0.6.dat <==
1.	0.004756271385193053
1.05	0.00687001205549856
1.1	0.009987043331258017
1.15	0.014624419736568887
1.2	0.02157210307050375
1.25	0.03207409997178073
1.3	0.0480093297429055
1.35	0.07226234645370865
1.4	0.10887403688398788
1.45	0.1630754484146356
1.5	0.240627101510389
1.55	0.34621422434679816
1.6	0.48140022978212926
1.65	0.643177230366563
1.7000000000000002	0.8239139451273919
1.75	1.0123491651107963
1.8	1.19537475858982
1.85	1.359746511367776
1.9	1.4944478745094854
1.9500000000000002	1.5914155122568132
2.	1.6480919874609938
2.05	1.6654987835166906
2.1	1.648548569560356
2.1500000000000004	1.6034782810103188
2.2	1.537787870415567
2.25	1.457618410796453
2.3	1.3695517118170775
2.35	1.277471885807201
2.4000000000000004	1.1852339674359302
2.45	1.094796883509976
2.5	1.0079561083586208
2.55	0.9257629375888252
2.6	0.8487442120338811
2.6500000000000004	0.7771496966924232
2.7	0.7109942396004048
2.75	0.6500749883282727
2.8	0.5943580107281996
2.85	0.5433813286672158
2.9000000000000004	0.49687643556620337
2.95	0.4545046991336817
3.	0.4159878740630482
3.0500000000000003	0.3809123218010405
3.1	0.34905540157171644
3.15	0.3200973515439342
3.2	0.2937683264656975
3.25	0.2698142651392809
3.3000000000000003	0.24801581636309208
3.35	0.2281549232121375
3.4000000000000004	0.21004332244593119
3.45	0.1935177073097443
3.5	0.17841383181881562
3.5500000000000003	0.16459970434945717
3.6	0.1519471393536043
3.6500000000000004	0.14034143025997395
3.7	0.12968788209388363
3.75	0.11990980572115438
3.8000000000000003	0.11088923447899261
3.85	0.10259676144451506
3.9000000000000004	0.09494904725756424
3.95	0.08789517490720727
4.	0.08138360904770356
4.050000000000001	0.07536973460827509
4.1	0.06981258418498398
4.15	0.06466895721131598
4.2	0.059915218598453716
4.25	0.05551501502116812
4.300000000000001	0.05144625771360778
4.35	0.047679126674532064
4.4	0.04417973644985478
4.45	0.04096557461963551
4.5	0.0379885033606599
4.550000000000001	0.035229602429155626
4.6	0.03267716766390063
4.65	0.030321008779764486
4.7	0.0281441326693345
4.75	0.026131508120347955
4.800000000000001	0.024271595148922232
4.85	0.02255745676334589
4.9	0.02097332899008689
4.95	0.019513602373837466
5.	0.018166182268109957

==> anc/Fig9-T_cq_320_pcm0_chi1.dat <==
1.	0.02933084328371624
1.05	0.04277077152081643
1.1	0.06248608582494641
1.15	0.09137045898848721
1.2	0.1333724535248104
1.25	0.19361187436888383
1.3	0.2783220476611523
1.35	0.39399839672968373
1.4	0.5462449681142296
1.45	0.7381360573459388
1.5	0.9685913445659745
1.55	1.2313117822464024
1.6	1.5146398111471102
1.65	1.802608588387964
1.7000000000000002	2.077079412408099
1.75	2.3204933881244183
1.8	2.518546502263196
1.85	2.6621340009013075
1.9	2.7479185221506883
1.9500000000000002	2.7779122794006783
2.	2.7578766402266583
2.05	2.6959475967148663
2.1	2.6012104299611805
2.1500000000000004	2.482433926208663
2.2	2.34752349768533
2.25	2.203169709659452
2.3	2.0547933365899365
2.35	1.906593873453278
2.4000000000000004	1.761678503567236
2.45	1.6222555380409784
2.5	1.4897743378662014
2.55	1.365113956342307
2.6	1.2487095861645718
2.6500000000000004	1.1406623738703152
2.7	1.040905023392662
2.75	0.949088071402264
2.8	0.8647588743999717
2.85	0.7875894582324456
2.9000000000000004	0.7170040723328176
2.95	0.6524877606690633
3.	0.5936107040396038
3.0500000000000003	0.5398419170889048
3.1	0.4907835984214614
3.15	0.4460570102860607
3.2	0.40523980762610795
3.25	0.36802179627176124
3.3000000000000003	0.33409121080117216
3.35	0.30316077036367306
3.4000000000000004	0.27500455546596764
3.45	0.24936438389604756
3.5	0.22603319492567794
3.5500000000000003	0.20481176873917364
3.6	0.18555865782398576
3.6500000000000004	0.1680665019903671
3.7	0.15221047604370733
3.75	0.13783441323040468
3.8000000000000003	0.12483248935509378
3.85	0.11305549456473583
3.9000000000000004	0.1024293571133671
3.95	0.09282107841797771
4.	0.08415891874373474
4.050000000000001	0.07634313583920022
4.1	0.06930860386767126
4.15	0.06295375672827351
4.2	0.057249091781668544
4.25	0.05210259274198796
4.300000000000001	0.04748099094895039
4.35	0.043312013158958385
4.4	0.039571765604206284
4.45	0.0361945866390241
4.5	0.03316825224096484
4.550000000000001	0.030437415801048626
4.6	0.027975215976029845
4.65	0.02575934642866634
4.7	0.02376683174647867
4.75	0.02197304295600044
4.800000000000001	0.020360867753615924
4.85	0.01889826953223909
4.9	0.017577931499700557
4.95	0.016378169377940392
5.	0.01528959722890653

==> anc/Fig9-T_cq_320_pcm1.5_chi0.6.dat <==
1.	0.00033181970318407283
1.05	0.0004775723666325417
1.1	0.0006912048956944025
1.15	0.0010062772278230253
1.2	0.0014771081767864349
1.25	0.0021910845220026094
1.3	0.003275331162305442
1.35	0.004946412870457705
1.4	0.0075162855724716805
1.45	0.011456323422330574
1.5	0.01738823487136817
1.55	0.026070319103948605
1.6	0.038287959406663796
1.65	0.05470807973634245
1.7000000000000002	0.07574819285478959
1.75	0.10144353749628335
1.8	0.1314039123445658
1.85	0.16473246415072715
1.9	0.20020024916899448
1.9500000000000002	0.23630236831852622
2.	0.27186956107403953
2.05	0.30559940325363666
2.1	0.3368533511392853
2.1500000000000004	0.365147368877397
2.2	0.39048248149690956
2.25	0.4127221201024272
2.3	0.43275228196419396
2.35	0.45015064781806974
2.4000000000000004	0.46550097227732584
2.45	0.47901206306347643
2.5	0.49058623269085383
2.55	0.5005391410948109
2.6	0.5088734451962215
2.6500000000000004	0.5156105716899817
2.7	0.5207670486431931
2.75	0.5225202439939285
2.8	0.5261403863969075
2.85	0.5263094533308043
2.9000000000000004	0.5248638277723373
2.95	0.5215874298414426
3.	0.5163270979987322
3.0500000000000003	0.5100601008031932
3.1	0.5018430921938982
3.15	0.49208557283174753
3.2	0.4808963258260994
3.25	0.4683606283899448
3.3000000000000003	0.45462477759985837
3.35	0.43984545877593323
3.4000000000000004	0.4241948428274726
3.45	0.40783575147979695
3.5	0.3909494055237372
3.5500000000000003	0.37369794745146934
3.6	0.3562571129956685
3.6500000000000004	0.3387583740112035
3.7	0.321369671772026
3.75	0.30419802669188956
3.8000000000000003	0.2873761776122695
3.85	0.2709969623925817
3.9000000000000004	0.2551274296043318
3.95	0.2398400350398154
4.	0.2251862178781754
4.050000000000001	0.21117773564132686
4.1	0.19782957131920445
4.15	0.1852212272917829
4.2	0.17327215780407643
4.25	0.16200419584636755
4.300000000000001	0.15140919763374003
4.35	0.14145547536965225
4.4	0.13213025681465368
4.45	0.12341515248464748
4.5	0.11525237991562577
4.550000000000001	0.1076417638352484
4.6	0.10053944299207943
4.65	0.09392149359829846
4.7	0.08775600400024297
4.75	0.08201653387832786
4.800000000000001	0.07666997839496793
4.85	0.07169389052498118
4.9	0.06706243226121314
4.95	0.06275197133124294
5.	0.05873950446777274

==> anc/Fig9-T_cq_320_pcm1.5_chi1.dat <==
1.	0.00019969265091312753
1.05	0.00029273769411701755
1.1	0.0004292403902872153
1.15	0.0006321239357335076
1.2	0.0009326901267407997
1.25	0.0013757126219397142
1.3	0.0020269929503156686
1.35	0.0029664775494194235
1.4	0.004291126587669356
1.45	0.006114207744336925
1.5	0.00854976103605181
1.55	0.011692778223321418
1.6	0.015614170802882061
1.65	0.020336352572007284
1.7000000000000002	0.025827828166123775
1.75	0.03200945212634652
1.8	0.03875895161430107
1.85	0.045944868053740956
1.9	0.05344696811618842
1.9500000000000002	0.061132216352071965
2.	0.06896981787061567
2.05	0.07686506213945923
2.1	0.08481161693164502
2.1500000000000004	0.09282809330744764
2.2	0.10087813427742733
2.25	0.10899135297283344
2.3	0.11715198240271983
2.35	0.12535443461488313
2.4000000000000004	0.133579687042377
2.45	0.1417806891866801
2.5	0.14992260137486035
2.55	0.1579486168136618
2.6	0.1657900858836002
2.6500000000000004	0.17337181460378795
2.7	0.18062954037744372
2.75	0.18750659934351602
2.8	0.193903444981133
2.85	0.199782842689279
2.9000000000000004	0.20506407938859195
2.95	0.2092701792531167
3.	0.21363342283977194
3.0500000000000003	0.21653178905052345
3.1	0.2192279947919048
3.15	0.22084677847101591
3.2	0.22158404788935882
3.25	0.2216744704674536
3.3000000000000003	0.22089125773478738
3.35	0.21934985377646965
3.4000000000000004	0.2170480381134157
3.45	0.21405380520378364
3.5	0.21039273721400997
3.5500000000000003	0.20612642878494042
3.6	0.20131335931451405
3.6500000000000004	0.1959055205936609
3.7	0.19026689470975647
3.75	0.18408921012464102
3.8000000000000003	0.17779351861389492
3.85	0.1711058113166641
3.9000000000000004	0.1644039164616859
3.95	0.15749584917407222
4.	0.15068300834039722
4.050000000000001	0.14372226899652296
4.1	0.13694148885666454
4.15	0.13013522846386402
4.2	0.12357519695249154
4.25	0.11706973197734538
4.300000000000001	0.11087430219436163
4.35	0.10479952140878177
4.4	0.09904558390190527
4.45	0.09344044976285966
4.5	0.08815715363998254
4.550000000000001	0.08308666875881879
4.6	0.07826828864285512
4.65	0.07370559934665821
4.7	0.06939330322953938
4.75	0.06532512246178075
4.800000000000001	0.06149453027749653
4.85	0.05789236247208534
4.9	0.05451197481674542
4.95	0.051341235590668936
5.	0.048372707128559275

==> anc/Fig9-T_cq_320_pcm1_chi0.6.dat <==
1.	0.0011913539654689262
1.05	0.0017126713048840427
1.1	0.0024760458711135134
1.15	0.0036018999367569064
1.2	0.005283417494565509
1.25	0.00781889259788587
1.3	0.011662567278281607
1.35	0.017553385324994963
1.4	0.026553974766181793
1.45	0.04021311403262851
1.5	0.06050619562938542
1.55	0.08969115409241059
1.6	0.12985853597175706
1.65	0.1824095103168087
1.7000000000000002	0.24763853240144967
1.75	0.32439586932808157
1.8	0.4101029601573596
1.85	0.500762433336952
1.9	0.591660760576792
1.9500000000000002	0.6777822696959287
2.	0.7552836797809027
2.05	0.8209290319603648
2.1	0.873376343500701
2.1500000000000004	0.9121006058751171
2.2	0.9379856451203058
2.25	0.9518143480163048
2.3	0.9559774741883719
2.35	0.9510864825505809
2.4000000000000004	0.9391051432159355
2.45	0.9210803375171678
2.5	0.8979432340119583
2.55	0.8709043032731854
2.6	0.8407188960125426
2.6500000000000004	0.8081272197939096
2.7	0.7737853383119092
2.75	0.7371230586008226
2.8	0.7019656065179375
2.85	0.6654526222749512
2.9000000000000004	0.6291246782253191
2.95	0.5931753279082053
3.	0.557885935807809
3.0500000000000003	0.5238391073597227
3.1	0.4908374403816421
3.15	0.4591536911333713
3.2	0.428895174537519
3.25	0.4001113050487388
3.3000000000000003	0.37286022303085115
3.35	0.34714736082652475
3.4000000000000004	0.3229700806672836
3.45	0.3003009951088984
3.5	0.27909705304250315
3.5500000000000003	0.25930573930428036
3.6	0.24086996288981885
3.6500000000000004	0.22371292985562014
3.7	0.20777814792919014
3.75	0.19298598724846178
3.8000000000000003	0.1792748947090556
3.85	0.1665690757620625
3.9000000000000004	0.15479899149240536
3.95	0.1439042445674324
4.	0.13381855920384803
4.050000000000001	0.12447845166141498
4.1	0.11583605742085419
4.15	0.10783087101644119
4.2	0.10041748293788362
4.25	0.093550099866578
4.300000000000001	0.08718991423357546
4.35	0.08129044744181449
4.4	0.07581834471453103
4.45	0.07075470995877968
4.5	0.06604652761515076
4.550000000000001	0.06167714147209877
4.6	0.057618207060033566
4.65	0.05384854207058421
4.7	0.05034455091901038
4.75	0.04708699596650808
4.800000000000001	0.04405594666129192
4.85	0.04123661947198094
4.9	0.038612632590999
4.95	0.03616982324216384
5.	0.03389529382405811

==> anc/Fig9-T_cq_320_pcm1_chi1.dat <==
1.	0.0015317497254791848
1.05	0.0022372608956484088
1.1	0.0032726119294032466
1.15	0.004802624515931078
1.2	0.007055570172545329
1.25	0.010347349685933926
1.3	0.015115926332155166
1.35	0.02187904269651412
1.4	0.031225435918625796
1.45	0.04375846157633184
1.5	0.05998497574761037
1.55	0.08020606571358475
1.6	0.10441860281324233
1.65	0.13224697419181963
1.7000000000000002	0.1629441158946059
1.75	0.19547059399213493
1.8	0.2286301135519993
1.85	0.26125279990961103
1.9	0.2923390927875359
1.9500000000000002	0.32108717735810405
2.	0.34709314413477377
2.05	0.37000639504173705
2.1	0.3898154993146896
2.1500000000000004	0.4066098550032464
2.2	0.42045570510839353
2.25	0.4315510908064078
2.3	0.44002436672690787
2.35	0.4460244128889083
2.4000000000000004	0.44967669530417576
2.45	0.4510777745136241
2.5	0.450344293605064
2.55	0.4475719490590503
2.6	0.44284836537028843
2.6500000000000004	0.4362900047555856
2.7	0.42806467359304207
2.75	0.41830565878164144
2.8	0.407158461489868
2.85	0.3948395216444532
2.9000000000000004	0.3815084819683841
2.95	0.3669925632130399
3.	0.35253552905333624
3.0500000000000003	0.33702026370849875
3.1	0.3216423636498571
3.15	0.3059054619555385
3.2	0.2901237836237162
3.25	0.27457408656870896
3.3000000000000003	0.25922771692660673
3.35	0.24423420839109253
3.4000000000000004	0.22966146844504565
3.45	0.21559398775698596
3.5	0.20207133071951527
3.5500000000000003	0.18913805040670847
3.6	0.17681818101824429
3.6500000000000004	0.1650763466594922
3.7	0.15406321913612406
3.75	0.1435979037606329
3.8000000000000003	0.13383701534973233
3.85	0.12461054534367223
3.9000000000000004	0.11604480470487616
3.95	0.10800287463060616
4.	0.10056195392565791
4.050000000000001	0.09357689087858079
4.1	0.08713995094463077
4.15	0.08111522851185507
4.2	0.07558021597412867
4.25	0.07040782174084381
4.300000000000001	0.06567286644898405
4.35	0.06125396165681561
4.4	0.05721349485669553
4.45	0.053438417563647145
4.5	0.04998930095676958
4.550000000000001	0.046787074462659436
4.6	0.04383023015985606
4.65	0.041101030365501764
4.7	0.03858476622159025
4.75	0.03626268216537123
4.800000000000001	0.03411736240047778
4.85	0.03213515451085764
4.9	0.030304276663817662
4.95	0.028610713724008384
5.	0.027044209784826453

==> anc/Fig9-T_cq_400_pcm0.5_chi0.6.dat <==
1.	0.000880267600925295
1.05	0.0012452936252970268
1.1	0.0017740693226962576
1.15	0.002538113544168734
1.2	0.0036521489602824235
1.25	0.005293936589706774
1.3	0.007740624951956987
1.35	0.011424277145015883
1.4	0.0169917938146728
1.45	0.025482026913384522
1.5	0.03823671750476887
1.55	0.0569273227501704
1.6	0.0828809763675209
1.65	0.11727704331536734
1.7000000000000002	0.15913404312216328
1.75	0.20699768668091337
1.8	0.2586522991646174
1.85	0.3116489211898336
1.9	0.3635584954396685
1.9500000000000002	0.41218933034355915
2.	0.455755136648624
2.05	0.4929755073472846
2.1	0.5230165912410403
2.1500000000000004	0.5455307503301383
2.2	0.560630597934393
2.25	0.5687428895127121
2.3	0.5704726007305526
2.35	0.5666385143699727
2.4000000000000004	0.558088781356676
2.45	0.5456665278179444
2.5	0.5301003516105353
2.55	0.512313995574944
2.6	0.49274804711447506
2.6500000000000004	0.47201084314490604
2.7	0.4505835084546625
2.75	0.42879396841767137
2.8	0.4070755171498943
2.85	0.3855540753906324
2.9000000000000004	0.3644021717751726
2.95	0.3438411782700188
3.	0.3239477935228167
3.0500000000000003	0.30481020166282524
3.1	0.28647693224117976
3.15	0.2689821662343835
3.2	0.25233568197227263
3.25	0.23653831053653268
3.3000000000000003	0.22156269005982648
3.35	0.2074535734497236
3.4000000000000004	0.19415064517981406
3.45	0.18159194157435857
3.5	0.16980719042161715
3.5500000000000003	0.15874005562089796
3.6	0.14836337379873493
3.6500000000000004	0.13863930985066145
3.7	0.12954878773428063
3.75	0.1210216197874453
3.8000000000000003	0.11306772035629759
3.85	0.10563351316376958
3.9000000000000004	0.09869354041456195
3.95	0.09221971214373959
4.	0.08617826305436305
4.050000000000001	0.0805413078119314
4.1	0.0752943835656578
4.15	0.07039701262190254
4.2	0.06583447269566661
4.25	0.06161817007735215
4.300000000000001	0.05762195335892176
4.35	0.05391546084513404
4.4	0.05050332958020879
4.45	0.0472971742538655
4.5	0.044317835065305004
4.550000000000001	0.04154099467612137
4.6	0.03895950658128099
4.65	0.036549513631681976
4.7	0.03430485045743745
4.75	0.03221262124022686
4.800000000000001	0.03026934627650043
4.85	0.028453784735106846
4.9	0.026761286719724026
4.95	0.025183401560117478
5.	0.02371176375938801

==> anc/Fig9-T_cq_400_pcm0.5_chi1.dat <==
1.	0.005379468058199132
1.05	0.0077023622516335585
1.1	0.011029734751644139
1.15	0.01581098551321424
1.2	0.022636080805708916
1.25	0.03225841088096471
1.3	0.045632996385644595
1.35	0.06378930280051079
1.4	0.08770243809792984
1.45	0.11809387021851298
1.5	0.15519323117661796
1.55	0.19861465319207613
1.6	0.24721334016000324
1.65	0.2992570577670551
1.7000000000000002	0.35267332725961614
1.75	0.4051392424641109
1.8	0.45441642151835776
1.85	0.49856681646904444
1.9	0.5361899896458259
1.9500000000000002	0.5663571783937426
2.	0.5886592181384146
2.05	0.6034657368205503
2.1	0.6108541544255817
2.1500000000000004	0.6119033598987765
2.2	0.6070059771016781
2.25	0.597386834606118
2.3	0.583594482718248
2.35	0.5664964270910607
2.4000000000000004	0.5466054394684844
2.45	0.5251849784162452
2.5	0.5021598972044173
2.55	0.47821486754980064
2.6	0.45377267275179206
2.6500000000000004	0.4291685827110498
2.7	0.4047247244623607
2.75	0.3806469917268544
2.8	0.3571448118582322
2.85	0.33436328076462124
2.9000000000000004	0.3123443615808639
2.95	0.29140686786053666
3.	0.27138028979512624
3.0500000000000003	0.25238592365379
3.1	0.2344334070830467
3.15	0.21734571874752606
3.2	0.20167490022794204
3.25	0.18683196659967127
3.3000000000000003	0.1729791152821436
3.35	0.16008250946266736
3.4000000000000004	0.14807516524835085
3.45	0.13695722936981106
3.5	0.12666231213424498
3.5500000000000003	0.11713925478214703
3.6	0.10833928244500146
3.6500000000000004	0.10022559899375261
3.7	0.09274909088737157
3.75	0.08586955971654506
3.8000000000000003	0.07953934881312577
3.85	0.07371577401011263
3.9000000000000004	0.06836104694287223
3.95	0.0634235266620894
4.	0.058929186014532474
4.050000000000001	0.05478342507901435
4.1	0.05097811536474269
4.15	0.04749513224188306
4.2	0.04429154342140974
4.25	0.04135319756537936
4.300000000000001	0.03865503875830198
4.35	0.036178427647625314
4.4	0.03390470615948045
4.45	0.031814063409347434
4.5	0.029878272306095344
4.550000000000001	0.028121812231140807
4.6	0.026478142785627896
4.65	0.024991392376797664
4.7	0.023608452878614718
4.75	0.022331201684749617
4.800000000000001	0.021152035411996607
4.85	0.020060967403548426
4.9	0.019052102308980943
4.95	0.018117129654113964
5.	0.017249076602946996

==> anc/Fig9-T_cq_400_pcm0_chi0.6.dat <==
1.	0.0010577112136847485
1.05	0.0015009254314927811
1.1	0.002144450278037913
1.15	0.0030787032035467067
1.2	0.004446778516983701
1.25	0.006472405442741496
1.3	0.009502809683862414
1.35	0.0140810179284476
1.4	0.021019429067356217
1.45	0.03159493893844416
1.5	0.04743006884075103
1.55	0.07043004134301696
1.6	0.10189167233712954
1.65	0.1425013807520938
1.7000000000000002	0.19036830675371452
1.75	0.24300959269732036
1.8	0.29738838076444085
1.85	0.3505931308796266
1.9	0.4001057375300458
1.9500000000000002	0.4439525735332234
2.	0.48077470166389646
2.05	0.5098293976787917
2.1	0.5308533968715723
2.1500000000000004	0.5440393104390231
2.2	0.549956168076557
2.25	0.5493921292798204
2.3	0.5432159017787747
2.35	0.5324046123283172
2.4000000000000004	0.5178853576267366
2.45	0.5005158273602242
2.5	0.48100738266611615
2.55	0.46017727343736364
2.6	0.4384255314251999
2.6500000000000004	0.41625146431837806
2.7	0.3940375096838871
2.75	0.37202984949177975
2.8	0.35054918124975404
2.85	0.3296544224252995
2.9000000000000004	0.30946508818582
2.95	0.29011733789616867
3.	0.2716405619620191
3.0500000000000003	0.25407278427609215
3.1	0.2374226995015979
3.15	0.22169085062282629
3.2	0.20685841211544423
3.25	0.1929034653126037
3.3000000000000003	0.17978608493197842
3.35	0.1675131247642659
3.4000000000000004	0.15603548179956314
3.45	0.14526336386321304
3.5	0.1352274302342787
3.5500000000000003	0.1258635211886593
3.6	0.11713718215480076
3.6500000000000004	0.10900901029654898
3.7	0.10145355637772564
3.75	0.09440660717413943
3.8000000000000003	0.0878686855455944
3.85	0.08179067902609806
3.9000000000000004	0.07614620591998765
3.95	0.07090635134976757
4.	0.06604037677510179
4.050000000000001	0.06152355542747109
4.1	0.057335876537694536
4.15	0.05344596042175021
4.2	0.049837810473161485
4.25	0.04652723308421334
4.300000000000001	0.0433829711675072
4.35	0.04048239185114479
4.4	0.037831883204531916
4.45	0.03534312366884797
4.5	0.033042278912405285
4.550000000000001	0.03090372529513706
4.6	0.028925985551355483
4.65	0.027082962694420218
4.7	0.025371746949876355
4.75	0.02378113002176983
4.800000000000001	0.022308733974948966
4.85	0.02093690122210267
4.9	0.019661541492744454
4.95	0.018475774569545755
5.	0.01737281825314062

==> anc/Fig9-T_cq_400_pcm0_chi1.dat <==
1.	0.011471850588263487
1.05	0.016433345257436976
1.1	0.023544436851138977
1.15	0.03374677706260003
1.2	0.048274677817368425
1.25	0.06869287656099517
1.3	0.09691351059968689
1.35	0.13492350931211064
1.4	0.18446365346103893
1.45	0.24656739470568267
1.5	0.3211004380171008
1.55	0.406531944316579
1.6	0.499770527938842
1.65	0.5966661877552754
1.7000000000000002	0.6926002999632419
1.75	0.7827836088131834
1.8	0.8629543422229107
1.85	0.9297750870160045
1.9	0.9811854160237
1.9500000000000002	1.0162840375030997
2.	1.0352592132763887
2.05	1.0395317641165323
2.1	1.0303498565667677
2.1500000000000004	1.0101707856116968
2.2	0.9806134157337032
2.25	0.9441153046491643
2.3	0.902227926608184
2.35	0.8566890679499578
2.4000000000000004	0.8087258006107826
2.45	0.7600789331899215
2.5	0.7111241927466073
2.55	0.6628168542709457
2.6	0.615754618721041
2.6500000000000004	0.5703655943715211
2.7	0.5269948675366197
2.75	0.4858301500137303
2.8	0.44701847301474656
2.85	0.4106164745402983
2.9000000000000004	0.3765825168090963
2.95	0.34503129966157164
3.	0.31575483619119843
3.0500000000000003	0.28871542279086415
3.1	0.2638024275306665
3.15	0.24080937888653617
3.2	0.2199070706673014
3.25	0.20067663794988336
3.3000000000000003	0.18309407958949675
3.35	0.16704911780513984
3.4000000000000004	0.15238451609659648
3.45	0.13904125067884707
3.5	0.1268944318790606
3.5500000000000003	0.11583834117821375
3.6	0.10578661432586643
3.6500000000000004	0.09665098188086517
3.7	0.08835170508233149
3.75	0.0808189701346869
3.8000000000000003	0.07398048488511058
3.85	0.06777155917412511
3.9000000000000004	0.06213631542196665
3.95	0.05701372477269608
4.	0.05238743474468643
4.050000000000001	0.04817883599512989
4.1	0.04435052558998105
4.15	0.040902110336410266
4.2	0.03775566628381406
4.25	0.03490735240892854
4.300000000000001	0.032321975146226
4.35	0.029974619656977366
4.4	0.027842245375764
4.45	0.02590123853744605
4.5	0.024126510533734
4.550000000000001	0.022526024347574763
4.6	0.021051325039204847
4.65	0.01972346706456117
4.7	0.018504380362477285
4.75	0.017389640402283715
4.800000000000001	0.016370543007826078
4.85	0.01543690631609664
4.9	0.014581609993770056
4.95	0.01379623537398298
5.	0.013073666636714106

==> anc/Fig9-T_cq_400_pcm1.5_chi0.6.dat <==
1.	0.0001565089201670433
1.05	0.00022031265835337273
1.1	0.00031240320285113297
1.15	0.0004444179508022442
1.2	0.0006358019356140829
1.25	0.0009155471950704227
1.3	0.0013303886938172904
1.35	0.00195230916019147
1.4	0.0028892306424876863
1.45	0.0043217211773760545
1.5	0.00649197443650496
1.55	0.009724938449595443
1.6	0.014293677026498884
1.65	0.020730141609222777
1.7000000000000002	0.028974474965558016
1.75	0.03911143882125056
1.8	0.051041359088057854
1.85	0.06457819801820903
1.9	0.07945598074338463
1.9500000000000002	0.09535222091111249
2.	0.11192723335020408
2.05	0.1288555289840589
2.1	0.1458044645388348
2.1500000000000004	0.16246954811607794
2.2	0.17862632638553563
2.25	0.19408620141222482
2.3	0.20867006748178513
2.35	0.22229733503107904
2.4000000000000004	0.23490468709586704
2.45	0.24646053387918618
2.5	0.25687283573536845
2.55	0.26634520244900217
2.6	0.27466591199727936
2.6500000000000004	0.28192755026432154
2.7	0.28815206097337676
2.75	0.29328925449721127
2.8	0.2974625910220896
2.85	0.30069480727909215
2.9000000000000004	0.3028213406902686
2.95	0.30400979668031797
3.	0.3042365172121301
3.0500000000000003	0.3035467643834699
3.1	0.3019702637847161
3.15	0.29954135194025694
3.2	0.2962989128455217
3.25	0.2922811937136613
3.3000000000000003	0.287477725249527
3.35	0.28213909622079214
3.4000000000000004	0.2761443791848089
3.45	0.2695982589990104
3.5	0.26259732698128857
3.5500000000000003	0.25518540846909193
3.6	0.24744642789257323
3.6500000000000004	0.23942925480179766
3.7	0.23121990256633013
3.75	0.2228454541239747
3.8000000000000003	0.21440602712370596
3.85	0.20592865189513906
3.9000000000000004	0.1974645535568343
3.95	0.1890815192456384
4.	0.18079817149435243
4.050000000000001	0.1726174007246212
4.1	0.16467319994181426
4.15	0.15688822201180477
4.2	0.1493180332046022
4.25	0.14199319381562117
4.300000000000001	0.13489632951046399
4.35	0.1280663387018043
4.4	0.12150614396687695
4.45	0.11520640032302408
4.5	0.10917079094298773
4.550000000000001	0.1034019556557855
4.6	0.09790519820347589
4.65	0.09266158952308617
4.7	0.08767222478458266
4.75	0.08293519694611869
4.800000000000001	0.07844052784185342
4.85	0.07417401248375954
4.9	0.0701308820539011
4.95	0.06630302343771563
5.	0.06267978077545454

==> anc/Fig9-T_cq_400_pcm1.5_chi1.dat <==
1.	0.00018345730612055115
1.05	0.00026243386276501857
1.1	0.0003748881728290655
1.15	0.0005376036320285559
1.2	0.000772592279188491
1.25	0.0011067729255339026
1.3	0.0015821422997638155
1.35	0.0022474485296083025
1.4	0.0031579194036801253
1.45	0.004376801536843805
1.5	0.005959751101244528
1.55	0.007956152419565562
1.6	0.0103993544270258
1.65	0.013295013829134852
1.7000000000000002	0.01663724012303272
1.75	0.020395265971695276
1.8	0.024516083204654485
1.85	0.028937056305687672
1.9	0.03360972569221715
1.9500000000000002	0.03846225103416968
2.	0.04341994282932341
2.05	0.0485259968880235
2.1	0.0536284851025218
2.1500000000000004	0.058837054989640425
2.2	0.06399452987460809
2.25	0.06922459923508706
2.3	0.07440855953624462
2.35	0.07955661779865009
2.4000000000000004	0.08453010883747086
2.45	0.08967931881865063
2.5	0.09462369875688884
2.55	0.09943327193148775
2.6	0.10409665975138313
2.6500000000000004	0.1085695044468229
2.7	0.1128571401452531
2.75	0.11689220089608249
2.8	0.12066491228808063
2.85	0.12413443013009999
2.9000000000000004	0.12717447403559803
2.95	0.13008130378675128
3.	0.13250749547032997
3.0500000000000003	0.13455194822311017
3.1	0.13620374929478474
3.15	0.13703748286158945
3.2	0.1382901358098206
3.25	0.1387188850145934
3.3000000000000003	0.13874938282033025
3.35	0.1383834681814632
3.4000000000000004	0.13760454978582118
3.45	0.13649679065453815
3.5	0.1350178608680039
3.5500000000000003	0.13324198781400745
3.6	0.13111911833194007
3.6500000000000004	0.12872704368147755
3.7	0.12608366139699584
3.75	0.12322737039905332
3.8000000000000003	0.1201710955855151
3.85	0.11694095286138809
3.9000000000000004	0.11355707741443312
3.95	0.10998493377805721
4.	0.10649110846714502
4.050000000000001	0.10286024296432798
4.1	0.09920429160302509
4.15	0.09552643143821574
4.2	0.09186267910500724
4.25	0.0882245216935287
4.300000000000001	0.08462627705041267
4.35	0.08108963024973156
4.4	0.07762812205119694
4.45	0.07424995117654502
4.5	0.07092211130233742
4.550000000000001	0.06776903120545848
4.6	0.06463710756997033
4.65	0.061701387944794024
4.7	0.058834992347861
4.75	0.05608008666852592
4.800000000000001	0.05344105346158324
4.85	0.050913525091434556
4.9	0.04850194456266389
4.95	0.046202156354234324
5.	0.044010409111370975

==> anc/Fig9-T_cq_400_pcm1_chi0.6.dat <==
1.	0.0004273139121960089
1.05	0.0006020857763256611
1.1	0.0008545737643621508
1.15	0.0012172117044285538
1.2	0.0017434095969138547
1.25	0.002514180636540223
1.3	0.003657931194073005
1.35	0.005373203001435067
1.4	0.007957381909763077
1.45	0.011900817377592559
1.5	0.017849038466593154
1.55	0.02665021391679153
1.6	0.03904420831576682
1.65	0.0560285733661141
1.7000000000000002	0.0774397102708602
1.75	0.10311203695754616
1.8	0.13243257941959577
1.85	0.16456010714756827
1.9	0.19848620220808086
1.9500000000000002	0.23312276241029264
2.	0.267403246325869
2.05	0.300364643673091
2.1	0.3311339979452139
2.1500000000000004	0.3590039395317422
2.2	0.38350193088704904
2.25	0.4043232337084435
2.3	0.4212841440722731
2.35	0.4344165674828359
2.4000000000000004	0.44383989186253253
2.45	0.4497567879839537
2.5	0.4523399015310726
2.55	0.45211899995641286
2.6	0.44916024309821
2.6500000000000004	0.4438584938475334
2.7	0.4365402740781232
2.75	0.4274326477022565
2.8	0.4169626037695702
2.85	0.4053021475624586
2.9000000000000004	0.39259517067729544
2.95	0.3791857956547924
3.	0.365226953407956
3.0500000000000003	0.35091221635091635
3.1	0.3363943417082348
3.15	0.3218111028929371
3.2	0.3072756235959901
3.25	0.2928840871739751
3.3000000000000003	0.27868416915169597
3.35	0.26486210931200704
3.4000000000000004	0.25137439267264977
3.45	0.23827153924658212
3.5	0.2256265461122291
3.5500000000000003	0.2134429135653552
3.6	0.20174882371607203
3.6500000000000004	0.19054452843866432
3.7	0.17985445220877863
3.75	0.16963541386873893
3.8000000000000003	0.15993152660447393
3.85	0.15070722281937435
3.9000000000000004	0.141958261426689
3.95	0.1336790102401292
4.	0.12584316094686632
4.050000000000001	0.1184268767547844
4.1	0.11144983961019225
4.15	0.10485382325398906
4.2	0.09863863569782966
4.25	0.09280725223061381
4.300000000000001	0.08727692383618788
4.35	0.08208948471330436
4.4	0.07723322464869868
4.45	0.07265475336015112
4.5	0.0683551684912222
4.550000000000001	0.06431774546384023
4.6	0.060532148781514715
4.65	0.056975148131412856
4.7	0.05363829769299128
4.75	0.050508748146674616
4.800000000000001	0.04758018413535558
4.85	0.044828350564136366
4.9	0.04224789361169239
4.95	0.03982841711381966
5.	0.03755931745508012

==> anc/Fig9-T_cq_400_pcm1_chi1.dat <==
1.	0.001062801061603652
1.05	0.0015202486773276767
1.1	0.0021736998189697803
1.15	0.003116018510863451
1.2	0.004468472189013827
1.25	0.006385616446928736
1.3	0.009082625301862855
1.35	0.012804357267031618
1.4	0.017812064057819054
1.45	0.02435951087856635
1.5	0.03263353018494465
1.55	0.04273387511201221
1.6	0.05462204099695326
1.65	0.06811817421121784
1.7000000000000002	0.08294748100066972
1.75	0.09872050612463798
1.8	0.11498715607314587
1.85	0.13128602292861008
1.9	0.147226569853867
1.9500000000000002	0.16242763988954415
2.	0.17657792950349113
2.05	0.18965293584231588
2.1	0.20130748142523328
2.1500000000000004	0.21174046127682664
2.2	0.22067764166188014
2.25	0.22839140521962853
2.3	0.23472284987244396
2.35	0.2397684396109493
2.4000000000000004	0.24339596214768244
2.45	0.24621462395231275
2.5	0.24772663642742737
2.55	0.2481482878118072
2.6	0.24755240088491998
2.6500000000000004	0.2459852357044108
2.7	0.24354962251518628
2.75	0.24027135248546036
2.8	0.23624095160302852
2.85	0.23151998301849275
2.9000000000000004	0.22607863067866377
2.95	0.2203243480665457
3.	0.21399889130003386
3.0500000000000003	0.2072996634918717
3.1	0.20029378754482652
3.15	0.19272000630548222
3.2	0.18566154062240606
3.25	0.17816241007852296
3.3000000000000003	0.17062677653739244
3.35	0.16310441044633306
3.4000000000000004	0.1556175548774685
3.45	0.14826381115230794
3.5	0.14104453427206715
3.5500000000000003	0.1340018918568663
3.6	0.12713589224252214
3.6500000000000004	0.12049779739979094
3.7	0.1140963170638021
3.75	0.10795015225937524
3.8000000000000003	0.10205771229167075
3.85	0.09642161397620914
3.9000000000000004	0.09104152912217368
3.95	0.0858853841869572
4.	0.08107739109338098
4.050000000000001	0.07648508160160285
4.1	0.07215269497058807
4.15	0.06805944641459212
4.2	0.06420444644877095
4.25	0.06057525506994266
4.300000000000001	0.0571622670361186
4.35	0.05395915846705459
4.4	0.0509565258812572
4.45	0.048141626920062054
4.5	0.04548124566573045
4.550000000000001	0.04303298255879531
4.6	0.040694934093883015
4.65	0.038555759962409376
4.7	0.03653239629133613
4.75	0.03463852514831281
4.800000000000001	0.032868051698136926
4.85	0.031210468630911568
4.9	0.02966144605772337
4.95	0.02821200952879806
5.	0.026854495259007974
